Two-Loop anomalous dimensions of QCD operators up to dimension-sixteen and Higgs EFT amplitudes

We consider two-loop renormalization of high-dimensional Lorentz scalar operators in the gluonic sector of QCD. These operators appear also in the Higgs effective theory obtained by integrating out the top quark loop in the gluon fusion process. We first discuss the classification of operators and how to construct a good set of basis using both off-shell field theory method and on-shell form factor formalism. To study loop corrections, we apply efficient unitarity-IBP strategy and compute the two-loop minimal form factors of length-3 operators up to dimension sixteen. From the UV divergences of form factor results, we extract the renormalization matrices and analyze the operator mixing behavior in detail. The form factors we compute are also equivalent to Higgs plus three-gluon amplitudes that capture high-order top mass corrections in Higgs EFT. We obtain the analytic finite remainder functions which exhibit several universal transcendentality structures.

==> anc/remainderDim10.txt <==
{{{-(Pi^2*Log[u])/24 + vwsym[(-5*Pi^2*Log[v])/24 + ((v + w)*T3[u, v, w])/w + 
      ((u + w)*T3[v, u, w])/(2*w) + ((8*u^3 + 9*u^2*w + 3*u*w^2 + 2*w^3)*
        T3[v, w, u])/(6*u^3)] + (143*Zeta[3])/12, 
   (-55*Log[u]^2)/24 + (Log[v]*Log[w]*(77*u^2 + vwsym[6*u*v + 6*v^2]))/
     (36*u^2) + (142*Pi^2*u^2 + vwsym[-(Pi^2*u*v) - Pi^2*v^2])/(36*u^2) + 
    (T2[v, w]*(-60*u^6 + 54*u^4*v*w + 18*u^2*v^2*w^2 + 180*v^3*w^3 + 
       vwsym[-69*u^5*v - 51*u^4*v^2 - 41*u^3*v^3 + 9*u^3*v^2*w - 
         60*u^2*v^3*w + 66*u*v^3*w^2]))/(36*u^6) + 
    vwsym[((25*u^2 - 2*u*v - 2*v^2 + 2*u*w + 2*w^2)*Log[u]*Log[v])/(12*u^2) + 
      ((-197*u^2 - 12*u*w - 12*w^2)*Log[v]^2)/(72*u^2) + 
      ((108*u^4*v^3 + 252*u^4*v^2*w + 33*u^3*v^3*w + 162*u^4*v*w^2 + 
         111*u^3*v^2*w^2 - 20*u^2*v^3*w^2 + 36*u^4*w^3 + 72*u^3*v*w^3 - 
         33*u^2*v^2*w^3 - 6*u*v^3*w^3 - 6*u^3*w^4 - 60*u^2*v*w^4 - 
         18*u*v^2*w^4 - 47*u^2*w^5 - 12*u*v*w^5 + 6*v^2*w^5 - 12*u*w^6 - 
         6*w^7)*T2[u, v])/(36*u^2*w^5)], 
   (Log[u]*(72*u^3*v^3*w^3 + 2366*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 198*u^2*v^6*w + 432*u^3*v^4*w^2 + 
         567*u^2*v^5*w^2 - 120*u*v^6*w^2 + 165*u^2*v^4*w^3 - 138*u*v^5*w^3 - 
         36*v^6*w^3 - 282*v^5*w^4]))/(216*u*v^4*w^4) + 
    vwsym[((648*u^8*v^3 + 1512*u^8*v^2*w + 1170*u^7*v^3*w + 972*u^8*v*w^2 + 
        2934*u^7*v^2*w^2 + 393*u^6*v^3*w^2 + 216*u^8*w^3 + 1890*u^7*v*w^3 + 
        1305*u^6*v^2*w^3 - 204*u^5*v^3*w^3 + 3467*u^7*w^4 + 843*u^6*v*w^4 - 
        516*u^5*v^2*w^4 - 465*u^4*v^3*w^4 + 6163*u^6*w^5 + 138*u^5*v*w^5 - 
        357*u^4*v^2*w^5 - 672*u^3*v^3*w^5 + 2615*u^5*w^6 + 87*u^4*v*w^6 + 
        348*u^3*v^2*w^6 + 594*u^2*v^3*w^6 - 471*u^4*w^7 - 486*u^3*v*w^7 + 
        702*u^2*v^2*w^7 + 2016*u*v^3*w^7 - 174*u^3*w^8 - 360*u^2*v*w^8 + 
        396*u*v^2*w^8 + 1080*v^3*w^8)*Log[v])/(216*u^5*w^4*(u + w)^2)], 
   (7902*u^10*v^3*w^3 - 2634*u^11*v^3*w^3 + 61092*u^8*v^4*w^4 - 
     181786*u^9*v^4*w^4 - 34860*u^6*v^5*w^5 - 347854*u^7*v^5*w^5 - 
     35348*u^4*v^6*w^6 + 68762*u^5*v^6*w^6 + 88248*u^2*v^7*w^7 - 
     68256*u^3*v^7*w^7 + 29592*v^8*w^8 - 131112*u*v^8*w^8 + 
     vwsym[17064*u^10*v^6 - 17064*u^11*v^6 + 34128*u^9*v^7 - 51192*u^10*v^7 + 
       17064*u^8*v^8 - 51192*u^9*v^8 - 17064*u^8*v^9 + 36072*u^10*v^5*w - 
       36072*u^11*v^5*w + 101826*u^9*v^6*w - 152370*u^10*v^6*w + 
       95436*u^8*v^7*w - 226206*u^9*v^7*w + 29682*u^7*v^8*w - 
       139590*u^8*v^8*w - 29682*u^7*v^9*w + 14370*u^10*v^4*w^2 - 
       14370*u^11*v^4*w^2 + 98823*u^9*v^5*w^2 - 144081*u^10*v^5*w^2 + 
       161461*u^8*v^6*w^2 - 346630*u^9*v^6*w^2 + 83933*u^7*v^7*w^2 - 
       325422*u^8*v^7*w^2 + 6925*u^6*v^8*w^2 - 115428*u^7*v^8*w^2 - 
       6925*u^6*v^9*w^2 + 46784*u^9*v^4*w^3 - 45680*u^10*v^4*w^3 + 
       100137*u^8*v^5*w^3 - 198560*u^9*v^5*w^3 + 83270*u^7*v^6*w^3 - 
       297420*u^8*v^6*w^3 + 13755*u^6*v^7*w^3 - 160450*u^7*v^7*w^3 - 
       8260*u^5*v^8*w^3 - 10284*u^6*v^8*w^3 + 8260*u^5*v^9*w^3 + 
       26171*u^7*v^5*w^4 - 294920*u^8*v^5*w^4 - 32857*u^6*v^6*w^4 - 
       119166*u^7*v^6*w^4 - 47559*u^5*v^7*w^4 + 78673*u^6*v^7*w^4 - 
       17209*u^4*v^8*w^4 + 70604*u^5*v^8*w^4 + 17209*u^4*v^9*w^4 - 
       65934*u^5*v^6*w^5 - 44861*u^6*v^6*w^5 - 72617*u^4*v^7*w^5 + 
       185306*u^5*v^7*w^5 - 30328*u^3*v^8*w^5 + 117010*u^4*v^8*w^5 + 
       30328*u^3*v^9*w^5 - 1200*u^3*v^7*w^6 + 115441*u^4*v^7*w^6 + 
       6342*u^2*v^8*w^6 + 28546*u^3*v^8*w^6 - 6342*u^2*v^9*w^6 + 
       52920*u*v^8*w^7 - 138726*u^2*v^8*w^7 - 52920*u*v^9*w^7 - 
       29592*v^9*w^8])/(1728*u^5*v^4*(u + v)^2*w^4*(u + w)^2)}, 
  {cyc[(T2[v, w]*(2*u^6*v*w + 21*u^4*v^2*w^2 + 32*u^2*v^3*w^3 + 6*v^4*w^4 + 
       vwsym[6*u^5*v^2*w + 6*u^4*v^3*w + 2*u^3*v^4*w + 24*u^3*v^3*w^2 + 
         9*u^2*v^4*w^2 + 14*u*v^4*w^3]))/(2*u^4)], 
   cyc[(Log[u]*(12*u^8*v^3*w^3 - 54*u^2*v^4*w^4 + 3380*u^6*v^4*w^4 + 
       23512*u^4*v^5*w^5 + 14532*u^2*v^6*w^6 + 
       vwsym[108*u^8*v^6 + 432*u^7*v^7 + 648*u^6*v^8 + 432*u^5*v^9 + 
         108*u^4*v^10 + 198*u^8*v^5*w + 1476*u^7*v^6*w + 3492*u^6*v^7*w + 
         3600*u^5*v^8*w + 1638*u^4*v^9*w + 252*u^3*v^10*w + 72*u^8*v^4*w^2 + 
         1530*u^7*v^5*w^2 + 6426*u^6*v^6*w^2 + 10332*u^5*v^7*w^2 + 
         7308*u^4*v^8*w^2 + 2106*u^3*v^9*w^2 + 162*u^2*v^10*w^2 + 
         564*u^7*v^4*w^3 + 5187*u^6*v^5*w^3 + 14088*u^5*v^6*w^3 + 
         15450*u^4*v^7*w^3 + 7104*u^3*v^8*w^3 + 1143*u^2*v^9*w^3 + 
         36*u*v^10*w^3 - 174*u*v^5*w^4 + 12814*u^5*v^5*w^4 + 
         21428*u^4*v^6*w^4 + 15584*u^3*v^7*w^4 + 4660*u^2*v^8*w^4 + 
         470*u*v^9*w^4 + 23706*u^3*v^6*w^5 + 10945*u^2*v^7*w^5 + 
         1846*u*v^8*w^5 + 3440*u*v^7*w^6]))/(36*v^3*w^3)], 
   (4448*u^4*v^4*w^4 + 281988*u^5*v^5*w^5 + 
     cyc[1317*u^9*v^3*w^3 - 439*u^10*v^3*w^3 + 90198*u^7*v^4*w^4 - 
       99456*u^8*v^4*w^4 - 608926*u^6*v^5*w^5 + 172872*u^3*v^6*w^6 - 
       506454*u^4*v^6*w^6 + 53136*u*v^7*w^7 - 254168*u^2*v^7*w^7 - 
       17064*v^8*w^8] + s3sym[2844*u^9*v^6 - 2844*u^10*v^6 + 8532*u^8*v^7 - 
       11376*u^9*v^7 + 6012*u^9*v^5*w - 6012*u^10*v^5*w + 32580*u^8*v^6*w - 
       41004*u^9*v^6*w - 92952*u^8*v^7*w + 2395*u^9*v^4*w^2 - 
       2395*u^10*v^4*w^2 + 35949*u^8*v^5*w^2 - 43492*u^9*v^5*w^2 + 
       104404*u^7*v^6*w^2 - 168181*u^8*v^6*w^2 + 19900*u^8*v^4*w^3 - 
       17082*u^9*v^4*w^3 + 103597*u^7*v^5*w^3 - 135596*u^8*v^5*w^3 - 
       334531*u^7*v^6*w^3 + 211685*u^6*v^5*w^4 - 336790*u^7*v^5*w^4])/
    (288*u^3*v^3*w^3)}}, {{(Log[u]*(7*Pi^2*u + vwsym[-12*Pi^2*v]))/(120*u) + 
    vwsym[-(Pi^2*(31*u + 12*v - 24*w)*Log[v])/(120*u) + 
      ((v + w)*T3[u, v, w])/w + ((2*u^2 - u*w - 3*w^2)*T3[v, u, w])/(5*u*w) + 
      ((49*u^4 + 72*u^3*w + 30*u^2*w^2 + 10*u*w^3 + 3*w^4)*T3[v, w, u])/
       (30*u^4)] + (143*Zeta[3])/12, (-55*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(5608*u^3 + vwsym[-828*u^2*v + 255*u*v^2 + 90*v^3]))/
     (1800*u^3) + (13634*Pi^2*u^3 + vwsym[256*Pi^2*u^2*v - 85*Pi^2*u*v^2 - 
        30*Pi^2*v^3])/(3600*u^3) + 
    (T2[v, w]*(-5658*u^8 - 2160*u^6*v*w + 15720*u^4*v^2*w^2 + 
       33120*u^2*v^3*w^3 + 23760*v^4*w^4 + vwsym[-7092*u^7*v - 2985*u^6*v^2 - 
         1900*u^5*v^3 - 558*u^4*v^4 + 5580*u^5*v^2*w + 630*u^4*v^3*w + 
         540*u^3*v^4*w + 13140*u^3*v^3*w^2 + 9720*u^2*v^4*w^2 + 
         27720*u*v^4*w^3]))/(1800*u^8) + 
    vwsym[((1280*u^3 + 96*u^2*v - 85*u*v^2 - 30*v^3 - 156*u^2*w + 85*u*w^2 + 
         30*w^3)*Log[u]*Log[v])/(600*u^3) + 
      ((-1186*u^3 + 216*u^2*w - 51*u*w^2 - 18*w^3)*Log[v]^2)/(360*u^3) + 
      ((15840*u^5*v^4 + 37800*u^5*v^3*w + 16632*u^4*v^4*w + 
         33600*u^5*v^2*w^2 + 43710*u^4*v^3*w^2 + 4860*u^3*v^4*w^2 + 
         12600*u^5*v*w^3 + 42780*u^4*v^2*w^3 + 12890*u^3*v^3*w^3 + 
         180*u^2*v^4*w^3 + 1800*u^5*w^4 + 17460*u^4*v*w^4 + 
         14250*u^3*v^2*w^4 + 360*u^2*v^3*w^4 - 90*u*v^4*w^4 + 1758*u^4*w^5 + 
         7830*u^3*v*w^5 + 540*u^2*v^2*w^5 - 360*u*v^3*w^5 + 1610*u^3*w^6 + 
         2052*u^2*v*w^6 - 285*u*v^2*w^6 + 90*v^3*w^6 + 1188*u^2*w^7 - 
         360*u*v*w^7 - 345*u*w^8 - 90*w^9)*T2[u, v])/(1800*u^3*w^6)], 
   (Log[u]*(2508*u^4*v^4*w^4 + 195472*u^2*v^5*w^5 - 12600*v^6*w^6 + 
       vwsym[95040*u^4*v^8 + 179280*u^4*v^7*w + 99792*u^3*v^8*w + 
         119880*u^4*v^6*w^2 + 212364*u^3*v^7*w^2 + 29160*u^2*v^8*w^2 + 
         26640*u^4*v^5*w^3 + 158814*u^3*v^6*w^3 + 62760*u^2*v^7*w^3 + 
         1080*u*v^8*w^3 + 38892*u^3*v^5*w^4 + 56550*u^2*v^6*w^4 + 
         1620*u*v^7*w^4 - 540*v^8*w^4 + 20067*u*v^6*w^5 - 5130*v^7*w^5]))/
     (10800*u^2*v^5*w^5) + 
    vwsym[((475200*u^10*v^4 + 1134000*u^10*v^3*w + 1211760*u^9*v^4*w + 
        1008000*u^10*v^2*w^2 + 3012300*u^9*v^3*w^2 + 1052640*u^8*v^4*w^2 + 
        378000*u^10*v*w^3 + 2795400*u^9*v^2*w^3 + 2731650*u^8*v^3*w^3 + 
        350820*u^7*v^4*w^3 + 54000*u^10*w^4 + 1090800*u^9*v*w^4 + 
        2688600*u^8*v^2*w^4 + 933450*u^7*v^3*w^4 + 28260*u^6*v^4*w^4 + 
        770501*u^9*w^5 + 1159455*u^8*v*w^5 + 982950*u^7*v^2*w^5 + 
        3390*u^6*v^3*w^5 - 25740*u^5*v^4*w^5 + 1494340*u^8*w^6 + 
        712860*u^7*v*w^6 + 413400*u^6*v^2*w^6 + 42990*u^5*v^3*w^6 + 
        64620*u^4*v^4*w^6 + 858947*u^7*w^7 + 431355*u^6*v*w^7 + 
        951750*u^5*v^2*w^7 + 872100*u^4*v^3*w^7 + 671400*u^3*v^4*w^7 + 
        35538*u^6*w^8 + 192150*u^5*v*w^8 + 1160100*u^4*v^2*w^8 + 
        2161800*u^3*v^3*w^8 + 1776600*u^2*v^4*w^8 - 56910*u^5*w^9 + 
        43200*u^4*v*w^9 + 831600*u^3*v^2*w^9 + 2241000*u^2*v^3*w^9 + 
        1900800*u*v^4*w^9 - 11340*u^4*w^10 + 16200*u^3*v*w^10 + 
        291600*u^2*v^2*w^10 + 831600*u*v^3*w^10 + 712800*v^4*w^10)*Log[v])/
      (54000*u^7*w^5*(u + w)^2)], 
   (3389250*u^12*v^4*w^4 - 1129750*u^13*v^4*w^4 + 100014300*u^10*v^5*w^5 - 
     191959403*u^11*v^5*w^5 + 91944150*u^8*v^6*w^6 - 567680570*u^9*v^6*w^6 + 
     78824000*u^6*v^7*w^7 - 208449231*u^7*v^7*w^7 + 337965000*u^4*v^8*w^8 - 
     523961070*u^5*v^8*w^8 + 406137600*u^2*v^9*w^9 - 1074846600*u^3*v^9*w^9 + 
     59194800*v^10*w^10 - 363308400*u*v^10*w^10 + 
     vwsym[38671200*u^12*v^8 - 38671200*u^13*v^8 + 77342400*u^11*v^9 - 
       116013600*u^12*v^9 + 38671200*u^10*v^10 - 116013600*u^11*v^10 - 
       38671200*u^10*v^11 + 73704600*u^12*v^7*w - 73704600*u^13*v^7*w + 
       244420200*u^11*v^8*w - 352044000*u^12*v^8*w + 267726600*u^10*v^9*w - 
       579985200*u^11*v^9*w + 97011000*u^9*v^10*w - 398656800*u^10*v^10*w - 
       97011000*u^9*v^11*w + 49971300*u^12*v^6*w^2 - 49971300*u^13*v^6*w^2 + 
       292660050*u^11*v^7*w^2 - 406579950*u^12*v^7*w^2 + 
       516525900*u^10*v^8*w^2 - 1021184550*u^11*v^8*w^2 + 
       354956850*u^9*v^9*w^2 - 1103634150*u^10*v^9*w^2 + 
       81119700*u^8*v^10*w^2 - 520177950*u^9*v^10*w^2 - 
       81119700*u^8*v^11*w^2 + 11339100*u^12*v^5*w^3 - 
       11339100*u^13*v^5*w^3 + 160336575*u^11*v^6*w^3 - 
       214554975*u^12*v^6*w^3 + 454637275*u^10*v^7*w^3 - 
       865872100*u^11*v^7*w^3 + 497590925*u^9*v^8*w^3 - 
       1394356500*u^10*v^8*w^3 + 215920825*u^8*v^9*w^3 - 
       1016590800*u^9*v^9*w^3 + 23969700*u^7*v^10*w^3 - 
       308860225*u^8*v^10*w^3 - 23969700*u^7*v^11*w^3 + 
       44150200*u^11*v^5*w^4 - 45746250*u^12*v^5*w^4 + 
       210566000*u^10*v^6*w^4 - 367882975*u^11*v^6*w^4 + 
       351948725*u^9*v^7*w^4 - 923866800*u^10*v^7*w^4 + 
       232293950*u^8*v^8*w^4 - 991037300*u^9*v^8*w^4 + 50590225*u^7*v^9*w^4 - 
       460493300*u^8*v^9*w^4 + 439950*u^6*v^10*w^4 - 70496275*u^7*v^10*w^4 - 
       439950*u^6*v^11*w^4 + 158901450*u^9*v^6*w^5 - 491292178*u^10*v^6*w^5 + 
       129619025*u^8*v^7*w^5 - 606179877*u^9*v^7*w^5 + 26488400*u^7*v^8*w^5 - 
       334354557*u^8*v^8*w^5 - 14818475*u^6*v^9*w^5 - 47258880*u^7*v^9*w^5 - 
       3386100*u^5*v^10*w^5 + 18041825*u^6*v^10*w^5 + 3386100*u^5*v^11*w^5 + 
       35372850*u^7*v^7*w^6 - 350141741*u^8*v^7*w^6 - 9944050*u^6*v^8*w^6 - 
       44105584*u^7*v^8*w^6 - 11926925*u^5*v^9*w^6 + 42622690*u^6*v^9*w^6 + 
       146550*u^4*v^10*w^6 + 16127675*u^5*v^10*w^6 - 146550*u^4*v^11*w^6 + 
       124624875*u^5*v^8*w^7 - 170169447*u^6*v^8*w^7 + 
       114774300*u^4*v^9*w^7 - 203005780*u^5*v^9*w^7 + 
       46952700*u^3*v^10*w^7 - 153406350*u^4*v^10*w^7 - 
       46952700*u^3*v^11*w^7 + 362983500*u^3*v^9*w^8 - 
       757631400*u^4*v^9*w^8 + 140508900*u^2*v^10*w^8 - 
       530105100*u^3*v^10*w^8 - 140508900*u^2*v^11*w^8 + 
       155620800*u*v^10*w^9 - 682071300*u^2*v^10*w^9 - 155620800*u*v^11*w^9 - 
       59194800*v^11*w^10])/(1080000*u^7*v^5*(u + v)^2*w^5*(u + w)^2)}, 
  {cyc[(T2[v, w]*(15*u^8*v*w + 285*u^6*v^2*w^2 + 1000*u^4*v^3*w^3 + 
       875*u^2*v^4*w^4 + 132*v^5*w^5 + vwsym[60*u^7*v^2*w + 90*u^6*v^3*w + 
         60*u^5*v^4*w + 15*u^4*v^5*w + 495*u^5*v^3*w^2 + 375*u^4*v^4*w^2 + 
         105*u^3*v^5*w^2 + 875*u^3*v^4*w^3 + 280*u^2*v^5*w^3 + 
         315*u*v^5*w^4]))/(15*u^5)], 
   cyc[(Log[u]*(418*u^10*v^4*w^4 - 132*u^3*v^5*w^5 + 328987*u^8*v^5*w^5 - 
       8388*u*v^6*w^6 + 5987758*u^6*v^6*w^6 + 11786270*u^4*v^7*w^7 + 
       2823940*u^2*v^8*w^8 + vwsym[15840*u^10*v^8 + 79200*u^9*v^9 + 
         158400*u^8*v^10 + 158400*u^7*v^11 + 79200*u^6*v^12 + 
         15840*u^5*v^13 + 29880*u^10*v^7*w + 266400*u^9*v^8*w + 
         804600*u^8*v^9*w + 1152000*u^7*v^10*w + 844200*u^6*v^11*w + 
         298080*u^5*v^12*w + 37800*u^4*v^13*w + 19980*u^10*v^6*w^2 + 
         335400*u^9*v^7*w^2 + 1608900*u^8*v^8*w^2 + 3356400*u^7*v^9*w^2 + 
         3503700*u^6*v^10*w^2 + 1850280*u^5*v^11*w^2 + 443100*u^4*v^12*w^2 + 
         33600*u^3*v^13*w^2 + 4440*u^10*v^5*w^3 + 187200*u^9*v^6*w^3 + 
         1587000*u^8*v^7*w^3 + 5071200*u^7*v^8*w^3 + 7620000*u^6*v^9*w^3 + 
         5759040*u^5*v^10*w^3 + 2112600*u^4*v^11*w^3 + 319200*u^3*v^12*w^3 + 
         12600*u^2*v^13*w^3 + 42340*u^9*v^5*w^4 + 787230*u^8*v^6*w^4 + 
         4252280*u^7*v^7*w^4 + 9606890*u^6*v^8*w^4 + 10420668*u^5*v^9*w^4 + 
         5531050*u^4*v^10*w^4 + 1319200*u^3*v^11*w^4 + 110700*u^2*v^12*w^4 + 
         1800*u*v^13*w^4 - 2124*u^2*v^6*w^5 + 2291394*u^7*v^6*w^5 - 
         2733*u*v^7*w^5 + 7717993*u^6*v^7*w^5 + 12146520*u^5*v^8*w^5 + 
         9244805*u^4*v^9*w^5 + 3286602*u^3*v^10*w^5 + 476159*u^2*v^11*w^5 + 
         21368*u*v^12*w^5 + 11084700*u^5*v^7*w^6 + 11314190*u^4*v^8*w^6 + 
         5721730*u^3*v^9*w^6 + 1287714*u^2*v^10*w^6 + 103928*u*v^11*w^6 + 
         7463380*u^3*v^8*w^7 + 2321625*u^2*v^9*w^7 + 274488*u*v^10*w^7 + 
         437200*u*v^9*w^8]))/(1800*v^4*w^4)], 
   (5300892000*u^7*v^7*w^7 + cyc[677850*u^13*v^4*w^4 - 225950*u^14*v^4*w^4 + 
       852696*u^7*v^5*w^5 + 178155000*u^11*v^5*w^5 - 183198793*u^12*v^5*w^5 + 
       2112912*u^5*v^6*w^6 + 2619080700*u^9*v^6*w^6 - 
       4036266656*u^10*v^6*w^6 - 12252538790*u^8*v^7*w^7 + 
       4497079680*u^5*v^8*w^8 - 11813350660*u^6*v^8*w^8 + 
       3038364600*u^3*v^9*w^9 - 9980194500*u^4*v^9*w^9 + 
       526845600*u*v^10*w^10 - 3391735800*u^2*v^10*w^10 - 
       154684800*v^11*w^11] + s3sym[7734240*u^13*v^8 - 7734240*u^14*v^8 + 
       38671200*u^12*v^9 - 46405440*u^13*v^9 + 77342400*u^11*v^10 - 
       116013600*u^12*v^10 + 14740920*u^13*v^7*w - 14740920*u^14*v^7*w + 
       127116720*u^12*v^8*w - 148641480*u^13*v^8*w + 375798600*u^11*v^9*w - 
       536834520*u^12*v^9*w - 970482600*u^11*v^10*w + 9994260*u^13*v^6*w^2 - 
       9994260*u^14*v^6*w^2 + 158398500*u^12*v^7*w^2 - 
       181182480*u^13*v^7*w^2 + 729415260*u^11*v^8*w^2 - 
       998471280*u^12*v^8*w^2 + 1466213100*u^10*v^9*w^2 - 
       2523150960*u^11*v^9*w^2 + 2267820*u^13*v^5*w^3 - 
       2267820*u^14*v^5*w^3 + 88065300*u^12*v^6*w^3 - 98908980*u^13*v^6*w^3 + 
       704115000*u^11*v^7*w^3 - 928863600*u^12*v^7*w^3 + 
       2137499820*u^10*v^8*w^3 - 3472807680*u^11*v^8*w^3 - 
       6446057520*u^10*v^9*w^3 + 24245520*u^12*v^5*w^4 - 
       22305230*u^13*v^5*w^4 + 361050450*u^11*v^6*w^4 - 
       440035650*u^12*v^6*w^4 + 1780900470*u^10*v^7*w^4 - 
       2691572400*u^11*v^7*w^4 + 3739738350*u^9*v^8*w^4 - 
       7263713280*u^10*v^8*w^4 + 1046537400*u^10*v^6*w^5 - 
       1382678951*u^11*v^6*w^5 + 3135032820*u^9*v^7*w^5 - 
       5369017853*u^10*v^7*w^5 - 10341902745*u^9*v^8*w^5 + 
       4557668730*u^8*v^7*w^6 - 8907992045*u^9*v^7*w^6])/
    (216000*u^4*v^4*w^4)}}, 
 {{cyc[(-11*Pi^2*Log[u])/72] + s3sym[((v + w)*T3[u, v, w])/w] + 
    (143*Zeta[3])/12, (23*Pi^2)/6 + 
    cyc[(-55*Log[u]^2)/24 + (73*Log[v]*Log[w])/36 + 
      (T2[v, w]*(-u^2 + vwsym[v^2]))/u^2], 
   cyc[(Log[u]*(9*u^2 + 119*v*w + vwsym[9*v^2]))/(9*v*w)], 
   (-28276*u^3*v^3*w^3 + cyc[4383*u^4*v^2*w^2 - 1461*u^5*v^2*w^2 + 
       5886*u^2*v^3*w^3 + 252*v^4*w^4 - 540*u*v^4*w^4] + 
     s3sym[-252*u^5*v^4 + 144*u^4*v^3*w - 144*u^5*v^3*w - 1647*u^4*v^3*w^2])/
    (432*u^3*v^3*w^3)}, {cyc[(v*w*T2[v, w])/u], 
   (Log[u]*(3*u^3 + 2*v*w - 2*u*v*w + vwsym[3*u^2*v - 2*v^2*w]))/(3*u) + 
    vwsym[((6*u^2*v + 6*u*v^2 + v*w + 5*u*v*w - v^2*w - v*w^2)*Log[v])/
      (6*u)], (1461*u^9*v^2*w^2 - 487*u^10*v^2*w^2 + 11768*u^7*v^3*w^3 - 
     7180*u^8*v^3*w^3 + 7155*u^5*v^4*w^4 - 9525*u^6*v^4*w^4 + 
     660*u^3*v^5*w^5 - 2292*u^4*v^5*w^5 + 720*u*v^6*w^6 - 2404*u^2*v^6*w^6 - 
     336*v^7*w^7 + vwsym[84*u^9*v^4 - 84*u^10*v^4 + 252*u^8*v^5 - 
       336*u^9*v^5 + 252*u^7*v^6 - 504*u^8*v^6 + 84*u^6*v^7 - 336*u^7*v^7 - 
       84*u^6*v^8 + 48*u^9*v^3*w - 48*u^10*v^3*w + 362*u^8*v^4*w - 
       494*u^9*v^4*w + 714*u^7*v^5*w - 1328*u^8*v^5*w + 534*u^6*v^6*w - 
       1500*u^7*v^6*w + 134*u^5*v^7*w - 752*u^6*v^7*w - 134*u^5*v^8*w + 
       4522*u^8*v^3*w^2 - 2135*u^9*v^3*w^2 + 4938*u^7*v^4*w^2 - 
       3978*u^8*v^4*w^2 + 2206*u^6*v^5*w^2 - 3962*u^7*v^5*w^2 + 
       381*u^5*v^6*w^2 - 2147*u^6*v^6*w^2 + 52*u^4*v^7*w^2 - 
       567*u^5*v^7*w^2 - 52*u^4*v^8*w^2 + 10422*u^6*v^4*w^3 - 
       9608*u^7*v^4*w^3 + 3494*u^5*v^5*w^3 - 6394*u^6*v^5*w^3 + 
       472*u^4*v^6*w^3 - 2403*u^5*v^6*w^3 + 106*u^3*v^7*w^3 - 
       630*u^4*v^7*w^3 - 106*u^3*v^8*w^3 + 1780*u^4*v^5*w^4 - 
       4665*u^5*v^5*w^4 + 535*u^3*v^6*w^4 - 1821*u^4*v^6*w^4 + 
       148*u^2*v^7*w^4 - 789*u^3*v^7*w^4 - 148*u^2*v^8*w^4 + 
       842*u^2*v^6*w^5 - 2041*u^3*v^6*w^5 + 276*u*v^7*w^5 - 
       1266*u^2*v^7*w^5 - 276*u*v^8*w^5 + 168*v^7*w^6 - 1164*u*v^7*w^6 - 
       168*v^8*w^6])/(144*u^4*v^2*(u + v)^2*w^2*(u + w)^2)}}, 
 {{cyc[(Log[u]*(5*Pi^2*u^2 + 48*Pi^2*v*w + vwsym[-24*Pi^2*u*v - 
          19*Pi^2*v^2]))/(72*(u^2 + v^2 + w^2))] + 
    s3sym[((3*u^2*v + 2*v^3 + 3*u^2*w + 3*v^2*w + 6*v*w^2 + 5*w^3)*
       T3[u, v, w])/(3*w*(u^2 + v^2 + w^2))] + (143*Zeta[3])/12, 
   cyc[63*Pi^2*u^2 + 5*Pi^2*v*w]/(18*(u^2 + v^2 + w^2)) + 
    cyc[(Log[u]^2*(-165*u^2 + 144*v*w + vwsym[-245*v^2]))/
       (72*(u^2 + v^2 + w^2)) + (Log[v]*Log[w]*(137*u^2 + 36*v*w + 
         vwsym[-48*u*v + 77*v^2]))/(36*(u^2 + v^2 + w^2)) + 
      (T2[v, w]*(-70*u^6 - 27*u^4*v*w + 108*u^2*v^2*w^2 + 
         vwsym[-57*u^5*v + 38*u^4*v^2 + 43*u^3*v^3 + 18*u^2*v^4 + 
           108*u^3*v^2*w + 123*u^2*v^3*w + 45*u*v^4*w + 80*u*v^3*w^2 + 
           42*v^4*w^2]))/(18*u^4*(u^2 + v^2 + w^2))], 
   cyc[(Log[u]*(228*u^4*v^2*w^2 + 9020*u^2*v^3*w^3 + 3408*v^4*w^4 + 
       vwsym[1008*u^4*v^4 + 1008*u^2*v^6 + 576*u^4*v^3*w + 1920*u^3*v^4*w + 
         1416*u^2*v^5*w + 1080*u*v^6*w + 1992*u^3*v^3*w^2 + 
         1968*u^2*v^4*w^2 + 2412*u*v^5*w^2 + 432*v^6*w^2 + 1539*u*v^4*w^3 + 
         4668*v^5*w^3]))/(432*v^3*w^3*(u^2 + v^2 + w^2))], 
   (cyc[739944*u^8*v^4*w^4 - 246648*u^9*v^4*w^4 + 5014608*u^6*v^5*w^5 - 
       11881346*u^7*v^5*w^5 + 5206584*u^4*v^6*w^6 - 7494027*u^5*v^6*w^6 + 
       1455840*u^2*v^7*w^7 - 6475200*u^3*v^7*w^7 + 570240*v^8*w^8 - 
       2203200*u*v^8*w^8] + s3sym[-570240*u^9*v^8 + 816480*u^8*v^7*w - 
       816480*u^9*v^7*w + 1550880*u^8*v^6*w^2 - 1550880*u^9*v^6*w^2 - 
       3823200*u^8*v^7*w^2 + 737640*u^8*v^5*w^3 - 737640*u^9*v^5*w^3 + 
       2509680*u^7*v^6*w^3 - 4647000*u^8*v^6*w^3 + 4011396*u^7*v^5*w^4 - 
       2910900*u^8*v^5*w^4 - 6557100*u^7*v^6*w^4])/
    (129600*u^5*v^5*w^5*(u^2 + v^2 + w^2))}, 
  {cyc[(T2[v, w]*(6*u^4*v*w + 27*u^2*v^2*w^2 + 14*v^3*w^3 + 
       vwsym[12*u^3*v^2*w + 6*u^2*v^3*w + 15*u*v^3*w^2]))/(6*u^3)], 
   (Log[u]*(475*u^7*v^2*w^2 + 276*u^2*v^3*w^3 + 29884*u^5*v^3*w^3 + 
       480*v^4*w^4 + 38670*u^3*v^4*w^4 - 7404*u*v^5*w^5 + 
       vwsym[2100*u^7*v^4 + 6300*u^6*v^5 + 6300*u^5*v^6 + 2100*u^4*v^7 + 
         1200*u^7*v^3*w + 12150*u^6*v^4*w + 22950*u^5*v^5*w + 
         14250*u^4*v^6*w + 2250*u^3*v^7*w + 7950*u^6*v^3*w^2 + 
         31350*u^5*v^4*w^2 + 35350*u^4*v^5*w^2 + 12375*u^3*v^6*w^2 + 
         900*u^2*v^7*w^2 + 324*u*v^4*w^3 + 50618*u^4*v^4*w^3 + 420*v^5*w^3 + 
         29280*u^3*v^5*w^3 + 2722*u^2*v^6*w^3 - 1594*u*v^7*w^3 - 
         420*v^8*w^3 + 4746*u^2*v^5*w^4 - 5296*u*v^6*w^4 - 1740*v^7*w^4 - 
         3120*v^6*w^5]))/(900*u*v^2*w^2) + 
    vwsym[((8400*u^7*v^3 + 25200*u^6*v^4 + 25200*u^5*v^5 + 8400*u^4*v^6 + 
        9000*u^7*v^2*w + 57000*u^6*v^3*w + 91800*u^5*v^4*w + 
        48600*u^4*v^5*w + 4800*u^3*v^6*w + 3600*u^7*v*w^2 + 
        49500*u^6*v^2*w^2 + 141400*u^5*v^3*w^2 + 125400*u^4*v^4*w^2 + 
        31800*u^3*v^5*w^2 + 1900*u^2*v^6*w^2 - 2540*u^3*v*w^3 + 
        23474*u^6*v*w^3 + 1296*u^2*v^2*w^3 + 133331*u^5*v^2*w^3 + 
        420*u*v^3*w^3 + 213729*u^4*v^3*w^3 + 121541*u^3*v^4*w^3 + 
        30449*u^2*v^5*w^3 + 4380*u*v^6*w^3 + 4984*u^2*v*w^4 + 
        46890*u^5*v*w^4 + 480*u*v^2*w^4 + 168495*u^4*v^2*w^4 + 
        194580*u^3*v^3*w^4 + 115635*u^2*v^4*w^4 + 46860*u*v^5*w^4 + 
        8400*v^6*w^4 + 420*u*v*w^5 + 35406*u^4*v*w^5 + 97257*u^3*v^2*w^5 + 
        119131*u^2*v^3*w^5 + 88680*u*v^4*w^5 + 25200*v^5*w^5 + 
        5618*u^3*v*w^6 + 28853*u^2*v^2*w^6 + 53880*u*v^3*w^6 + 
        25200*v^4*w^6 - 3192*u^2*v*w^7 + 7260*u*v^2*w^7 + 8400*v^3*w^7 - 
        420*u*v*w^8)*Log[v])/(3600*u^2*w^2)], 
   (2466480*u^15*v^4*w^4 - 822160*u^16*v^4*w^4 + 182624*u^11*v^5*w^5 + 
     186654960*u^13*v^5*w^5 - 153537044*u^14*v^5*w^5 - 4345920*u^9*v^6*w^6 + 
     1275302160*u^11*v^6*w^6 - 1626677498*u^12*v^6*w^6 - 
     8478912*u^7*v^7*w^7 + 1846162800*u^9*v^7*w^7 - 3504308376*u^10*v^7*w^7 - 
     697920*u^5*v^8*w^8 + 1013179680*u^7*v^8*w^8 - 2810199866*u^8*v^8*w^8 + 
     573561120*u^5*v^9*w^9 - 1794275486*u^6*v^9*w^9 + 
     355291200*u^3*v^10*w^10 - 1232534880*u^4*v^10*w^10 + 
     62726400*u*v^11*w^11 - 401529600*u^2*v^11*w^11 - 17107200*v^12*w^12 + 
     vwsym[1900800*u^15*v^8 - 1900800*u^16*v^8 + 9504000*u^14*v^9 - 
       11404800*u^15*v^9 + 19008000*u^13*v^10 - 28512000*u^14*v^10 + 
       19008000*u^12*v^11 - 38016000*u^13*v^11 + 9504000*u^11*v^12 - 
       28512000*u^12*v^12 + 1900800*u^10*v^13 - 11404800*u^11*v^13 - 
       1900800*u^10*v^14 + 2721600*u^15*v^7*w - 2721600*u^16*v^7*w + 
       24157440*u^14*v^8*w - 28779840*u^15*v^8*w + 74260800*u^13*v^9*w - 
       107922240*u^14*v^9*w + 109900800*u^12*v^10*w - 203169600*u^13*v^10*w + 
       84888000*u^11*v^11*w - 213796800*u^12*v^11*w + 32659200*u^10*v^12*w - 
       127051200*u^11*v^12*w + 4847040*u^9*v^13*w - 39407040*u^10*v^13*w - 
       4847040*u^9*v^14*w + 5169600*u^15*v^6*w^2 - 5169600*u^16*v^6*w^2 + 
       41788080*u^14*v^7*w^2 - 49679280*u^15*v^7*w^2 + 
       148189680*u^13*v^8*w^2 - 214135200*u^14*v^8*w^2 + 
       277282080*u^12*v^9*w^2 - 499732560*u^13*v^9*w^2 + 
       287759520*u^11*v^10*w^2 - 674942400*u^12*v^10*w^2 + 
       163223280*u^10*v^11*w^2 - 535870800*u^11*v^11*w^2 + 
       45889200*u^9*v^12*w^2 - 241771680*u^10*v^12*w^2 + 
       4714560*u^8*v^13*w^2 - 55450800*u^9*v^13*w^2 - 4714560*u^8*v^14*w^2 + 
       2458800*u^15*v^5*w^3 - 2458800*u^16*v^5*w^3 + 41933880*u^14*v^6*w^3 - 
       49058280*u^15*v^6*w^3 + 197565840*u^13*v^7*w^3 - 
       278767800*u^14*v^7*w^3 + 453693240*u^12*v^8*w^3 - 
       794408760*u^13*v^8*w^3 + 583931520*u^11*v^9*w^3 - 
       1309866840*u^12*v^9*w^3 + 432196200*u^10*v^10*w^3 - 
       1301367240*u^11*v^10*w^3 + 176308560*u^9*v^11*w^3 - 
       771224040*u^10*v^11*w^3 + 34816680*u^8*v^12*w^3 - 
       257014440*u^9*v^12*w^3 + 2375280*u^7*v^13*w^3 - 
       41906520*u^8*v^13*w^3 - 2375280*u^7*v^14*w^3 + 32140920*u^14*v^5*w^4 - 
       23539640*u^15*v^5*w^4 + 190358160*u^13*v^6*w^4 - 
       213640000*u^14*v^6*w^4 + 547576680*u^12*v^7*w^4 - 
       826750760*u^13*v^7*w^4 + 861884160*u^11*v^8*w^4 - 
       1721459680*u^12*v^8*w^4 + 784908840*u^10*v^9*w^4 - 
       2116934600*u^11*v^9*w^4 + 412480320*u^9*v^10*w^4 - 
       1574760400*u^10*v^10*w^4 + 117422760*u^8*v^11*w^4 - 
       691677080*u^9*v^11*w^4 + 15501120*u^7*v^12*w^4 - 
       166096240*u^8*v^12*w^4 + 641040*u^6*v^13*w^4 - 18517440*u^7*v^13*w^4 - 
       641040*u^6*v^14*w^4 - 729376*u^10*v^6*w^5 + 602439840*u^12*v^6*w^5 - 
       668502841*u^13*v^6*w^5 - 2752304*u^9*v^7*w^5 + 
       1120783920*u^11*v^7*w^5 - 1705638785*u^12*v^7*w^5 - 
       2585984*u^8*v^8*w^5 + 1229945040*u^10*v^8*w^5 - 
       2581364370*u^11*v^8*w^5 - 745680*u^7*v^9*w^5 + 799068960*u^9*v^9*w^5 - 
       2374558110*u^10*v^9*w^5 + 299649360*u^8*v^10*w^5 - 
       1326580989*u^9*v^10*w^5 + 61441920*u^7*v^11*w^5 - 
       436071301*u^8*v^11*w^5 + 6670440*u^6*v^12*w^5 - 
       79587680*u^7*v^12*w^5 + 437040*u^5*v^13*w^5 - 7748520*u^6*v^13*w^5 - 
       437040*u^5*v^14*w^5 - 7995072*u^8*v^7*w^6 + 1716320880*u^10*v^7*w^6 - 
       2779479424*u^11*v^7*w^6 - 5869888*u^7*v^8*w^6 + 
       1440953760*u^9*v^8*w^6 - 3113425536*u^10*v^8*w^6 - 
       1491360*u^6*v^9*w^6 + 753506160*u^8*v^9*w^6 - 2243765229*u^9*v^9*w^6 + 
       253689600*u^7*v^10*w^6 - 1047211182*u^8*v^10*w^6 + 
       62732280*u^6*v^11*w^6 - 331165082*u^7*v^11*w^6 + 
       13230240*u^5*v^12*w^6 - 79514320*u^6*v^12*w^6 + 1770480*u^4*v^13*w^6 - 
       15437760*u^5*v^13*w^6 - 1770480*u^4*v^14*w^6 - 3981824*u^6*v^8*w^7 + 
       1356408240*u^8*v^8*w^7 - 3223829735*u^9*v^8*w^7 - 745680*u^5*v^9*w^7 + 
       710478720*u^7*v^9*w^7 - 2143517014*u^8*v^9*w^7 + 
       302187480*u^6*v^10*w^7 - 1087724077*u^7*v^10*w^7 + 
       115505280*u^5*v^11*w^7 - 458737581*u^6*v^11*w^7 + 
       33782400*u^4*v^12*w^7 - 161780760*u^5*v^12*w^7 + 
       4845600*u^3*v^13*w^7 - 40398480*u^4*v^13*w^7 - 4845600*u^3*v^14*w^7 + 
       649615800*u^6*v^9*w^8 - 2043546661*u^7*v^9*w^8 + 
       387613440*u^5*v^10*w^8 - 1281589284*u^6*v^10*w^8 + 
       192087360*u^4*v^11*w^8 - 691805160*u^5*v^11*w^8 + 
       60300000*u^3*v^12*w^8 - 286169760*u^4*v^12*w^8 + 
       8114400*u^2*v^13*w^8 - 73260000*u^3*v^13*w^8 - 8114400*u^2*v^14*w^8 + 
       438621840*u^4*v^10*w^9 - 1393279440*u^5*v^10*w^9 + 
       231674400*u^3*v^11*w^9 - 862383600*u^4*v^11*w^9 + 
       67140000*u^2*v^12*w^9 - 359114400*u^3*v^12*w^9 + 7603200*u*v^13*w^9 - 
       82857600*u^2*v^13*w^9 - 7603200*u*v^14*w^9 + 169401600*u^2*v^11*w^10 - 
       756367200*u^3*v^11*w^10 + 38966400*u*v^12*w^10 - 
       275508000*u^2*v^12*w^10 + 2851200*v^13*w^10 - 49420800*u*v^13*w^10 - 
       2851200*v^14*w^10 + 8553600*v^12*w^11 - 110246400*u*v^12*w^11 - 
       11404800*v^13*w^11])/(432000*u^6*v^4*(u + v)^2*w^4*(u + w)^2)}}, 
 {{(-3*Pi^2*Log[u])/8 + vwsym[-(Pi^2*(6*u - 5*v - 7*w)*Log[v])/(24*(v - w)) - 
      (2*(v + w)*T3[u, v, w])/(v - w) + ((-u - w)*T3[v, u, w])/(v - w) + 
      ((3*u^4 + 5*u^3*v - 2*u^3*w + 9*u^2*v*w - 6*u^2*w^2 + 3*u*v*w^2 - 
         v*w^3 + w^4)*T3[v, w, u])/(6*u^3*(v - w))] + (143*Zeta[3])/12, 
   (-95*Log[u]^2)/24 + (Log[v]*Log[w]*(49*u^2 + vwsym[3*u*v - 6*v^2]))/
     (72*u^2) + (611*Pi^2*u^2 + vwsym[-(Pi^2*u*v) + 2*Pi^2*v^2])/(144*u^2) + 
    (T2[v, w]*(-15*u^6 - 30*u^4*v*w + 132*u^2*v^2*w^2 - 360*v^3*w^3 + 
       vwsym[-129*u^5*v + 30*u^4*v^2 + 50*u^3*v^3 + 180*u^3*v^2*w + 
         156*u^2*v^3*w - 72*u*v^3*w^2]))/(72*u^6) + 
    vwsym[((32*u^3 + 45*u^2*v - u*v^2 + 2*v^3 - 103*u^2*w + 14*u*v*w - 
         2*v^2*w - u*w^2 - 2*v*w^2 + 2*w^3)*Log[u]*Log[v])/(24*u^2*(v - w)) + 
      ((-75*u^3 - 92*u^2*v + 233*u^2*w - 21*u*v*w + 3*u*w^2 + 6*v*w^2 - 
         6*w^3)*Log[v]^2)/(72*u^2*(v - w)) + 
      ((216*u^4*v^4 + 288*u^4*v^3*w + 36*u^3*v^4*w + 60*u^4*v^2*w^2 - 
         72*u^3*v^3*w^2 - 52*u^2*v^4*w^2 - 18*u^4*v*w^3 - 78*u^3*v^2*w^3 - 
         194*u^2*v^3*w^3 - 6*u*v^4*w^3 - 6*u^4*w^4 + 276*u^3*v*w^4 - 
         198*u^2*v^2*w^4 - 24*u*v^3*w^4 + 156*u^3*w^5 + 203*u^2*v*w^5 - 
         33*u*v^2*w^5 - 6*v^3*w^5 + 259*u^2*w^6 - 66*u*v*w^6 + 6*v^2*w^6 - 
         3*u*w^7 + 6*v*w^7 - 6*w^8)*T2[u, v])/(72*u^2*(v - w)*w^5)], 
   (Log[u]*(1134*u^3*v^3*w^3 + 611*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 108*u^2*v^6*w + 
         1152*u^3*v^4*w^2 - 162*u^2*v^5*w^2 - 156*u*v^6*w^2 - 
         252*u^2*v^4*w^3 - 660*u*v^5*w^3 - 18*v^6*w^3 + 15*v^5*w^4]))/
     (216*u*v^4*w^4) + vwsym[((1296*u^7*v^4 + 1728*u^7*v^3*w + 
        864*u^6*v^4*w + 360*u^7*v^2*w^2 + 432*u^6*v^3*w^2 - 420*u^5*v^4*w^2 - 
        108*u^7*v*w^3 - 288*u^6*v^2*w^3 - 1668*u^5*v^3*w^3 - 
        120*u^4*v^4*w^3 - 1095*u^7*w^4 + 8086*u^6*v*w^4 - 1914*u^5*v^2*w^4 + 
        12*u^4*v^3*w^4 + 588*u^3*v^4*w^4 - 4795*u^6*w^5 + 8530*u^5*v*w^5 - 
        1194*u^4*v^2*w^5 + 960*u^3*v^3*w^5 + 1080*u^2*v^4*w^5 - 
        3742*u^5*w^6 - 48*u^4*v*w^6 - 504*u^2*v^3*w^6 - 1512*u*v^4*w^6 - 
        270*u^4*w^7 - 1320*u^3*v*w^7 + 360*u^2*v^2*w^7 + 1080*u*v^3*w^7 - 
        2160*v^4*w^7 - 228*u^3*w^8 - 936*u^2*v*w^8 + 432*u*v^2*w^8 + 
        2160*v^3*w^8)*Log[v])/(432*u^5*(v - w)*w^4*(u + w))], 
   (20304*u^8*v^3*w^3 - 14136*u^9*v^3*w^3 - 50196*u^6*v^4*w^4 - 
     25385*u^7*v^4*w^4 - 6600*u^4*v^5*w^5 + 71819*u^5*v^5*w^5 - 
     1932*u^2*v^6*w^6 - 62040*u^3*v^6*w^6 - 30312*v^7*w^7 + 70848*u*v^7*w^7 + 
     vwsym[-864*u^9*v^5 + 864*u^10*v^5 + 16632*u^8*v^6 - 15768*u^9*v^6 + 
       17496*u^7*v^7 - 34128*u^8*v^7 - 17496*u^7*v^8 - 2376*u^9*v^4*w + 
       2376*u^10*v^4*w + 25020*u^8*v^5*w - 21780*u^9*v^5*w + 
       39780*u^7*v^6*w - 78840*u^8*v^6*w + 12384*u^6*v^7*w - 
       67068*u^7*v^7*w - 12384*u^6*v^8*w - 3084*u^9*v^3*w^2 + 
       3084*u^10*v^3*w^2 + 19812*u^8*v^4*w^2 - 14352*u^9*v^4*w^2 + 
       28638*u^7*v^5*w^2 - 68286*u^8*v^5*w^2 + 628*u^6*v^6*w^2 - 
       61702*u^7*v^6*w^2 - 5114*u^5*v^7*w^2 - 5738*u^6*v^7*w^2 + 
       5114*u^5*v^8*w^2 + 21504*u^7*v^4*w^3 - 56436*u^8*v^4*w^3 - 
       28262*u^6*v^5*w^3 - 13888*u^7*v^5*w^3 - 27858*u^5*v^6*w^3 + 
       57532*u^6*v^6*w^3 - 1480*u^4*v^7*w^3 + 33684*u^5*v^7*w^3 + 
       1480*u^4*v^8*w^3 - 53414*u^5*v^5*w^4 + 91505*u^6*v^5*w^4 + 
       5468*u^4*v^6*w^4 + 74298*u^5*v^6*w^4 + 9370*u^3*v^7*w^4 - 
       12254*u^4*v^7*w^4 - 9370*u^3*v^8*w^4 + 31302*u^3*v^6*w^5 - 
       26588*u^4*v^6*w^5 + 15504*u^2*v^7*w^5 - 54160*u^3*v^7*w^5 - 
       15504*u^2*v^8*w^5 - 22428*u*v^7*w^6 + 5112*u^2*v^7*w^6 + 
       22428*u*v^8*w^6 + 30312*v^8*w^7])/(1728*u^5*v^4*(u + v)*w^4*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[63*u^2*v^2*w - 81*u^7*v^2*w - 99*u*v^3*w - 
        290*u^6*v^3*w - 235*u^5*v^4*w + 340*u^4*v^5*w + 745*u^3*v^6*w + 
        494*u^2*v^7*w + 115*u*v^8*w - 235*u^5*v^3*w^2 + 680*u^4*v^4*w^2 + 
        2235*u^3*v^5*w^2 + 1976*u^2*v^6*w^2 + 575*u*v^7*w^2 + 
        1490*u^3*v^4*w^3 + 2470*u^2*v^5*w^3 + 1035*u*v^6*w^3 + 
        575*u*v^5*w^4])/72], s3asym[72*u^7*v^6 - 72*u^8*v^6 + 126*u^7*v^5*w - 
      126*u^8*v^5*w - 198*u^7*v^6*w + 59*u^7*v^4*w^2 - 59*u^8*v^4*w^2 + 
      195*u^6*v^5*w^2 - 380*u^7*v^5*w^2 + 164*u^6*v^4*w^3 - 223*u^7*v^4*w^3 - 
      359*u^6*v^5*w^3]/(144*u^3*v^3*w^3)}}}


==> anc/remainderDim12.txt <==
{{{-(Pi^2*Log[u])/24 + vwsym[(-5*Pi^2*Log[v])/24 + ((v + w)*T3[u, v, w])/w + 
      ((u + w)*T3[v, u, w])/(2*w) + ((8*u^3 + 9*u^2*w + 3*u*w^2 + 2*w^3)*
        T3[v, w, u])/(6*u^3)] + (143*Zeta[3])/12, 
   (-55*Log[u]^2)/24 + (Log[v]*Log[w]*(77*u^2 + vwsym[6*u*v + 6*v^2]))/
     (36*u^2) + (142*Pi^2*u^2 + vwsym[-(Pi^2*u*v) - Pi^2*v^2])/(36*u^2) + 
    (T2[v, w]*(-60*u^6 + 54*u^4*v*w + 18*u^2*v^2*w^2 + 180*v^3*w^3 + 
       vwsym[-69*u^5*v - 51*u^4*v^2 - 41*u^3*v^3 + 9*u^3*v^2*w - 
         60*u^2*v^3*w + 66*u*v^3*w^2]))/(36*u^6) + 
    vwsym[((25*u^2 - 2*u*v - 2*v^2 + 2*u*w + 2*w^2)*Log[u]*Log[v])/(12*u^2) + 
      ((-197*u^2 - 12*u*w - 12*w^2)*Log[v]^2)/(72*u^2) + 
      ((108*u^4*v^3 + 252*u^4*v^2*w + 33*u^3*v^3*w + 162*u^4*v*w^2 + 
         111*u^3*v^2*w^2 - 20*u^2*v^3*w^2 + 36*u^4*w^3 + 72*u^3*v*w^3 - 
         33*u^2*v^2*w^3 - 6*u*v^3*w^3 - 6*u^3*w^4 - 60*u^2*v*w^4 - 
         18*u*v^2*w^4 - 47*u^2*w^5 - 12*u*v*w^5 + 6*v^2*w^5 - 12*u*w^6 - 
         6*w^7)*T2[u, v])/(36*u^2*w^5)], 
   (Log[u]*(72*u^3*v^3*w^3 + 2366*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 198*u^2*v^6*w + 432*u^3*v^4*w^2 + 
         567*u^2*v^5*w^2 - 120*u*v^6*w^2 + 165*u^2*v^4*w^3 - 138*u*v^5*w^3 - 
         36*v^6*w^3 - 282*v^5*w^4]))/(216*u*v^4*w^4) + 
    vwsym[((648*u^8*v^3 + 1512*u^8*v^2*w + 1170*u^7*v^3*w + 972*u^8*v*w^2 + 
        2934*u^7*v^2*w^2 + 393*u^6*v^3*w^2 + 216*u^8*w^3 + 1890*u^7*v*w^3 + 
        1305*u^6*v^2*w^3 - 204*u^5*v^3*w^3 + 3467*u^7*w^4 + 843*u^6*v*w^4 - 
        516*u^5*v^2*w^4 - 465*u^4*v^3*w^4 + 6163*u^6*w^5 + 138*u^5*v*w^5 - 
        357*u^4*v^2*w^5 - 672*u^3*v^3*w^5 + 2615*u^5*w^6 + 87*u^4*v*w^6 + 
        348*u^3*v^2*w^6 + 594*u^2*v^3*w^6 - 471*u^4*w^7 - 486*u^3*v*w^7 + 
        702*u^2*v^2*w^7 + 2016*u*v^3*w^7 - 174*u^3*w^8 - 360*u^2*v*w^8 + 
        396*u*v^2*w^8 + 1080*v^3*w^8)*Log[v])/(216*u^5*w^4*(u + w)^2)], 
   (7902*u^10*v^3*w^3 - 2634*u^11*v^3*w^3 + 61092*u^8*v^4*w^4 - 
     181786*u^9*v^4*w^4 - 34860*u^6*v^5*w^5 - 347854*u^7*v^5*w^5 - 
     35348*u^4*v^6*w^6 + 68762*u^5*v^6*w^6 + 88248*u^2*v^7*w^7 - 
     68256*u^3*v^7*w^7 + 29592*v^8*w^8 - 131112*u*v^8*w^8 + 
     vwsym[17064*u^10*v^6 - 17064*u^11*v^6 + 34128*u^9*v^7 - 51192*u^10*v^7 + 
       17064*u^8*v^8 - 51192*u^9*v^8 - 17064*u^8*v^9 + 36072*u^10*v^5*w - 
       36072*u^11*v^5*w + 101826*u^9*v^6*w - 152370*u^10*v^6*w + 
       95436*u^8*v^7*w - 226206*u^9*v^7*w + 29682*u^7*v^8*w - 
       139590*u^8*v^8*w - 29682*u^7*v^9*w + 14370*u^10*v^4*w^2 - 
       14370*u^11*v^4*w^2 + 98823*u^9*v^5*w^2 - 144081*u^10*v^5*w^2 + 
       161461*u^8*v^6*w^2 - 346630*u^9*v^6*w^2 + 83933*u^7*v^7*w^2 - 
       325422*u^8*v^7*w^2 + 6925*u^6*v^8*w^2 - 115428*u^7*v^8*w^2 - 
       6925*u^6*v^9*w^2 + 46784*u^9*v^4*w^3 - 45680*u^10*v^4*w^3 + 
       100137*u^8*v^5*w^3 - 198560*u^9*v^5*w^3 + 83270*u^7*v^6*w^3 - 
       297420*u^8*v^6*w^3 + 13755*u^6*v^7*w^3 - 160450*u^7*v^7*w^3 - 
       8260*u^5*v^8*w^3 - 10284*u^6*v^8*w^3 + 8260*u^5*v^9*w^3 + 
       26171*u^7*v^5*w^4 - 294920*u^8*v^5*w^4 - 32857*u^6*v^6*w^4 - 
       119166*u^7*v^6*w^4 - 47559*u^5*v^7*w^4 + 78673*u^6*v^7*w^4 - 
       17209*u^4*v^8*w^4 + 70604*u^5*v^8*w^4 + 17209*u^4*v^9*w^4 - 
       65934*u^5*v^6*w^5 - 44861*u^6*v^6*w^5 - 72617*u^4*v^7*w^5 + 
       185306*u^5*v^7*w^5 - 30328*u^3*v^8*w^5 + 117010*u^4*v^8*w^5 + 
       30328*u^3*v^9*w^5 - 1200*u^3*v^7*w^6 + 115441*u^4*v^7*w^6 + 
       6342*u^2*v^8*w^6 + 28546*u^3*v^8*w^6 - 6342*u^2*v^9*w^6 + 
       52920*u*v^8*w^7 - 138726*u^2*v^8*w^7 - 52920*u*v^9*w^7 - 
       29592*v^9*w^8])/(1728*u^5*v^4*(u + v)^2*w^4*(u + w)^2)}, 
  {cyc[(T2[v, w]*(2*u^6*v*w + 21*u^4*v^2*w^2 + 32*u^2*v^3*w^3 + 6*v^4*w^4 + 
       vwsym[6*u^5*v^2*w + 6*u^4*v^3*w + 2*u^3*v^4*w + 24*u^3*v^3*w^2 + 
         9*u^2*v^4*w^2 + 14*u*v^4*w^3]))/(2*u^4)], 
   cyc[(Log[u]*(12*u^8*v^3*w^3 - 54*u^2*v^4*w^4 + 3380*u^6*v^4*w^4 + 
       23512*u^4*v^5*w^5 + 14532*u^2*v^6*w^6 + 
       vwsym[108*u^8*v^6 + 432*u^7*v^7 + 648*u^6*v^8 + 432*u^5*v^9 + 
         108*u^4*v^10 + 198*u^8*v^5*w + 1476*u^7*v^6*w + 3492*u^6*v^7*w + 
         3600*u^5*v^8*w + 1638*u^4*v^9*w + 252*u^3*v^10*w + 72*u^8*v^4*w^2 + 
         1530*u^7*v^5*w^2 + 6426*u^6*v^6*w^2 + 10332*u^5*v^7*w^2 + 
         7308*u^4*v^8*w^2 + 2106*u^3*v^9*w^2 + 162*u^2*v^10*w^2 + 
         564*u^7*v^4*w^3 + 5187*u^6*v^5*w^3 + 14088*u^5*v^6*w^3 + 
         15450*u^4*v^7*w^3 + 7104*u^3*v^8*w^3 + 1143*u^2*v^9*w^3 + 
         36*u*v^10*w^3 - 174*u*v^5*w^4 + 12814*u^5*v^5*w^4 + 
         21428*u^4*v^6*w^4 + 15584*u^3*v^7*w^4 + 4660*u^2*v^8*w^4 + 
         470*u*v^9*w^4 + 23706*u^3*v^6*w^5 + 10945*u^2*v^7*w^5 + 
         1846*u*v^8*w^5 + 3440*u*v^7*w^6]))/(36*v^3*w^3)], 
   (4448*u^4*v^4*w^4 + 281988*u^5*v^5*w^5 + 
     cyc[1317*u^9*v^3*w^3 - 439*u^10*v^3*w^3 + 90198*u^7*v^4*w^4 - 
       99456*u^8*v^4*w^4 - 608926*u^6*v^5*w^5 + 172872*u^3*v^6*w^6 - 
       506454*u^4*v^6*w^6 + 53136*u*v^7*w^7 - 254168*u^2*v^7*w^7 - 
       17064*v^8*w^8] + s3sym[2844*u^9*v^6 - 2844*u^10*v^6 + 8532*u^8*v^7 - 
       11376*u^9*v^7 + 6012*u^9*v^5*w - 6012*u^10*v^5*w + 32580*u^8*v^6*w - 
       41004*u^9*v^6*w - 92952*u^8*v^7*w + 2395*u^9*v^4*w^2 - 
       2395*u^10*v^4*w^2 + 35949*u^8*v^5*w^2 - 43492*u^9*v^5*w^2 + 
       104404*u^7*v^6*w^2 - 168181*u^8*v^6*w^2 + 19900*u^8*v^4*w^3 - 
       17082*u^9*v^4*w^3 + 103597*u^7*v^5*w^3 - 135596*u^8*v^5*w^3 - 
       334531*u^7*v^6*w^3 + 211685*u^6*v^5*w^4 - 336790*u^7*v^5*w^4])/
    (288*u^3*v^3*w^3)}}, {{(Log[u]*(7*Pi^2*u + vwsym[-12*Pi^2*v]))/(120*u) + 
    vwsym[-(Pi^2*(31*u + 12*v - 24*w)*Log[v])/(120*u) + 
      ((v + w)*T3[u, v, w])/w + ((2*u^2 - u*w - 3*w^2)*T3[v, u, w])/(5*u*w) + 
      ((49*u^4 + 72*u^3*w + 30*u^2*w^2 + 10*u*w^3 + 3*w^4)*T3[v, w, u])/
       (30*u^4)] + (143*Zeta[3])/12, (-55*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(5608*u^3 + vwsym[-828*u^2*v + 255*u*v^2 + 90*v^3]))/
     (1800*u^3) + (13634*Pi^2*u^3 + vwsym[256*Pi^2*u^2*v - 85*Pi^2*u*v^2 - 
        30*Pi^2*v^3])/(3600*u^3) + 
    (T2[v, w]*(-5658*u^8 - 2160*u^6*v*w + 15720*u^4*v^2*w^2 + 
       33120*u^2*v^3*w^3 + 23760*v^4*w^4 + vwsym[-7092*u^7*v - 2985*u^6*v^2 - 
         1900*u^5*v^3 - 558*u^4*v^4 + 5580*u^5*v^2*w + 630*u^4*v^3*w + 
         540*u^3*v^4*w + 13140*u^3*v^3*w^2 + 9720*u^2*v^4*w^2 + 
         27720*u*v^4*w^3]))/(1800*u^8) + 
    vwsym[((1280*u^3 + 96*u^2*v - 85*u*v^2 - 30*v^3 - 156*u^2*w + 85*u*w^2 + 
         30*w^3)*Log[u]*Log[v])/(600*u^3) + 
      ((-1186*u^3 + 216*u^2*w - 51*u*w^2 - 18*w^3)*Log[v]^2)/(360*u^3) + 
      ((15840*u^5*v^4 + 37800*u^5*v^3*w + 16632*u^4*v^4*w + 
         33600*u^5*v^2*w^2 + 43710*u^4*v^3*w^2 + 4860*u^3*v^4*w^2 + 
         12600*u^5*v*w^3 + 42780*u^4*v^2*w^3 + 12890*u^3*v^3*w^3 + 
         180*u^2*v^4*w^3 + 1800*u^5*w^4 + 17460*u^4*v*w^4 + 
         14250*u^3*v^2*w^4 + 360*u^2*v^3*w^4 - 90*u*v^4*w^4 + 1758*u^4*w^5 + 
         7830*u^3*v*w^5 + 540*u^2*v^2*w^5 - 360*u*v^3*w^5 + 1610*u^3*w^6 + 
         2052*u^2*v*w^6 - 285*u*v^2*w^6 + 90*v^3*w^6 + 1188*u^2*w^7 - 
         360*u*v*w^7 - 345*u*w^8 - 90*w^9)*T2[u, v])/(1800*u^3*w^6)], 
   (Log[u]*(2508*u^4*v^4*w^4 + 195472*u^2*v^5*w^5 - 12600*v^6*w^6 + 
       vwsym[95040*u^4*v^8 + 179280*u^4*v^7*w + 99792*u^3*v^8*w + 
         119880*u^4*v^6*w^2 + 212364*u^3*v^7*w^2 + 29160*u^2*v^8*w^2 + 
         26640*u^4*v^5*w^3 + 158814*u^3*v^6*w^3 + 62760*u^2*v^7*w^3 + 
         1080*u*v^8*w^3 + 38892*u^3*v^5*w^4 + 56550*u^2*v^6*w^4 + 
         1620*u*v^7*w^4 - 540*v^8*w^4 + 20067*u*v^6*w^5 - 5130*v^7*w^5]))/
     (10800*u^2*v^5*w^5) + 
    vwsym[((475200*u^10*v^4 + 1134000*u^10*v^3*w + 1211760*u^9*v^4*w + 
        1008000*u^10*v^2*w^2 + 3012300*u^9*v^3*w^2 + 1052640*u^8*v^4*w^2 + 
        378000*u^10*v*w^3 + 2795400*u^9*v^2*w^3 + 2731650*u^8*v^3*w^3 + 
        350820*u^7*v^4*w^3 + 54000*u^10*w^4 + 1090800*u^9*v*w^4 + 
        2688600*u^8*v^2*w^4 + 933450*u^7*v^3*w^4 + 28260*u^6*v^4*w^4 + 
        770501*u^9*w^5 + 1159455*u^8*v*w^5 + 982950*u^7*v^2*w^5 + 
        3390*u^6*v^3*w^5 - 25740*u^5*v^4*w^5 + 1494340*u^8*w^6 + 
        712860*u^7*v*w^6 + 413400*u^6*v^2*w^6 + 42990*u^5*v^3*w^6 + 
        64620*u^4*v^4*w^6 + 858947*u^7*w^7 + 431355*u^6*v*w^7 + 
        951750*u^5*v^2*w^7 + 872100*u^4*v^3*w^7 + 671400*u^3*v^4*w^7 + 
        35538*u^6*w^8 + 192150*u^5*v*w^8 + 1160100*u^4*v^2*w^8 + 
        2161800*u^3*v^3*w^8 + 1776600*u^2*v^4*w^8 - 56910*u^5*w^9 + 
        43200*u^4*v*w^9 + 831600*u^3*v^2*w^9 + 2241000*u^2*v^3*w^9 + 
        1900800*u*v^4*w^9 - 11340*u^4*w^10 + 16200*u^3*v*w^10 + 
        291600*u^2*v^2*w^10 + 831600*u*v^3*w^10 + 712800*v^4*w^10)*Log[v])/
      (54000*u^7*w^5*(u + w)^2)], 
   (3389250*u^12*v^4*w^4 - 1129750*u^13*v^4*w^4 + 100014300*u^10*v^5*w^5 - 
     191959403*u^11*v^5*w^5 + 91944150*u^8*v^6*w^6 - 567680570*u^9*v^6*w^6 + 
     78824000*u^6*v^7*w^7 - 208449231*u^7*v^7*w^7 + 337965000*u^4*v^8*w^8 - 
     523961070*u^5*v^8*w^8 + 406137600*u^2*v^9*w^9 - 1074846600*u^3*v^9*w^9 + 
     59194800*v^10*w^10 - 363308400*u*v^10*w^10 + 
     vwsym[38671200*u^12*v^8 - 38671200*u^13*v^8 + 77342400*u^11*v^9 - 
       116013600*u^12*v^9 + 38671200*u^10*v^10 - 116013600*u^11*v^10 - 
       38671200*u^10*v^11 + 73704600*u^12*v^7*w - 73704600*u^13*v^7*w + 
       244420200*u^11*v^8*w - 352044000*u^12*v^8*w + 267726600*u^10*v^9*w - 
       579985200*u^11*v^9*w + 97011000*u^9*v^10*w - 398656800*u^10*v^10*w - 
       97011000*u^9*v^11*w + 49971300*u^12*v^6*w^2 - 49971300*u^13*v^6*w^2 + 
       292660050*u^11*v^7*w^2 - 406579950*u^12*v^7*w^2 + 
       516525900*u^10*v^8*w^2 - 1021184550*u^11*v^8*w^2 + 
       354956850*u^9*v^9*w^2 - 1103634150*u^10*v^9*w^2 + 
       81119700*u^8*v^10*w^2 - 520177950*u^9*v^10*w^2 - 
       81119700*u^8*v^11*w^2 + 11339100*u^12*v^5*w^3 - 
       11339100*u^13*v^5*w^3 + 160336575*u^11*v^6*w^3 - 
       214554975*u^12*v^6*w^3 + 454637275*u^10*v^7*w^3 - 
       865872100*u^11*v^7*w^3 + 497590925*u^9*v^8*w^3 - 
       1394356500*u^10*v^8*w^3 + 215920825*u^8*v^9*w^3 - 
       1016590800*u^9*v^9*w^3 + 23969700*u^7*v^10*w^3 - 
       308860225*u^8*v^10*w^3 - 23969700*u^7*v^11*w^3 + 
       44150200*u^11*v^5*w^4 - 45746250*u^12*v^5*w^4 + 
       210566000*u^10*v^6*w^4 - 367882975*u^11*v^6*w^4 + 
       351948725*u^9*v^7*w^4 - 923866800*u^10*v^7*w^4 + 
       232293950*u^8*v^8*w^4 - 991037300*u^9*v^8*w^4 + 50590225*u^7*v^9*w^4 - 
       460493300*u^8*v^9*w^4 + 439950*u^6*v^10*w^4 - 70496275*u^7*v^10*w^4 - 
       439950*u^6*v^11*w^4 + 158901450*u^9*v^6*w^5 - 491292178*u^10*v^6*w^5 + 
       129619025*u^8*v^7*w^5 - 606179877*u^9*v^7*w^5 + 26488400*u^7*v^8*w^5 - 
       334354557*u^8*v^8*w^5 - 14818475*u^6*v^9*w^5 - 47258880*u^7*v^9*w^5 - 
       3386100*u^5*v^10*w^5 + 18041825*u^6*v^10*w^5 + 3386100*u^5*v^11*w^5 + 
       35372850*u^7*v^7*w^6 - 350141741*u^8*v^7*w^6 - 9944050*u^6*v^8*w^6 - 
       44105584*u^7*v^8*w^6 - 11926925*u^5*v^9*w^6 + 42622690*u^6*v^9*w^6 + 
       146550*u^4*v^10*w^6 + 16127675*u^5*v^10*w^6 - 146550*u^4*v^11*w^6 + 
       124624875*u^5*v^8*w^7 - 170169447*u^6*v^8*w^7 + 
       114774300*u^4*v^9*w^7 - 203005780*u^5*v^9*w^7 + 
       46952700*u^3*v^10*w^7 - 153406350*u^4*v^10*w^7 - 
       46952700*u^3*v^11*w^7 + 362983500*u^3*v^9*w^8 - 
       757631400*u^4*v^9*w^8 + 140508900*u^2*v^10*w^8 - 
       530105100*u^3*v^10*w^8 - 140508900*u^2*v^11*w^8 + 
       155620800*u*v^10*w^9 - 682071300*u^2*v^10*w^9 - 155620800*u*v^11*w^9 - 
       59194800*v^11*w^10])/(1080000*u^7*v^5*(u + v)^2*w^5*(u + w)^2)}, 
  {cyc[(T2[v, w]*(15*u^8*v*w + 285*u^6*v^2*w^2 + 1000*u^4*v^3*w^3 + 
       875*u^2*v^4*w^4 + 132*v^5*w^5 + vwsym[60*u^7*v^2*w + 90*u^6*v^3*w + 
         60*u^5*v^4*w + 15*u^4*v^5*w + 495*u^5*v^3*w^2 + 375*u^4*v^4*w^2 + 
         105*u^3*v^5*w^2 + 875*u^3*v^4*w^3 + 280*u^2*v^5*w^3 + 
         315*u*v^5*w^4]))/(15*u^5)], 
   cyc[(Log[u]*(418*u^10*v^4*w^4 - 132*u^3*v^5*w^5 + 328987*u^8*v^5*w^5 - 
       8388*u*v^6*w^6 + 5987758*u^6*v^6*w^6 + 11786270*u^4*v^7*w^7 + 
       2823940*u^2*v^8*w^8 + vwsym[15840*u^10*v^8 + 79200*u^9*v^9 + 
         158400*u^8*v^10 + 158400*u^7*v^11 + 79200*u^6*v^12 + 
         15840*u^5*v^13 + 29880*u^10*v^7*w + 266400*u^9*v^8*w + 
         804600*u^8*v^9*w + 1152000*u^7*v^10*w + 844200*u^6*v^11*w + 
         298080*u^5*v^12*w + 37800*u^4*v^13*w + 19980*u^10*v^6*w^2 + 
         335400*u^9*v^7*w^2 + 1608900*u^8*v^8*w^2 + 3356400*u^7*v^9*w^2 + 
         3503700*u^6*v^10*w^2 + 1850280*u^5*v^11*w^2 + 443100*u^4*v^12*w^2 + 
         33600*u^3*v^13*w^2 + 4440*u^10*v^5*w^3 + 187200*u^9*v^6*w^3 + 
         1587000*u^8*v^7*w^3 + 5071200*u^7*v^8*w^3 + 7620000*u^6*v^9*w^3 + 
         5759040*u^5*v^10*w^3 + 2112600*u^4*v^11*w^3 + 319200*u^3*v^12*w^3 + 
         12600*u^2*v^13*w^3 + 42340*u^9*v^5*w^4 + 787230*u^8*v^6*w^4 + 
         4252280*u^7*v^7*w^4 + 9606890*u^6*v^8*w^4 + 10420668*u^5*v^9*w^4 + 
         5531050*u^4*v^10*w^4 + 1319200*u^3*v^11*w^4 + 110700*u^2*v^12*w^4 + 
         1800*u*v^13*w^4 - 2124*u^2*v^6*w^5 + 2291394*u^7*v^6*w^5 - 
         2733*u*v^7*w^5 + 7717993*u^6*v^7*w^5 + 12146520*u^5*v^8*w^5 + 
         9244805*u^4*v^9*w^5 + 3286602*u^3*v^10*w^5 + 476159*u^2*v^11*w^5 + 
         21368*u*v^12*w^5 + 11084700*u^5*v^7*w^6 + 11314190*u^4*v^8*w^6 + 
         5721730*u^3*v^9*w^6 + 1287714*u^2*v^10*w^6 + 103928*u*v^11*w^6 + 
         7463380*u^3*v^8*w^7 + 2321625*u^2*v^9*w^7 + 274488*u*v^10*w^7 + 
         437200*u*v^9*w^8]))/(1800*v^4*w^4)], 
   (5300892000*u^7*v^7*w^7 + cyc[677850*u^13*v^4*w^4 - 225950*u^14*v^4*w^4 + 
       852696*u^7*v^5*w^5 + 178155000*u^11*v^5*w^5 - 183198793*u^12*v^5*w^5 + 
       2112912*u^5*v^6*w^6 + 2619080700*u^9*v^6*w^6 - 
       4036266656*u^10*v^6*w^6 - 12252538790*u^8*v^7*w^7 + 
       4497079680*u^5*v^8*w^8 - 11813350660*u^6*v^8*w^8 + 
       3038364600*u^3*v^9*w^9 - 9980194500*u^4*v^9*w^9 + 
       526845600*u*v^10*w^10 - 3391735800*u^2*v^10*w^10 - 
       154684800*v^11*w^11] + s3sym[7734240*u^13*v^8 - 7734240*u^14*v^8 + 
       38671200*u^12*v^9 - 46405440*u^13*v^9 + 77342400*u^11*v^10 - 
       116013600*u^12*v^10 + 14740920*u^13*v^7*w - 14740920*u^14*v^7*w + 
       127116720*u^12*v^8*w - 148641480*u^13*v^8*w + 375798600*u^11*v^9*w - 
       536834520*u^12*v^9*w - 970482600*u^11*v^10*w + 9994260*u^13*v^6*w^2 - 
       9994260*u^14*v^6*w^2 + 158398500*u^12*v^7*w^2 - 
       181182480*u^13*v^7*w^2 + 729415260*u^11*v^8*w^2 - 
       998471280*u^12*v^8*w^2 + 1466213100*u^10*v^9*w^2 - 
       2523150960*u^11*v^9*w^2 + 2267820*u^13*v^5*w^3 - 
       2267820*u^14*v^5*w^3 + 88065300*u^12*v^6*w^3 - 98908980*u^13*v^6*w^3 + 
       704115000*u^11*v^7*w^3 - 928863600*u^12*v^7*w^3 + 
       2137499820*u^10*v^8*w^3 - 3472807680*u^11*v^8*w^3 - 
       6446057520*u^10*v^9*w^3 + 24245520*u^12*v^5*w^4 - 
       22305230*u^13*v^5*w^4 + 361050450*u^11*v^6*w^4 - 
       440035650*u^12*v^6*w^4 + 1780900470*u^10*v^7*w^4 - 
       2691572400*u^11*v^7*w^4 + 3739738350*u^9*v^8*w^4 - 
       7263713280*u^10*v^8*w^4 + 1046537400*u^10*v^6*w^5 - 
       1382678951*u^11*v^6*w^5 + 3135032820*u^9*v^7*w^5 - 
       5369017853*u^10*v^7*w^5 - 10341902745*u^9*v^8*w^5 + 
       4557668730*u^8*v^7*w^6 - 8907992045*u^9*v^7*w^6])/
    (216000*u^4*v^4*w^4)}}, 
 {{(Log[u]*(51*Pi^2*u^2 + vwsym[-75*Pi^2*u*v - 10*Pi^2*v^2]))/(360*u^2) + 
    vwsym[-(Pi^2*(108*u^2 + 75*u*v + 10*v^2 - 150*u*w - 20*w^2)*Log[v])/
       (360*u^2) + ((v + w)*T3[u, v, w])/w + 
      ((2*u^3 - 3*u^2*w - 6*u*w^2 - w^3)*T3[v, u, w])/(6*u^2*w) + 
      ((113*u^5 + 195*u^4*w + 120*u^3*w^2 + 50*u^2*w^3 + 15*u*w^4 + 3*w^5)*
        T3[v, w, u])/(60*u^5)] + (143*Zeta[3])/12, 
   (-55*Log[u]^2)/24 + (Log[v]*Log[w]*(29602*u^4 + 4200*u^2*v*w + 
       vwsym[-8625*u^3*v + 1620*u^2*v^2 + 810*u*v^3 + 180*v^4]))/(7200*u^4) + 
    (31134*Pi^2*u^4 - 1320*Pi^2*u^2*v*w + 
      vwsym[2109*Pi^2*u^3*v - 500*Pi^2*u^2*v^2 - 162*Pi^2*u*v^3 - 
        36*Pi^2*v^4])/(8640*u^4) + 
    (T2[v, w]*(-32802*u^10 - 36600*u^8*v*w + 218400*u^6*v^2*w^2 + 
       448800*u^4*v^3*w^3 + 730200*u^2*v^4*w^4 + 218400*v^5*w^5 + 
       vwsym[-46695*u^9*v - 23980*u^8*v^2 - 11950*u^7*v^3 - 6420*u^6*v^4 - 
         1214*u^5*v^5 + 45900*u^7*v^2*w + 37200*u^6*v^3*w + 2250*u^5*v^4*w + 
         1080*u^4*v^5*w + 232100*u^5*v^3*w^2 + 126600*u^4*v^4*w^2 + 
         44940*u^3*v^5*w^2 + 479100*u^3*v^4*w^3 + 218280*u^2*v^5*w^3 + 
         384360*u*v^5*w^4]))/(7200*u^10) + 
    vwsym[((3132*u^4 + 285*u^3*v - 444*u^2*v^2 - 162*u*v^3 - 36*v^4 - 
         585*u^3*w + 240*u^2*v*w + 244*u^2*w^2 + 162*u*w^3 + 36*w^4)*Log[u]*
        Log[v])/(1440*u^4) + ((-13384*u^4 + 2970*u^3*w + 225*u^2*w^2 - 
         405*u*w^3 - 90*w^4)*Log[v]^2)/(3600*u^4) + 
      ((156000*u^6*v^5 + 475200*u^6*v^4*w + 256240*u^5*v^5*w + 
         540000*u^6*v^3*w^2 + 844140*u^5*v^4*w^2 + 130968*u^4*v^5*w^2 + 
         288000*u^6*v^2*w^3 + 1050100*u^5*v^3*w^3 + 468450*u^4*v^4*w^3 + 
         22470*u^3*v^5*w^3 + 72000*u^6*v*w^4 + 615800*u^5*v^2*w^4 + 
         633320*u^4*v^3*w^4 + 84600*u^3*v^4*w^4 + 360*u^2*v^5*w^4 + 
         7200*u^6*w^5 + 168600*u^5*v*w^5 + 409800*u^4*v^2*w^5 + 
         121200*u^3*v^3*w^5 + 900*u^2*v^4*w^5 - 180*u*v^5*w^5 + 
         15000*u^5*w^6 + 135000*u^4*v*w^6 + 84300*u^3*v^2*w^6 + 
         400*u^2*v^3*w^6 - 900*u*v^4*w^6 + 21038*u^4*w^7 + 41325*u^3*v*w^7 + 
         2420*u^2*v^2*w^7 - 990*u*v^3*w^7 + 180*v^4*w^7 + 9945*u^3*w^8 + 
         1800*u^2*v*w^8 - 1800*u*v^2*w^8 - 760*u^2*w^9 - 900*u*v*w^9 - 
         990*u*w^10 - 180*w^11)*T2[u, v])/(7200*u^4*w^7)], 
   (Log[u]*(3720*u^5*v^5*w^5 + 615518*u^3*v^6*w^6 - 41160*u*v^7*w^7 + 
       vwsym[468000*u^5*v^10 + 1191600*u^5*v^9*w + 768720*u^4*v^10*w + 
         1063200*u^5*v^8*w^2 + 2148060*u^4*v^9*w^2 + 392904*u^3*v^10*w^2 + 
         412200*u^5*v^7*w^3 + 2140330*u^4*v^8*w^3 + 1208898*u^3*v^9*w^3 + 
         67410*u^2*v^10*w^3 + 61200*u^5*v^6*w^4 + 924210*u^4*v^7*w^4 + 
         1328253*u^3*v^8*w^4 + 220095*u^2*v^9*w^4 + 1080*u*v^10*w^4 + 
         152839*u^4*v^6*w^5 + 649644*u^3*v^7*w^5 + 259170*u^2*v^8*w^5 + 
         2160*u*v^9*w^5 - 540*v^10*w^5 + 233022*u^2*v^7*w^6 + 
         22763*u*v^8*w^6 - 5784*v^9*w^6 - 19260*v^8*w^7]))/
     (21600*u^3*v^6*w^6) + 
    vwsym[((4680000*u^12*v^5 + 14256000*u^12*v^4*w + 14707200*u^11*v^5*w + 
        16200000*u^12*v^3*w^2 + 46708200*u^11*v^4*w^2 + 
        17019840*u^10*v^5*w^2 + 8640000*u^12*v^2*w^3 + 
        55803000*u^11*v^3*w^3 + 56791800*u^10*v^4*w^3 + 8740060*u^9*v^5*w^3 + 
        2160000*u^12*v*w^4 + 31434000*u^11*v^2*w^4 + 71654100*u^10*v^3*w^4 + 
        30871650*u^9*v^4*w^4 + 1847030*u^8*v^5*w^4 + 216000*u^12*w^5 + 
        8298000*u^11*v*w^5 + 42885000*u^10*v^2*w^5 + 41286400*u^9*v^3*w^5 + 
        6883350*u^8*v^4*w^5 + 86320*u^7*v^5*w^5 + 2581967*u^11*w^6 + 
        12336060*u^10*v*w^6 + 26254560*u^9*v^2*w^6 + 9535550*u^8*v^3*w^6 + 
        33510*u^7*v^4*w^6 - 64290*u^6*v^5*w^6 + 6109309*u^10*w^7 + 
        8790180*u^9*v*w^7 + 10295970*u^8*v^2*w^7 + 3398200*u^7*v^3*w^7 + 
        502170*u^6*v^4*w^7 + 201840*u^5*v^5*w^7 + 5138717*u^9*w^8 + 
        4034730*u^8*v*w^8 + 13551660*u^7*v^2*w^8 + 14943150*u^6*v^3*w^8 + 
        9114360*u^5*v^4*w^8 + 3495000*u^4*v^5*w^8 + 1069785*u^8*w^9 + 
        2564460*u^7*v*w^9 + 18056550*u^6*v^2*w^9 + 31404300*u^5*v^3*w^9 + 
        31698600*u^4*v^4*w^9 + 14468400*u^3*v^5*w^9 - 478800*u^7*w^10 + 
        1205550*u^6*v*w^10 + 13109400*u^5*v^2*w^10 + 37206300*u^4*v^3*w^10 + 
        51075600*u^3*v^4*w^10 + 26028600*u^2*v^5*w^10 - 178830*u^6*w^11 + 
        116100*u^5*v*w^11 + 5820300*u^4*v^2*w^11 + 24195600*u^3*v^3*w^11 + 
        39202200*u^2*v^4*w^11 + 21358800*u*v^5*w^11 - 25620*u^5*w^12 + 
        32400*u^4*v*w^12 + 1348200*u^3*v^2*w^12 + 6548400*u^2*v^3*w^12 + 
        11530800*u*v^4*w^12 + 6552000*v^5*w^12)*Log[v])/
      (216000*u^9*w^6*(u + w)^2)], 
   (61095600*u^14*v^5*w^5 - 20365200*u^15*v^5*w^5 + 4412272900*u^12*v^6*w^6 - 
     7282891406*u^13*v^6*w^6 + 8818934700*u^10*v^7*w^7 - 
     34032796604*u^11*v^7*w^7 + 9395945000*u^8*v^8*w^8 - 
     19806993446*u^9*v^8*w^8 + 28529033400*u^6*v^9*w^9 - 
     47893375200*u^7*v^9*w^9 + 55730445000*u^4*v^10*w^10 - 
     116159469600*u^5*v^10*w^10 + 35214542400*u^2*v^11*w^11 - 
     116532849600*u^3*v^11*w^11 + 3322944000*v^12*w^12 - 
     24395709600*u*v^12*w^12 + vwsym[2341440000*u^14*v^10 - 
       2341440000*u^15*v^10 + 4682880000*u^13*v^11 - 7024320000*u^14*v^11 + 
       2341440000*u^12*v^12 - 7024320000*u^13*v^12 - 2341440000*u^12*v^13 + 
       6108660000*u^14*v^9*w - 6108660000*u^15*v^9*w + 
       19494319200*u^13*v^10*w - 27663619200*u^14*v^10*w + 
       20662658400*u^12*v^11*w - 44278257600*u^13*v^11*w + 
       7276999200*u^11*v^12*w - 30000297600*u^12*v^12*w - 
       7276999200*u^11*v^13*w + 5546650800*u^14*v^8*w^2 - 
       5546650800*u^15*v^8*w^2 + 30872104200*u^13*v^9*w^2 - 
       41765655000*u^14*v^9*w^2 + 53300784000*u^12*v^10*w^2 - 
       101214455400*u^13*v^10*w^2 + 36171858600*u^11*v^11*w^2 - 
       107515077000*u^12*v^11*w^2 + 8196528000*u^10*v^12*w^2 - 
       50716153800*u^11*v^12*w^2 - 8196528000*u^10*v^13*w^2 + 
       2168604600*u^14*v^7*w^3 - 2168604600*u^15*v^7*w^3 + 
       23299808700*u^13*v^8*w^3 - 30281384100*u^14*v^8*w^3 + 
       63519668400*u^12*v^9*w^3 - 113596713300*u^13*v^9*w^3 + 
       69737783400*u^11*v^10*w^3 - 179424677400*u^12*v^10*w^3 + 
       31272773400*u^10*v^11*w^3 - 132265182600*u^11*v^11*w^3 + 
       3923454300*u^9*v^12*w^3 - 42247893300*u^10*v^12*w^3 - 
       3923454300*u^9*v^13*w^3 + 323495100*u^14*v^6*w^4 - 
       323495100*u^15*v^6*w^4 + 8534184300*u^13*v^7*w^4 - 
       10717404000*u^14*v^7*w^4 + 39946321050*u^12*v^8*w^4 - 
       68496706050*u^13*v^8*w^4 + 67500641400*u^11*v^9*w^4 - 
       161926537650*u^12*v^9*w^4 + 48329810700*u^10*v^10*w^4 - 
       175467467100*u^11*v^10*w^4 + 13213030500*u^9*v^11*w^4 - 
       88144325400*u^10*v^11*w^4 + 648229350*u^8*v^12*w^4 - 
       17148828150*u^9*v^12*w^4 - 648229350*u^8*v^13*w^4 + 
       1507437950*u^13*v^6*w^5 - 1595662250*u^14*v^6*w^5 + 
       13642856450*u^12*v^7*w^5 - 21781927900*u^13*v^7*w^5 + 
       36006456450*u^11*v^8*w^5 - 82707141350*u^12*v^8*w^5 + 
       38896806350*u^10*v^9*w^5 - 131314092200*u^11*v^9*w^5 + 
       17149224200*u^9*v^10*w^5 - 96339775450*u^10*v^10*w^5 + 
       2036531400*u^8*v^11*w^5 - 30061788500*u^9*v^11*w^5 - 
       25828800*u^7*v^12*w^5 - 2509765950*u^8*v^12*w^5 + 
       25828800*u^7*v^13*w^5 + 12127056550*u^11*v^7*w^6 - 
       29049173407*u^12*v^7*w^6 + 17756973200*u^10*v^8*w^6 - 
       60323080076*u^11*v^8*w^6 + 10860598300*u^9*v^9*w^6 - 
       60120663885*u^10*v^9*w^6 + 1614243250*u^8*v^10*w^6 - 
       25944176790*u^9*v^10*w^6 - 451165800*u^7*v^11*w^6 - 
       2625431230*u^8*v^11*w^6 - 63057450*u^6*v^12*w^6 + 
       545770050*u^7*v^12*w^6 + 63057450*u^6*v^13*w^6 + 
       6700692850*u^9*v^8*w^7 - 31638508897*u^10*v^8*w^7 + 
       2889156350*u^8*v^9*w^7 - 17302302570*u^9*v^9*w^7 - 
       300373600*u^7*v^10*w^7 - 3052509780*u^8*v^10*w^7 - 
       541741200*u^6*v^11*w^7 + 1452249040*u^7*v^11*w^7 - 
       83749200*u^5*v^12*w^7 + 707962650*u^6*v^12*w^7 + 
       83749200*u^5*v^13*w^7 + 12848464500*u^7*v^9*w^8 - 
       21079110185*u^8*v^9*w^8 + 9669810750*u^6*v^10*w^8 - 
       19872390490*u^7*v^10*w^8 + 4709985900*u^5*v^11*w^8 - 
       12688777830*u^6*v^11*w^8 + 1249707600*u^4*v^12*w^8 - 
       5598809100*u^5*v^12*w^8 - 1249707600*u^4*v^13*w^8 + 
       34654403700*u^5*v^10*w^9 - 66523762950*u^6*v^10*w^9 + 
       23423637600*u^4*v^11*w^9 - 58831587600*u^5*v^11*w^9 + 
       6630750000*u^3*v^12*w^9 - 30261751200*u^4*v^12*w^9 - 
       6630750000*u^3*v^13*w^9 + 43009953600*u^3*v^11*w^10 - 
       115893214200*u^4*v^11*w^10 + 12759318600*u^2*v^12*w^10 - 
       60657478200*u^3*v^12*w^10 - 12759318600*u^2*v^13*w^10 + 
       10732942800*u*v^12*w^11 - 57359755800*u^2*v^12*w^11 - 
       10732942800*u*v^13*w^11 - 3322944000*v^13*w^12])/
    (25920000*u^9*v^6*(u + v)^2*w^6*(u + w)^2)}, 
  {cyc[(T2[v, w]*(3*u^10*v*w + 90*u^8*v^2*w^2 + 570*u^6*v^3*w^3 + 
       1125*u^4*v^4*w^4 + 648*u^2*v^5*w^5 + 65*v^6*w^6 + 
       vwsym[15*u^9*v^2*w + 30*u^8*v^3*w + 30*u^7*v^4*w + 15*u^6*v^5*w + 
         3*u^5*v^6*w + 210*u^7*v^3*w^2 + 240*u^6*v^4*w^2 + 135*u^5*v^5*w^2 + 
         30*u^4*v^6*w^2 + 750*u^5*v^4*w^3 + 480*u^4*v^5*w^3 + 
         120*u^3*v^6*w^3 + 810*u^3*v^5*w^4 + 225*u^2*v^6*w^4 + 
         198*u*v^6*w^5]))/(3*u^6)], 
   cyc[(Log[u]*(1240*u^12*v^5*w^5 + 1656*u^4*v^6*w^6 + 2266500*u^10*v^6*w^6 + 
       1800*u^2*v^7*w^7 + 94975584*u^8*v^7*w^7 + 478485460*u^6*v^8*w^8 + 
       413999120*u^4*v^9*w^9 + 49663620*u^2*v^10*w^10 + 
       vwsym[156000*u^12*v^10 + 936000*u^11*v^11 + 2340000*u^10*v^12 + 
         3120000*u^9*v^13 + 2340000*u^8*v^14 + 936000*u^7*v^15 + 
         156000*u^6*v^16 + 397200*u^12*v^9*w + 3794400*u^11*v^10*w + 
         13489200*u^10*v^11*w + 24432000*u^9*v^12*w + 24822000*u^8*v^13*w + 
         14191200*u^7*v^14*w + 4184400*u^6*v^15*w + 475200*u^5*v^16*w + 
         354400*u^12*v^8*w^2 + 5827200*u^11*v^9*w^2 + 30868800*u^10*v^10*
          w^2 + 77540000*u^9*v^11*w^2 + 106152000*u^8*v^12*w^2 + 
         82478400*u^7*v^13*w^2 + 35339200*u^6*v^14*w^2 + 
         7408800*u^5*v^15*w^2 + 540000*u^4*v^16*w^2 + 137400*u^12*v^7*w^3 + 
         4275600*u^11*v^8*w^3 + 36179400*u^10*v^9*w^3 + 131064000*u^9*v^10*
          w^3 + 245535000*u^8*v^11*w^3 + 256544400*u^7*v^12*w^3 + 
         150600600*u^6*v^13*w^3 + 46922400*u^5*v^14*w^3 + 
         6642000*u^4*v^15*w^3 + 288000*u^3*v^16*w^3 + 20400*u^12*v^6*w^4 + 
         1526400*u^11*v^7*w^4 + 23078400*u^10*v^8*w^4 + 
         128562000*u^9*v^9*w^4 + 341046000*u^8*v^10*w^4 + 
         484490400*u^7*v^11*w^4 + 383414400*u^6*v^12*w^4 + 
         165704400*u^5*v^13*w^4 + 35820000*u^4*v^14*w^4 + 
         3168000*u^3*v^15*w^4 + 72000*u^2*v^16*w^4 + 232080*u^11*v^6*w^5 + 
         7745640*u^10*v^7*w^5 + 73920400*u^9*v^8*w^5 + 294542400*u^8*v^9*
          w^5 + 586212240*u^7*v^10*w^5 + 629636280*u^6*v^11*w^5 + 
         369177840*u^5*v^12*w^5 + 112545000*u^4*v^13*w^5 + 
         15684000*u^3*v^14*w^5 + 763200*u^2*v^15*w^5 + 7200*u*v^16*w^5 - 
         5740*u^3*v^7*w^6 + 26839402*u^9*v^7*w^6 - 5490*u^2*v^8*w^6 + 
         162861672*u^8*v^8*w^6 - 6073*u*v^9*w^6 + 469499387*u^7*v^9*w^6 + 
         698016482*u^6*v^10*w^6 + 555821385*u^5*v^11*w^6 + 
         232741252*u^4*v^12*w^6 + 47132917*u^3*v^13*w^6 + 
         3870942*u^2*v^14*w^6 + 96077*u*v^15*w^6 - 21225*u*v^8*w^7 + 
         296638455*u^7*v^8*w^7 + 571747532*u^6*v^9*w^7 + 
         608209575*u^5*v^10*w^7 + 344628192*u^4*v^11*w^7 + 
         97851469*u^3*v^12*w^7 + 12302100*u^2*v^13*w^7 + 549147*u*v^14*w^7 + 
         565387080*u^5*v^9*w^8 + 401713500*u^4*v^10*w^8 + 
         151884507*u^3*v^11*w^8 + 26993760*u^2*v^12*w^8 + 
         1804350*u*v^13*w^8 + 186274595*u^3*v^10*w^9 + 42703212*u^2*v^11*
          w^9 + 3820002*u*v^12*w^9 + 5496792*u*v^11*w^10]))/(7200*v^5*w^5)], 
   (-2901600*u^7*v^7*w^7 - 599720523000*u^9*v^9*w^9 + 
     cyc[2036520*u^16*v^5*w^5 - 678840*u^17*v^5*w^5 + 1601464*u^9*v^6*w^6 + 
       1205442740*u^14*v^6*w^6 - 1263508426*u^15*v^6*w^6 + 
       41394360100*u^12*v^7*w^7 - 59676794280*u^13*v^7*w^7 + 
       188867963800*u^10*v^8*w^8 - 382049926830*u^11*v^8*w^8 + 
       227657992680*u^8*v^9*w^9 + 251772114920*u^6*v^10*w^10 - 
       622317175710*u^7*v^10*w^10 + 196875328440*u^4*v^11*w^11 - 
       630860793080*u^5*v^11*w^11 + 48472946800*u^2*v^12*w^12 - 
       258979759440*u^3*v^12*w^12 + 1560960000*v^13*w^13 - 
       24993060000*u*v^13*w^13] + s3sym[78048000*u^16*v^10 - 
       78048000*u^17*v^10 + 468288000*u^15*v^11 - 546336000*u^16*v^11 + 
       1170720000*u^14*v^12 - 1639008000*u^15*v^12 - 2731680000*u^14*v^13 + 
       203622000*u^16*v^9*w - 203622000*u^17*v^9*w + 1893642000*u^15*v^10*w - 
       2165952000*u^16*v^10*w + 6617502000*u^14*v^11*w - 
       8923272000*u^15*v^11*w + 11809650000*u^13*v^12*w - 
       19457472000*u^14*v^12*w + 184888360*u^16*v^8*w^2 - 
       184888360*u^17*v^8*w^2 + 2904428960*u^15*v^9*w^2 - 
       3267547320*u^16*v^9*w^2 + 14899526560*u^14*v^10*w^2 - 
       19463693520*u^15*v^10*w^2 + 36416459360*u^13*v^11*w^2 - 
       57119455920*u^14*v^11*w^2 - 95248736160*u^13*v^12*w^2 + 
       72286820*u^16*v^7*w^3 - 72286820*u^17*v^7*w^3 + 
       2129612300*u^15*v^8*w^3 - 2362331480*u^16*v^8*w^3 + 
       17231412440*u^14*v^9*w^3 - 21891281700*u^15*v^9*w^3 + 
       60072054600*u^13*v^10*w^3 - 90306681600*u^14*v^10*w^3 + 
       108315806320*u^12*v^11*w^3 - 200195324280*u^13*v^11*w^3 + 
       10783170*u^16*v^6*w^4 - 10783170*u^17*v^6*w^4 + 
       758287300*u^15*v^7*w^4 - 831061290*u^16*v^7*w^4 + 
       10865231970*u^14*v^8*w^4 - 13463067570*u^15*v^8*w^4 + 
       57691095520*u^13*v^9*w^4 - 83497371930*u^14*v^9*w^4 + 
       146011031900*u^12*v^10*w^4 - 255887158020*u^13*v^10*w^4 - 
       437055150660*u^12*v^11*w^4 + 130236110*u^15*v^6*w^5 - 
       125030840*u^16*v^6*w^5 + 3683734610*u^14*v^7*w^5 - 
       4371391940*u^15*v^7*w^5 + 32778745300*u^13*v^8*w^5 - 
       45502460680*u^14*v^8*w^5 + 123242648260*u^12*v^9*w^5 - 
       205119191880*u^13*v^9*w^5 + 230938925280*u^11*v^10*w^5 - 
       479294167680*u^12*v^10*w^5 + 5471540*u^8*v^7*w^6 + 
       12360723430*u^13*v^7*w^6 - 15832895421*u^14*v^7*w^6 + 
       68374617430*u^12*v^8*w^6 - 106265151145*u^13*v^8*w^6 + 
       182946917260*u^11*v^9*w^6 - 352172439681*u^12*v^9*w^6 - 
       626375589461*u^11*v^10*w^6 + 119657142660*u^11*v^8*w^7 - 
       208395127290*u^12*v^8*w^7 + 214197674120*u^10*v^9*w^7 - 
       472062854816*u^11*v^9*w^7 - 560111143925*u^10*v^9*w^8])/
    (864000*u^5*v^5*w^5)}}, 
 {{(Log[u]*(45*Pi^2*u^2 + 240*Pi^2*v*w + vwsym[-114*Pi^2*u*v - 43*Pi^2*v^2]))/
     (360*(u^2 + v^2 + w^2)) + 
    vwsym[-(Pi^2*(105*u^2 + 114*u*v - 17*v^2 - 228*u*w + 120*v*w + 139*w^2)*
         Log[v])/(360*(u^2 + v^2 + w^2)) + 
      ((3*u^2*v + 2*v^3 + 3*u^2*w + 3*v^2*w + 6*v*w^2 + 5*w^3)*T3[u, v, w])/
       (3*w*(u^2 + v^2 + w^2)) + ((11*u^3 + 15*u*v^2 + 3*u^2*w + 15*v^2*w + 
         33*u*w^2 + 41*w^3)*T3[v, u, w])/(30*w*(u^2 + v^2 + w^2)) + 
      ((55*u^5 + 40*u^3*v^2 + 78*u^4*w + 45*u^2*v^2*w + 61*u^3*w^2 + 
         15*u*v^2*w^2 + 55*u^2*w^3 + 10*v^2*w^3 + 24*u*w^4 + 7*w^5)*
        T3[v, w, u])/(30*u^3*(u^2 + v^2 + w^2))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-165*u^2 + 144*v*w + vwsym[-245*v^2]))/(72*(u^2 + v^2 + w^2)) + 
    (Log[v]*Log[w]*(14210*u^4 + 4104*u^2*v*w + 1200*v^2*w^2 + 
       vwsym[-6579*u^3*v + 10744*u^2*v^2 + 1230*u*v^3 + 420*v^4 + 
         600*u*v^2*w]))/(3600*u^2*(u^2 + v^2 + w^2)) + 
    (77922*Pi^2*u^4 + 11736*Pi^2*u^2*v*w - 1200*Pi^2*v^2*w^2 + 
      vwsym[8619*Pi^2*u^3*v + 72236*Pi^2*u^2*v^2 - 1230*Pi^2*u*v^3 - 
        420*Pi^2*v^4 - 600*Pi^2*u*v^2*w])/(21600*u^2*(u^2 + v^2 + w^2)) + 
    (T2[v, w]*(-15510*u^10 - 6264*u^8*v*w + 114480*u^6*v^2*w^2 + 
       171600*u^4*v^3*w^3 + 297000*u^2*v^4*w^4 + 131040*v^5*w^5 + 
       vwsym[-18321*u^9*v - 9864*u^8*v^2 - 15290*u^7*v^3 - 11136*u^6*v^4 - 
         3518*u^5*v^5 + 28260*u^7*v^2*w - 1320*u^6*v^3*w - 34398*u^5*v^4*w - 
         16680*u^4*v^5*w + 82740*u^5*v^3*w^2 - 25920*u^4*v^4*w^2 - 
         29940*u^3*v^5*w^2 + 136140*u^3*v^4*w^3 + 43720*u^2*v^5*w^3 + 
         176760*u*v^5*w^4]))/(3600*u^8*(u^2 + v^2 + w^2)) + 
    vwsym[((7800*u^4 + 3267*u^3*v + 7216*u^2*v^2 - 1230*u*v^3 - 420*v^4 - 
         4407*u^3*w - 7920*u^2*v*w + 600*u*v^2*w + 16784*u^2*w^2 - 
         600*u*v*w^2 + 1230*u*w^3 + 420*w^4)*Log[u]*Log[v])/
       (3600*u^2*(u^2 + v^2 + w^2)) + 
      ((-6449*u^4 - 4925*u^2*v^2 + 2520*u^3*w - 300*u*v^2*w - 7250*u^2*w^2 - 
         300*v^2*w^2 - 615*u*w^3 - 210*w^4)*Log[v]^2)/
       (1800*u^2*(u^2 + v^2 + w^2)) + 
      ((93600*u^6*v^5 + 285120*u^6*v^4*w + 117840*u^5*v^5*w + 
         313200*u^6*v^3*w^2 + 422724*u^5*v^4*w^2 + 26232*u^4*v^5*w^2 + 
         156000*u^6*v^2*w^3 + 549160*u^5*v^3*w^3 + 141582*u^4*v^4*w^3 - 
         14970*u^3*v^5*w^3 + 36000*u^6*v*w^4 + 321380*u^5*v^2*w^4 + 
         240280*u^4*v^3*w^4 - 39420*u^3*v^4*w^4 - 5560*u^2*v^5*w^4 + 
         3600*u^6*w^5 + 84360*u^5*v*w^5 + 168300*u^4*v^2*w^5 - 
         38700*u^3*v^3*w^5 - 22200*u^2*v^4*w^5 - 420*u*v^5*w^5 + 
         7256*u^5*w^6 + 46968*u^4*v*w^6 - 28560*u^3*v^2*w^6 - 
         38040*u^2*v^3*w^6 - 2100*u*v^4*w^6 + 3598*u^4*w^7 - 
         29457*u^3*v*w^7 - 33916*u^2*v^2*w^7 - 2970*u*v^3*w^7 + 420*v^4*w^7 - 
         15453*u^3*w^8 - 29760*u^2*v*w^8 - 4800*u*v^2*w^8 - 17244*u^2*w^9 - 
         1500*u*v*w^9 - 1650*u*w^10 - 420*w^11)*T2[u, v])/
       (3600*u^2*w^7*(u^2 + v^2 + w^2))], 
   (Log[u]*(4344*u^5*v^5*w^5 + 489830*u^3*v^6*w^6 - 14568*u*v^7*w^7 + 
       vwsym[561600*u^5*v^10 + 1429920*u^5*v^9*w + 707040*u^4*v^10*w + 
         1211040*u^5*v^8*w^2 + 2182824*u^4*v^9*w^2 + 157392*u^3*v^10*w^2 + 
         426240*u^5*v^7*w^3 + 2262468*u^4*v^8*w^3 + 770796*u^3*v^9*w^3 - 
         89820*u^2*v^10*w^3 + 59040*u^5*v^6*w^4 + 949488*u^4*v^7*w^4 + 
         1069398*u^3*v^8*w^4 - 191610*u^2*v^9*w^4 - 33360*u*v^10*w^4 + 
         147662*u^4*v^6*w^5 + 532776*u^3*v^7*w^5 - 143880*u^2*v^8*w^5 - 
         116520*u*v^9*w^5 - 2520*v^10*w^5 - 172065*u^2*v^7*w^6 - 
         77205*u*v^8*w^6 - 24288*v^9*w^6 - 55800*v^8*w^7]))/
     (21600*u*v^6*w^6*(u^2 + v^2 + w^2)) + 
    vwsym[((2808000*u^12*v^5 + 8553600*u^12*v^4*w + 7747200*u^11*v^5*w + 
        9396000*u^12*v^3*w^2 + 25512120*u^11*v^4*w^2 + 7025760*u^10*v^5*w^2 + 
        4680000*u^12*v^2*w^3 + 30568800*u^11*v^3*w^3 + 
        26121240*u^10*v^4*w^3 + 1675740*u^9*v^5*w^3 + 1080000*u^12*v*w^4 + 
        16661400*u^11*v^2*w^4 + 35052600*u^10*v^3*w^4 + 8703030*u^9*v^4*w^4 - 
        779130*u^8*v^5*w^4 + 108000*u^12*w^5 + 4150800*u^11*v*w^5 + 
        21071100*u^10*v^2*w^5 + 14360200*u^9*v^3*w^5 - 1795770*u^8*v^4*w^5 - 
        407040*u^7*v^5*w^5 + 1339573*u^11*w^6 + 5793261*u^10*v*w^6 + 
        10959590*u^9*v^2*w^6 - 1872610*u^8*v^3*w^6 - 2105670*u^7*v^4*w^6 - 
        259850*u^6*v^5*w^6 + 3551519*u^10*w^7 + 3799440*u^9*v*w^7 + 
        3880630*u^8*v^2*w^7 - 2105720*u^7*v^3*w^7 - 2393670*u^6*v^4*w^7 - 
        1128400*u^5*v^5*w^7 + 3766395*u^9*w^8 + 1601367*u^8*v*w^8 + 
        6547490*u^7*v^2*w^8 + 4768090*u^6*v^3*w^8 - 1402680*u^5*v^4*w^8 - 
        1721360*u^4*v^5*w^8 + 1484815*u^8*w^9 - 78282*u^7*v*w^9 + 
        6815850*u^6*v^2*w^9 + 11492300*u^5*v^3*w^9 + 7876800*u^4*v^4*w^9 + 
        2509200*u^3*v^5*w^9 - 253684*u^7*w^10 - 1884810*u^6*v*w^10 + 
        1052400*u^5*v^2*w^10 + 11711500*u^4*v^3*w^10 + 
        19216800*u^3*v^4*w^10 + 10576200*u^2*v^5*w^10 - 372390*u^6*w^11 - 
        1782540*u^5*v*w^11 - 2124900*u^4*v^2*w^11 + 6051600*u^3*v^3*w^11 + 
        16864200*u^2*v^4*w^11 + 11199600*u*v^5*w^11 - 80340*u^5*w^12 - 
        500400*u^4*v*w^12 - 898200*u^3*v^2*w^12 + 1311600*u^2*v^3*w^12 + 
        5302800*u*v^4*w^12 + 3931200*v^5*w^12)*Log[v])/
      (108000*u^7*w^6*(u + w)^2*(u^2 + v^2 + w^2))], 
   (36689400*u^14*v^5*w^5 - 12229800*u^15*v^5*w^5 + 1892958700*u^12*v^6*w^6 - 
     3334114544*u^13*v^6*w^6 - 322638900*u^10*v^7*w^7 - 
     10106963864*u^11*v^7*w^7 + 643019600*u^8*v^8*w^8 + 
     177139958*u^9*v^8*w^8 + 6477709600*u^6*v^9*w^9 - 
     8895327764*u^7*v^9*w^9 + 15050866600*u^4*v^10*w^10 - 
     22059465200*u^5*v^10*w^10 + 14802336000*u^2*v^11*w^11 - 
     39908116800*u^3*v^11*w^11 + 1852243200*v^12*w^12 - 
     11874146400*u*v^12*w^12 + vwsym[1303776000*u^14*v^10 - 
       1303776000*u^15*v^10 + 2607552000*u^13*v^11 - 3911328000*u^14*v^11 + 
       1303776000*u^12*v^12 - 3911328000*u^13*v^12 - 1303776000*u^12*v^13 + 
       3572229600*u^14*v^9*w - 3572229600*u^15*v^9*w + 
       10637402400*u^13*v^10*w - 15344928000*u^14*v^10*w + 
       10558116000*u^12*v^11*w - 23466110400*u^13*v^11*w + 
       3492943200*u^11*v^12*w - 15186355200*u^12*v^12*w - 
       3492943200*u^11*v^13*w + 3156260400*u^14*v^8*w^2 - 
       3156260400*u^15*v^8*w^2 + 16816375800*u^13*v^9*w^2 - 
       23087809800*u^14*v^9*w^2 + 27033883200*u^12*v^10*w^2 - 
       53080637400*u^13*v^10*w^2 + 16243680600*u^11*v^11*w^2 - 
       52392799800*u^12*v^11*w^2 + 2869912800*u^10*v^12*w^2 - 
       22113624600*u^11*v^12*w^2 - 2869912800*u^10*v^13*w^2 + 
       1132914600*u^14*v^7*w^3 - 1132914600*u^15*v^7*w^3 + 
       12539592300*u^13*v^8*w^3 - 16407999300*u^14*v^8*w^3 + 
       31941898800*u^12*v^9*w^3 - 59009051700*u^13*v^9*w^3 + 
       31053509400*u^11*v^10*w^3 - 86228987400*u^12*v^10*w^3 + 
       10775118600*u^10*v^11*w^3 - 55655074200*u^11*v^11*w^3 + 
       256830300*u^9*v^12*w^3 - 13416884100*u^10*v^12*w^3 - 
       256830300*u^9*v^13*w^3 + 160025100*u^14*v^6*w^4 - 
       160025100*u^15*v^6*w^4 + 4384860000*u^13*v^7*w^4 - 
       5516231700*u^14*v^7*w^4 + 19858826250*u^12*v^8*w^4 - 
       34999168950*u^13*v^8*w^4 + 29867311800*u^11*v^9*w^4 - 
       76978061250*u^12*v^9*w^4 + 16245858300*u^10*v^10*w^4 - 
       72351827100*u^11*v^10*w^4 + 1360936800*u^9*v^11*w^4 - 
       26493537300*u^10*v^11*w^4 - 651601050*u^8*v^12*w^4 - 
       825208050*u^9*v^12*w^4 + 651601050*u^8*v^13*w^4 + 
       761760050*u^13*v^6*w^5 - 786646550*u^14*v^6*w^5 + 
       6570715250*u^12*v^7*w^5 - 10683489700*u^13*v^7*w^5 + 
       15269703150*u^11*v^8*w^5 - 38130726050*u^12*v^8*w^5 + 
       12331875650*u^10*v^9*w^5 - 52216364600*u^11*v^9*w^5 + 
       1301695400*u^9*v^10*w^5 - 26703837550*u^10*v^10*w^5 - 
       1853265300*u^8*v^11*w^5 - 251164100*u^9*v^11*w^5 - 
       247143600*u^7*v^12*w^5 + 2705105550*u^8*v^12*w^5 + 
       247143600*u^7*v^13*w^5 + 4052549050*u^11*v^7*w^6 - 
       12125825569*u^12*v^7*w^6 + 3490439800*u^10*v^8*w^6 - 
       21003575715*u^11*v^8*w^6 - 1529587200*u^9*v^9*w^6 - 
       12440558249*u^10*v^9*w^6 - 3487404950*u^8*v^10*w^6 + 
       4125678341*u^9*v^10*w^6 - 1381401700*u^7*v^11*w^6 + 
       6562192650*u^8*v^11*w^6 - 152698450*u^6*v^12*w^6 + 
       1733897750*u^7*v^12*w^6 + 152698450*u^6*v^13*w^6 - 
       2584000350*u^9*v^8*w^7 - 3861544089*u^10*v^8*w^7 - 
       3769658550*u^8*v^9*w^7 + 5455205738*u^9*v^9*w^7 - 
       4289005000*u^7*v^10*w^7 + 10259561782*u^8*v^10*w^7 - 
       2788905100*u^6*v^11*w^7 + 8079978000*u^7*v^11*w^7 - 
       741976400*u^5*v^12*w^7 + 3597831550*u^6*v^12*w^7 + 
       741976400*u^5*v^13*w^7 + 1810876400*u^7*v^9*w^8 - 
       441320277*u^8*v^9*w^8 - 3023283050*u^6*v^10*w^8 + 
       5058251841*u^7*v^10*w^8 - 4355515100*u^5*v^11*w^8 + 
       9911017550*u^6*v^11*w^8 - 1444606600*u^4*v^12*w^8 + 
       6437647700*u^5*v^12*w^8 + 1444606600*u^4*v^13*w^8 + 
       5121014300*u^5*v^10*w^9 - 6773825350*u^6*v^10*w^9 + 
       1795135600*u^4*v^11*w^9 - 1621571200*u^5*v^11*w^9 + 
       263199600*u^3*v^12*w^9 - 400963800*u^4*v^12*w^9 - 
       263199600*u^3*v^13*w^9 + 13674794400*u^3*v^11*w^10 - 
       28030841000*u^4*v^11*w^10 + 4370914200*u^2*v^12*w^10 - 
       17581996200*u^3*v^12*w^10 - 4370914200*u^2*v^13*w^10 + 
       5128887600*u*v^12*w^11 - 23590849800*u^2*v^12*w^11 - 
       5128887600*u*v^13*w^11 - 1852243200*v^13*w^12])/
    (12960000*u^7*v^6*(u + v)^2*w^6*(u + w)^2*(u^2 + v^2 + w^2))}, 
  {cyc[(T2[v, w]*(15*u^10*v*w + 450*u^8*v^2*w^2 + 2900*u^6*v^3*w^3 + 
       6105*u^4*v^4*w^4 + 3798*u^2*v^5*w^5 + 390*v^6*w^6 + 
       vwsym[75*u^9*v^2*w + 150*u^8*v^3*w + 150*u^7*v^4*w + 75*u^6*v^5*w + 
         15*u^5*v^6*w + 1050*u^7*v^3*w^2 + 1200*u^6*v^4*w^2 + 
         675*u^5*v^5*w^2 + 150*u^4*v^6*w^2 + 3900*u^5*v^4*w^3 + 
         2550*u^4*v^5*w^3 + 650*u^3*v^6*w^3 + 4560*u^3*v^5*w^4 + 
         1305*u^2*v^6*w^4 + 1188*u*v^6*w^5]))/(15*u^6)], 
   cyc[(Log[u]*(4344*u^12*v^5*w^5 - 19296*u^4*v^6*w^6 + 
       6744458*u^10*v^6*w^6 + 31248*u^2*v^7*w^7 + 291596544*u^8*v^7*w^7 + 
       1492807800*u^6*v^8*w^8 + 1295932720*u^4*v^9*w^9 + 
       163162620*u^2*v^10*w^10 + vwsym[561600*u^12*v^10 + 3369600*u^11*v^11 + 
         8424000*u^10*v^12 + 11232000*u^9*v^13 + 8424000*u^8*v^14 + 
         3369600*u^7*v^15 + 561600*u^6*v^16 + 1429920*u^12*v^9*w + 
         13659840*u^11*v^10*w + 48561120*u^10*v^11*w + 87955200*u^9*v^12*w + 
         89359200*u^8*v^13*w + 51088320*u^7*v^14*w + 15063840*u^6*v^15*w + 
         1710720*u^5*v^16*w + 1211040*u^12*v^8*w^2 + 20459520*u^11*v^9*w^2 + 
         109313280*u^10*v^10*w^2 + 275515200*u^9*v^11*w^2 + 
         377611200*u^8*v^12*w^2 + 293293440*u^7*v^13*w^2 + 
         125406720*u^6*v^14*w^2 + 26153280*u^5*v^15*w^2 + 
         1879200*u^4*v^16*w^2 + 426240*u^12*v^7*w^3 + 14225760*u^11*v^8*w^3 + 
         123895440*u^10*v^9*w^3 + 454291200*u^9*v^10*w^3 + 
         855349200*u^8*v^11*w^3 + 894529440*u^7*v^12*w^3 + 
         523715760*u^6*v^13*w^3 + 161922240*u^5*v^14*w^3 + 
         22518000*u^4*v^15*w^3 + 936000*u^3*v^16*w^3 + 59040*u^12*v^6*w^4 + 
         4695840*u^11*v^7*w^4 + 75090240*u^10*v^8*w^4 + 
         429818400*u^9*v^9*w^4 + 1154584800*u^8*v^10*w^4 + 
         1647699840*u^7*v^11*w^4 + 1302272640*u^6*v^12*w^4 + 
         558519840*u^5*v^13*w^4 + 118627200*u^4*v^14*w^4 + 
         10116000*u^3*v^15*w^4 + 216000*u^2*v^16*w^4 + 679968*u^11*v^6*w^5 + 
         23672304*u^10*v^7*w^5 + 236010240*u^9*v^8*w^5 + 
         962688240*u^8*v^9*w^5 + 1936605024*u^7*v^10*w^5 + 
         2084514768*u^6*v^11*w^5 + 1215424224*u^5*v^12*w^5 + 
         364915800*u^4*v^13*w^5 + 49344000*u^3*v^14*w^5 + 
         2289600*u^2*v^15*w^5 + 21600*u*v^16*w^5 - 122160*u^3*v^7*w^6 + 
         81927121*u^9*v^7*w^6 - 40788*u^2*v^8*w^6 + 512695914*u^8*v^8*w^6 - 
         76890*u*v^9*w^6 + 1504769857*u^7*v^9*w^6 + 2253437312*u^6*v^10*w^6 + 
         1791843573*u^5*v^11*w^6 + 742954106*u^4*v^12*w^6 + 
         147807199*u^3*v^13*w^6 + 12047442*u^2*v^14*w^6 + 348954*u*v^15*w^6 - 
         147330*u*v^8*w^7 + 925486215*u^7*v^8*w^7 + 1804787804*u^6*v^9*w^7 + 
         1927201149*u^5*v^10*w^7 + 1088995536*u^4*v^11*w^7 + 
         307933189*u^3*v^12*w^7 + 39570660*u^2*v^13*w^7 + 
         2086374*u*v^14*w^7 + 1770489390*u^5*v^9*w^8 + 1260935190*u^4*v^10*
          w^8 + 479481159*u^3*v^11*w^8 + 88275120*u^2*v^12*w^8 + 
         6846060*u*v^13*w^8 + 588439925*u^3*v^10*w^9 + 140259612*u^2*v^11*
          w^9 + 14301684*u*v^12*w^9 + 20376384*u*v^11*w^10]))/
     (21600*v^5*w^5)], (-36942912*u^7*v^7*w^7 - 1881479001120*u^9*v^9*w^9 + 
     cyc[7337880*u^16*v^5*w^5 - 2445960*u^17*v^5*w^5 + 30865584*u^9*v^6*w^6 + 
       3722582520*u^14*v^6*w^6 - 3887264314*u^15*v^6*w^6 + 
       128222690280*u^12*v^7*w^7 - 186190669800*u^13*v^7*w^7 + 
       588456320880*u^10*v^8*w^8 - 1200967523010*u^11*v^8*w^8 + 
       709589036160*u^8*v^9*w^9 + 808646201520*u^6*v^10*w^10 - 
       1979612879490*u^7*v^10*w^10 + 661588627440*u^4*v^11*w^11 - 
       2082748454640*u^5*v^11*w^11 + 167658026400*u^2*v^12*w^12 - 
       887554124640*u^3*v^12*w^12 + 5215104000*v^13*w^13 - 
       85843022400*u*v^13*w^13] + s3sym[260755200*u^16*v^10 - 
       260755200*u^17*v^10 + 1564531200*u^15*v^11 - 1825286400*u^16*v^11 + 
       3911328000*u^14*v^12 - 5475859200*u^15*v^12 - 9126432000*u^14*v^13 + 
       714445920*u^16*v^9*w - 714445920*u^17*v^9*w + 6565652640*u^15*v^10*w - 
       7507157760*u^16*v^10*w + 22826020320*u^14*v^11*w - 
       30754028160*u^15*v^11*w + 40650919200*u^13*v^12*w - 
       66882827520*u^14*v^12*w + 631252080*u^16*v^8*w^2 - 
       631252080*u^17*v^8*w^2 + 10050137280*u^15*v^9*w^2 - 
       11304424080*u^16*v^9*w^2 + 51587110080*u^14*v^10*w^2 - 
       67360845600*u^15*v^10*w^2 + 125997238080*u^13*v^11*w^2 - 
       197479853280*u^14*v^11*w^2 - 329085031680*u^13*v^12*w^2 + 
       226582920*u^16*v^7*w^3 - 226582920*u^17*v^7*w^3 + 
       7086910680*u^15*v^8*w^3 - 7860592080*u^16*v^8*w^3 + 
       58487995440*u^14*v^9*w^3 - 74309128200*u^15*v^9*w^3 + 
       205235819280*u^13*v^10*w^3 - 308593065600*u^14*v^10*w^3 + 
       370836609120*u^12*v^11*w^3 - 685695008880*u^13*v^11*w^3 + 
       32005020*u^16*v^6*w^4 - 32005020*u^17*v^6*w^4 + 
       2356931400*u^15*v^7*w^4 - 2583205740*u^16*v^7*w^4 + 
       35394048060*u^14*v^8*w^4 - 43867531740*u^15*v^8*w^4 + 
       191816506560*u^13*v^9*w^4 - 277842025260*u^14*v^9*w^4 + 
       489541698600*u^12*v^10*w^4 - 859253090040*u^13*v^10*w^4 - 
       1472725069560*u^12*v^11*w^4 + 400849740*u^15*v^6*w^5 - 
       376475520*u^16*v^6*w^5 + 11421093300*u^14*v^7*w^5 - 
       13510806600*u^15*v^7*w^5 + 104991526320*u^13*v^8*w^5 - 
       145743503520*u^14*v^8*w^5 + 401669825400*u^12*v^9*w^5 - 
       669546513720*u^13*v^9*w^5 + 758037097920*u^11*v^10*w^5 - 
       1578314014560*u^12*v^10*w^5 + 52318824*u^8*v^7*w^6 + 
       38285087100*u^13*v^7*w^6 - 49143136859*u^14*v^7*w^6 + 
       216048849300*u^12*v^8*w^6 - 336772040375*u^13*v^8*w^6 + 
       585310223160*u^11*v^9*w^6 - 1131398910009*u^12*v^9*w^6 - 
       2024701383199*u^11*v^10*w^6 + 374014237800*u^11*v^8*w^7 - 
       656257546520*u^12*v^8*w^7 + 674110816080*u^10*v^9*w^7 - 
       1497748739944*u^11*v^9*w^7 - 1762203356035*u^10*v^9*w^8])/
    (2592000*u^5*v^5*w^5)}}, 
 {{cyc[(-11*Pi^2*Log[u])/72] + s3sym[((v + w)*T3[u, v, w])/w] + 
    (143*Zeta[3])/12, (23*Pi^2)/6 + 
    cyc[(-55*Log[u]^2)/24 + (73*Log[v]*Log[w])/36 + 
      (T2[v, w]*(-u^2 + vwsym[v^2]))/u^2], 
   cyc[(Log[u]*(9*u^2 + 119*v*w + vwsym[9*v^2]))/(9*v*w)], 
   (-28276*u^3*v^3*w^3 + cyc[4383*u^4*v^2*w^2 - 1461*u^5*v^2*w^2 + 
       5886*u^2*v^3*w^3 + 252*v^4*w^4 - 540*u*v^4*w^4] + 
     s3sym[-252*u^5*v^4 + 144*u^4*v^3*w - 144*u^5*v^3*w - 1647*u^4*v^3*w^2])/
    (432*u^3*v^3*w^3)}, {cyc[(v*w*T2[v, w])/u], 
   (Log[u]*(3*u^3 + 2*v*w - 2*u*v*w + vwsym[3*u^2*v - 2*v^2*w]))/(3*u) + 
    vwsym[((6*u^2*v + 6*u*v^2 + v*w + 5*u*v*w - v^2*w - v*w^2)*Log[v])/
      (6*u)], (1461*u^9*v^2*w^2 - 487*u^10*v^2*w^2 + 11768*u^7*v^3*w^3 - 
     7180*u^8*v^3*w^3 + 7155*u^5*v^4*w^4 - 9525*u^6*v^4*w^4 + 
     660*u^3*v^5*w^5 - 2292*u^4*v^5*w^5 + 720*u*v^6*w^6 - 2404*u^2*v^6*w^6 - 
     336*v^7*w^7 + vwsym[84*u^9*v^4 - 84*u^10*v^4 + 252*u^8*v^5 - 
       336*u^9*v^5 + 252*u^7*v^6 - 504*u^8*v^6 + 84*u^6*v^7 - 336*u^7*v^7 - 
       84*u^6*v^8 + 48*u^9*v^3*w - 48*u^10*v^3*w + 362*u^8*v^4*w - 
       494*u^9*v^4*w + 714*u^7*v^5*w - 1328*u^8*v^5*w + 534*u^6*v^6*w - 
       1500*u^7*v^6*w + 134*u^5*v^7*w - 752*u^6*v^7*w - 134*u^5*v^8*w + 
       4522*u^8*v^3*w^2 - 2135*u^9*v^3*w^2 + 4938*u^7*v^4*w^2 - 
       3978*u^8*v^4*w^2 + 2206*u^6*v^5*w^2 - 3962*u^7*v^5*w^2 + 
       381*u^5*v^6*w^2 - 2147*u^6*v^6*w^2 + 52*u^4*v^7*w^2 - 
       567*u^5*v^7*w^2 - 52*u^4*v^8*w^2 + 10422*u^6*v^4*w^3 - 
       9608*u^7*v^4*w^3 + 3494*u^5*v^5*w^3 - 6394*u^6*v^5*w^3 + 
       472*u^4*v^6*w^3 - 2403*u^5*v^6*w^3 + 106*u^3*v^7*w^3 - 
       630*u^4*v^7*w^3 - 106*u^3*v^8*w^3 + 1780*u^4*v^5*w^4 - 
       4665*u^5*v^5*w^4 + 535*u^3*v^6*w^4 - 1821*u^4*v^6*w^4 + 
       148*u^2*v^7*w^4 - 789*u^3*v^7*w^4 - 148*u^2*v^8*w^4 + 
       842*u^2*v^6*w^5 - 2041*u^3*v^6*w^5 + 276*u*v^7*w^5 - 
       1266*u^2*v^7*w^5 - 276*u*v^8*w^5 + 168*v^7*w^6 - 1164*u*v^7*w^6 - 
       168*v^8*w^6])/(144*u^4*v^2*(u + v)^2*w^2*(u + w)^2)}}, 
 {{cyc[(Log[u]*(5*Pi^2*u^2 + 48*Pi^2*v*w + vwsym[-24*Pi^2*u*v - 
          19*Pi^2*v^2]))/(72*(u^2 + v^2 + w^2))] + 
    s3sym[((3*u^2*v + 2*v^3 + 3*u^2*w + 3*v^2*w + 6*v*w^2 + 5*w^3)*
       T3[u, v, w])/(3*w*(u^2 + v^2 + w^2))] + (143*Zeta[3])/12, 
   cyc[63*Pi^2*u^2 + 5*Pi^2*v*w]/(18*(u^2 + v^2 + w^2)) + 
    cyc[(Log[u]^2*(-165*u^2 + 144*v*w + vwsym[-245*v^2]))/
       (72*(u^2 + v^2 + w^2)) + (Log[v]*Log[w]*(137*u^2 + 36*v*w + 
         vwsym[-48*u*v + 77*v^2]))/(36*(u^2 + v^2 + w^2)) + 
      (T2[v, w]*(-70*u^6 - 27*u^4*v*w + 108*u^2*v^2*w^2 + 
         vwsym[-57*u^5*v + 38*u^4*v^2 + 43*u^3*v^3 + 18*u^2*v^4 + 
           108*u^3*v^2*w + 123*u^2*v^3*w + 45*u*v^4*w + 80*u*v^3*w^2 + 
           42*v^4*w^2]))/(18*u^4*(u^2 + v^2 + w^2))], 
   cyc[(Log[u]*(228*u^4*v^2*w^2 + 9020*u^2*v^3*w^3 + 3408*v^4*w^4 + 
       vwsym[1008*u^4*v^4 + 1008*u^2*v^6 + 576*u^4*v^3*w + 1920*u^3*v^4*w + 
         1416*u^2*v^5*w + 1080*u*v^6*w + 1992*u^3*v^3*w^2 + 
         1968*u^2*v^4*w^2 + 2412*u*v^5*w^2 + 432*v^6*w^2 + 1539*u*v^4*w^3 + 
         4668*v^5*w^3]))/(432*v^3*w^3*(u^2 + v^2 + w^2))], 
   (cyc[739944*u^8*v^4*w^4 - 246648*u^9*v^4*w^4 + 5014608*u^6*v^5*w^5 - 
       11881346*u^7*v^5*w^5 + 5206584*u^4*v^6*w^6 - 7494027*u^5*v^6*w^6 + 
       1455840*u^2*v^7*w^7 - 6475200*u^3*v^7*w^7 + 570240*v^8*w^8 - 
       2203200*u*v^8*w^8] + s3sym[-570240*u^9*v^8 + 816480*u^8*v^7*w - 
       816480*u^9*v^7*w + 1550880*u^8*v^6*w^2 - 1550880*u^9*v^6*w^2 - 
       3823200*u^8*v^7*w^2 + 737640*u^8*v^5*w^3 - 737640*u^9*v^5*w^3 + 
       2509680*u^7*v^6*w^3 - 4647000*u^8*v^6*w^3 + 4011396*u^7*v^5*w^4 - 
       2910900*u^8*v^5*w^4 - 6557100*u^7*v^6*w^4])/
    (129600*u^5*v^5*w^5*(u^2 + v^2 + w^2))}, 
  {cyc[(T2[v, w]*(6*u^4*v*w + 27*u^2*v^2*w^2 + 14*v^3*w^3 + 
       vwsym[12*u^3*v^2*w + 6*u^2*v^3*w + 15*u*v^3*w^2]))/(6*u^3)], 
   (Log[u]*(475*u^7*v^2*w^2 + 276*u^2*v^3*w^3 + 29884*u^5*v^3*w^3 + 
       480*v^4*w^4 + 38670*u^3*v^4*w^4 - 7404*u*v^5*w^5 + 
       vwsym[2100*u^7*v^4 + 6300*u^6*v^5 + 6300*u^5*v^6 + 2100*u^4*v^7 + 
         1200*u^7*v^3*w + 12150*u^6*v^4*w + 22950*u^5*v^5*w + 
         14250*u^4*v^6*w + 2250*u^3*v^7*w + 7950*u^6*v^3*w^2 + 
         31350*u^5*v^4*w^2 + 35350*u^4*v^5*w^2 + 12375*u^3*v^6*w^2 + 
         900*u^2*v^7*w^2 + 324*u*v^4*w^3 + 50618*u^4*v^4*w^3 + 420*v^5*w^3 + 
         29280*u^3*v^5*w^3 + 2722*u^2*v^6*w^3 - 1594*u*v^7*w^3 - 
         420*v^8*w^3 + 4746*u^2*v^5*w^4 - 5296*u*v^6*w^4 - 1740*v^7*w^4 - 
         3120*v^6*w^5]))/(900*u*v^2*w^2) + 
    vwsym[((8400*u^7*v^3 + 25200*u^6*v^4 + 25200*u^5*v^5 + 8400*u^4*v^6 + 
        9000*u^7*v^2*w + 57000*u^6*v^3*w + 91800*u^5*v^4*w + 
        48600*u^4*v^5*w + 4800*u^3*v^6*w + 3600*u^7*v*w^2 + 
        49500*u^6*v^2*w^2 + 141400*u^5*v^3*w^2 + 125400*u^4*v^4*w^2 + 
        31800*u^3*v^5*w^2 + 1900*u^2*v^6*w^2 - 2540*u^3*v*w^3 + 
        23474*u^6*v*w^3 + 1296*u^2*v^2*w^3 + 133331*u^5*v^2*w^3 + 
        420*u*v^3*w^3 + 213729*u^4*v^3*w^3 + 121541*u^3*v^4*w^3 + 
        30449*u^2*v^5*w^3 + 4380*u*v^6*w^3 + 4984*u^2*v*w^4 + 
        46890*u^5*v*w^4 + 480*u*v^2*w^4 + 168495*u^4*v^2*w^4 + 
        194580*u^3*v^3*w^4 + 115635*u^2*v^4*w^4 + 46860*u*v^5*w^4 + 
        8400*v^6*w^4 + 420*u*v*w^5 + 35406*u^4*v*w^5 + 97257*u^3*v^2*w^5 + 
        119131*u^2*v^3*w^5 + 88680*u*v^4*w^5 + 25200*v^5*w^5 + 
        5618*u^3*v*w^6 + 28853*u^2*v^2*w^6 + 53880*u*v^3*w^6 + 
        25200*v^4*w^6 - 3192*u^2*v*w^7 + 7260*u*v^2*w^7 + 8400*v^3*w^7 - 
        420*u*v*w^8)*Log[v])/(3600*u^2*w^2)], 
   (2466480*u^15*v^4*w^4 - 822160*u^16*v^4*w^4 + 182624*u^11*v^5*w^5 + 
     186654960*u^13*v^5*w^5 - 153537044*u^14*v^5*w^5 - 4345920*u^9*v^6*w^6 + 
     1275302160*u^11*v^6*w^6 - 1626677498*u^12*v^6*w^6 - 
     8478912*u^7*v^7*w^7 + 1846162800*u^9*v^7*w^7 - 3504308376*u^10*v^7*w^7 - 
     697920*u^5*v^8*w^8 + 1013179680*u^7*v^8*w^8 - 2810199866*u^8*v^8*w^8 + 
     573561120*u^5*v^9*w^9 - 1794275486*u^6*v^9*w^9 + 
     355291200*u^3*v^10*w^10 - 1232534880*u^4*v^10*w^10 + 
     62726400*u*v^11*w^11 - 401529600*u^2*v^11*w^11 - 17107200*v^12*w^12 + 
     vwsym[1900800*u^15*v^8 - 1900800*u^16*v^8 + 9504000*u^14*v^9 - 
       11404800*u^15*v^9 + 19008000*u^13*v^10 - 28512000*u^14*v^10 + 
       19008000*u^12*v^11 - 38016000*u^13*v^11 + 9504000*u^11*v^12 - 
       28512000*u^12*v^12 + 1900800*u^10*v^13 - 11404800*u^11*v^13 - 
       1900800*u^10*v^14 + 2721600*u^15*v^7*w - 2721600*u^16*v^7*w + 
       24157440*u^14*v^8*w - 28779840*u^15*v^8*w + 74260800*u^13*v^9*w - 
       107922240*u^14*v^9*w + 109900800*u^12*v^10*w - 203169600*u^13*v^10*w + 
       84888000*u^11*v^11*w - 213796800*u^12*v^11*w + 32659200*u^10*v^12*w - 
       127051200*u^11*v^12*w + 4847040*u^9*v^13*w - 39407040*u^10*v^13*w - 
       4847040*u^9*v^14*w + 5169600*u^15*v^6*w^2 - 5169600*u^16*v^6*w^2 + 
       41788080*u^14*v^7*w^2 - 49679280*u^15*v^7*w^2 + 
       148189680*u^13*v^8*w^2 - 214135200*u^14*v^8*w^2 + 
       277282080*u^12*v^9*w^2 - 499732560*u^13*v^9*w^2 + 
       287759520*u^11*v^10*w^2 - 674942400*u^12*v^10*w^2 + 
       163223280*u^10*v^11*w^2 - 535870800*u^11*v^11*w^2 + 
       45889200*u^9*v^12*w^2 - 241771680*u^10*v^12*w^2 + 
       4714560*u^8*v^13*w^2 - 55450800*u^9*v^13*w^2 - 4714560*u^8*v^14*w^2 + 
       2458800*u^15*v^5*w^3 - 2458800*u^16*v^5*w^3 + 41933880*u^14*v^6*w^3 - 
       49058280*u^15*v^6*w^3 + 197565840*u^13*v^7*w^3 - 
       278767800*u^14*v^7*w^3 + 453693240*u^12*v^8*w^3 - 
       794408760*u^13*v^8*w^3 + 583931520*u^11*v^9*w^3 - 
       1309866840*u^12*v^9*w^3 + 432196200*u^10*v^10*w^3 - 
       1301367240*u^11*v^10*w^3 + 176308560*u^9*v^11*w^3 - 
       771224040*u^10*v^11*w^3 + 34816680*u^8*v^12*w^3 - 
       257014440*u^9*v^12*w^3 + 2375280*u^7*v^13*w^3 - 
       41906520*u^8*v^13*w^3 - 2375280*u^7*v^14*w^3 + 32140920*u^14*v^5*w^4 - 
       23539640*u^15*v^5*w^4 + 190358160*u^13*v^6*w^4 - 
       213640000*u^14*v^6*w^4 + 547576680*u^12*v^7*w^4 - 
       826750760*u^13*v^7*w^4 + 861884160*u^11*v^8*w^4 - 
       1721459680*u^12*v^8*w^4 + 784908840*u^10*v^9*w^4 - 
       2116934600*u^11*v^9*w^4 + 412480320*u^9*v^10*w^4 - 
       1574760400*u^10*v^10*w^4 + 117422760*u^8*v^11*w^4 - 
       691677080*u^9*v^11*w^4 + 15501120*u^7*v^12*w^4 - 
       166096240*u^8*v^12*w^4 + 641040*u^6*v^13*w^4 - 18517440*u^7*v^13*w^4 - 
       641040*u^6*v^14*w^4 - 729376*u^10*v^6*w^5 + 602439840*u^12*v^6*w^5 - 
       668502841*u^13*v^6*w^5 - 2752304*u^9*v^7*w^5 + 
       1120783920*u^11*v^7*w^5 - 1705638785*u^12*v^7*w^5 - 
       2585984*u^8*v^8*w^5 + 1229945040*u^10*v^8*w^5 - 
       2581364370*u^11*v^8*w^5 - 745680*u^7*v^9*w^5 + 799068960*u^9*v^9*w^5 - 
       2374558110*u^10*v^9*w^5 + 299649360*u^8*v^10*w^5 - 
       1326580989*u^9*v^10*w^5 + 61441920*u^7*v^11*w^5 - 
       436071301*u^8*v^11*w^5 + 6670440*u^6*v^12*w^5 - 
       79587680*u^7*v^12*w^5 + 437040*u^5*v^13*w^5 - 7748520*u^6*v^13*w^5 - 
       437040*u^5*v^14*w^5 - 7995072*u^8*v^7*w^6 + 1716320880*u^10*v^7*w^6 - 
       2779479424*u^11*v^7*w^6 - 5869888*u^7*v^8*w^6 + 
       1440953760*u^9*v^8*w^6 - 3113425536*u^10*v^8*w^6 - 
       1491360*u^6*v^9*w^6 + 753506160*u^8*v^9*w^6 - 2243765229*u^9*v^9*w^6 + 
       253689600*u^7*v^10*w^6 - 1047211182*u^8*v^10*w^6 + 
       62732280*u^6*v^11*w^6 - 331165082*u^7*v^11*w^6 + 
       13230240*u^5*v^12*w^6 - 79514320*u^6*v^12*w^6 + 1770480*u^4*v^13*w^6 - 
       15437760*u^5*v^13*w^6 - 1770480*u^4*v^14*w^6 - 3981824*u^6*v^8*w^7 + 
       1356408240*u^8*v^8*w^7 - 3223829735*u^9*v^8*w^7 - 745680*u^5*v^9*w^7 + 
       710478720*u^7*v^9*w^7 - 2143517014*u^8*v^9*w^7 + 
       302187480*u^6*v^10*w^7 - 1087724077*u^7*v^10*w^7 + 
       115505280*u^5*v^11*w^7 - 458737581*u^6*v^11*w^7 + 
       33782400*u^4*v^12*w^7 - 161780760*u^5*v^12*w^7 + 
       4845600*u^3*v^13*w^7 - 40398480*u^4*v^13*w^7 - 4845600*u^3*v^14*w^7 + 
       649615800*u^6*v^9*w^8 - 2043546661*u^7*v^9*w^8 + 
       387613440*u^5*v^10*w^8 - 1281589284*u^6*v^10*w^8 + 
       192087360*u^4*v^11*w^8 - 691805160*u^5*v^11*w^8 + 
       60300000*u^3*v^12*w^8 - 286169760*u^4*v^12*w^8 + 
       8114400*u^2*v^13*w^8 - 73260000*u^3*v^13*w^8 - 8114400*u^2*v^14*w^8 + 
       438621840*u^4*v^10*w^9 - 1393279440*u^5*v^10*w^9 + 
       231674400*u^3*v^11*w^9 - 862383600*u^4*v^11*w^9 + 
       67140000*u^2*v^12*w^9 - 359114400*u^3*v^12*w^9 + 7603200*u*v^13*w^9 - 
       82857600*u^2*v^13*w^9 - 7603200*u*v^14*w^9 + 169401600*u^2*v^11*w^10 - 
       756367200*u^3*v^11*w^10 + 38966400*u*v^12*w^10 - 
       275508000*u^2*v^12*w^10 + 2851200*v^13*w^10 - 49420800*u*v^13*w^10 - 
       2851200*v^14*w^10 + 8553600*v^12*w^11 - 110246400*u*v^12*w^11 - 
       11404800*v^13*w^11])/(432000*u^6*v^4*(u + v)^2*w^4*(u + w)^2)}}, 
 {{cyc[(Log[u]*(13*Pi^2*u^3 + vwsym[-24*Pi^2*u^2*v - 24*Pi^2*u*v^2 - 
          23*Pi^2*v^3 + 48*Pi^2*v^2*w]))/(72*(u^3 + v^3 + w^3))] + 
    s3sym[((2*u^3*v + v^4 + 2*u^3*w + v^3*w + 3*v^2*w^2 + 7*v*w^3 + 4*w^4)*
       T3[u, v, w])/(2*w*(u^3 + v^3 + w^3))] + (143*Zeta[3])/12, 
   cyc[(Log[v]*Log[w]*(181*u^3 + 72*u*v*w + vwsym[-60*u^2*v - 12*u*v^2 + 
           79*v^3]))/(36*(u^3 + v^3 + w^3)) + 
      (Log[u]^2*(-55*u^3 + vwsym[-95*v^3 + 32*v^2*w]))/
       (24*(u^3 + v^3 + w^3)) + (T2[v, w]*(-68*u^8 - 102*u^6*v*w + 
         270*u^4*v^2*w^2 + 240*u^2*v^3*w^3 + vwsym[-89*u^7*v + u^6*v^2 + 
           76*u^5*v^3 + 44*u^4*v^4 + 12*u^3*v^5 + 121*u^5*v^2*w + 
           284*u^4*v^3*w + 204*u^3*v^4*w + 54*u^2*v^5*w + 367*u^3*v^3*w^2 + 
           277*u^2*v^4*w^2 + 84*u*v^5*w^2 + 117*u*v^4*w^3 + 36*v^5*w^3]))/
       (12*u^5*(u^3 + v^3 + w^3))] + (-18*Pi^2*u*v*w + cyc[59*Pi^2*u^3] + 
      s3sym[6*Pi^2*u^2*v])/(18*(u^3 + v^3 + w^3)), 
   cyc[(Log[u]*(2400*u^5*v^3*w^3 + 286620*u^3*v^4*w^4 - 84240*u*v^5*w^5 + 
       vwsym[21600*u^5*v^6 + 21600*u^3*v^8 + 39600*u^5*v^5*w + 
         70200*u^4*v^6*w + 59400*u^3*v^7*w + 50400*u^2*v^8*w + 
         14400*u^5*v^4*w^2 + 131100*u^4*v^5*w^2 + 116100*u^3*v^6*w^2 + 
         141000*u^2*v^7*w^2 + 32400*u*v^8*w^2 + 62700*u^4*v^4*w^3 + 
         166200*u^3*v^5*w^3 + 153900*u^2*v^6*w^3 + 106200*u*v^7*w^3 + 
         7200*v^8*w^3 + 131145*u^2*v^5*w^4 + 117609*u*v^6*w^4 + 
         58000*v^7*w^4 + 83600*v^6*w^5]))/(7200*v^4*w^4*(u^3 + v^3 + w^3))], 
   (210348*u^7*v^7*w^7 + cyc[330732*u^10*v^5*w^5 - 110244*u^11*v^5*w^5 + 
       7343760*u^8*v^6*w^6 - 13998914*u^9*v^6*w^6 + 7150800*u^6*v^7*w^7 + 
       7734420*u^4*v^8*w^8 - 21001800*u^5*v^8*w^8 + 3722400*u^2*v^9*w^9 - 
       16389000*u^3*v^9*w^9 + 561600*v^10*w^10 - 3421440*u*v^10*w^10] + 
     s3sym[-561600*u^11*v^10 + 1429920*u^10*v^9*w - 1429920*u^11*v^9*w + 
       2301840*u^10*v^8*w^2 - 2301840*u^11*v^8*w^2 - 7454160*u^10*v^9*w^2 + 
       2343240*u^10*v^7*w^3 - 2343240*u^11*v^7*w^3 + 6333300*u^9*v^8*w^3 - 
       10848780*u^10*v^8*w^3 + 743040*u^10*v^6*w^4 - 743040*u^11*v^6*w^4 + 
       6672930*u^9*v^7*w^4 - 9500010*u^10*v^7*w^4 - 20362650*u^9*v^8*w^4 + 
       3852420*u^9*v^6*w^5 - 3488064*u^10*v^6*w^5 + 9151770*u^8*v^7*w^5 - 
       15603000*u^9*v^7*w^5 - 16909537*u^8*v^7*w^6])/
    (86400*u^6*v^6*w^6*(u^3 + v^3 + w^3))}, 
  {cyc[(T2[v, w]*(2*u^6*v*w + 21*u^4*v^2*w^2 + 32*u^2*v^3*w^3 + 6*v^4*w^4 + 
       vwsym[6*u^5*v^2*w + 6*u^4*v^3*w + 2*u^3*v^4*w + 24*u^3*v^3*w^2 + 
         9*u^2*v^4*w^2 + 14*u*v^4*w^3]))/(2*u^4)], 
   (Log[u]*(200*u^9*v^3*w^3 + 76*u^3*v^4*w^4 + 54134*u^7*v^4*w^4 + 
       340792*u^5*v^5*w^5 + 149148*u^3*v^6*w^6 - 11232*u*v^7*w^7 + 
       vwsym[1800*u^9*v^6 + 7200*u^8*v^7 + 10800*u^7*v^8 + 7200*u^6*v^9 + 
         1800*u^5*v^10 + 3300*u^9*v^5*w + 24600*u^8*v^6*w + 58200*u^7*v^7*w + 
         60000*u^6*v^8*w + 27300*u^5*v^9*w + 4200*u^4*v^10*w + 
         1200*u^9*v^4*w^2 + 25500*u^8*v^5*w^2 + 107100*u^7*v^6*w^2 + 
         172200*u^6*v^7*w^2 + 121800*u^5*v^8*w^2 + 35100*u^4*v^9*w^2 + 
         2700*u^3*v^10*w^2 + 9400*u^8*v^4*w^3 + 86450*u^7*v^5*w^3 + 
         234800*u^6*v^6*w^3 + 257500*u^5*v^7*w^3 + 118400*u^4*v^8*w^3 + 
         19050*u^3*v^9*w^3 + 600*u^2*v^10*w^3 + 162*u^2*v^5*w^4 + 
         201669*u^6*v^5*w^4 + 324*u*v^6*w^4 + 331162*u^5*v^6*w^4 + 
         220*v^7*w^4 + 230618*u^4*v^7*w^4 + 59942*u^3*v^8*w^4 + 
         1917*u^2*v^9*w^4 - 1254*u*v^10*w^4 - 220*v^11*w^4 + 300*v^6*w^5 + 
         311586*u^4*v^6*w^5 + 118166*u^3*v^7*w^5 + 6817*u^2*v^8*w^5 - 
         5216*u*v^9*w^5 - 1180*v^10*w^5 + 15066*u^2*v^7*w^6 - 
         9578*u*v^8*w^6 - 2820*v^9*w^6 - 4100*v^8*w^7]))/(600*u*v^3*w^3) + 
    vwsym[((3600*u^10*v^4 + 14400*u^9*v^5 + 21600*u^8*v^6 + 14400*u^7*v^7 + 
        3600*u^6*v^8 + 8400*u^10*v^3*w + 54600*u^9*v^4*w + 120000*u^8*v^5*w + 
        116400*u^7*v^6*w + 49200*u^6*v^7*w + 6600*u^5*v^8*w + 
        5400*u^10*v^2*w^2 + 70200*u^9*v^3*w^2 + 243600*u^8*v^4*w^2 + 
        344400*u^7*v^5*w^2 + 214200*u^6*v^6*w^2 + 51000*u^5*v^7*w^2 + 
        2400*u^4*v^8*w^2 + 1200*u^10*v*w^3 + 38100*u^9*v^2*w^3 + 
        236800*u^8*v^3*w^3 + 515000*u^7*v^4*w^3 + 469600*u^6*v^5*w^3 + 
        172900*u^5*v^6*w^3 + 18800*u^4*v^7*w^3 + 400*u^3*v^8*w^3 - 
        1390*u^5*v*w^4 + 11272*u^9*v*w^4 + 404*u^4*v^2*w^4 + 
        132944*u^8*v^2*w^4 + 648*u^3*v^3*w^4 + 473623*u^7*v^3*w^4 + 
        110*u^2*v^4*w^4 + 666782*u^6*v^4*w^4 + 401658*u^5*v^5*w^4 + 
        106264*u^4*v^6*w^4 + 18127*u^3*v^7*w^4 + 2290*u^2*v^8*w^4 + 
        1266*u^4*v*w^5 + 36528*u^8*v*w^5 - 160*u^3*v^2*w^5 + 
        263988*u^7*v^2*w^5 + 150*u^2*v^3*w^5 + 637454*u^6*v^3*w^5 + 
        679924*u^5*v^4*w^5 + 398808*u^4*v^5*w^5 + 170888*u^3*v^6*w^5 + 
        50410*u^2*v^7*w^5 + 6600*u*v^8*w^5 + 2532*u^3*v*w^6 + 
        55812*u^7*v*w^6 + 150*u^2*v^2*w^6 + 305770*u^6*v^2*w^6 + 
        607786*u^5*v^3*w^6 + 648500*u^4*v^4*w^6 + 465062*u^3*v^5*w^6 + 
        212790*u^2*v^6*w^6 + 49200*u*v^7*w^6 + 3600*v^8*w^6 + 110*u^2*v*w^7 + 
        41298*u^6*v*w^7 + 209532*u^5*v^2*w^7 + 428092*u^4*v^3*w^7 + 
        503508*u^3*v^4*w^7 + 342350*u^2*v^5*w^7 + 116400*u*v^6*w^7 + 
        14400*v^7*w^7 + 10312*u^5*v*w^8 + 88596*u^4*v^2*w^8 + 
        219527*u^3*v^3*w^8 + 241550*u^2*v^4*w^8 + 120000*u*v^5*w^8 + 
        21600*v^6*w^8 - 3540*u^4*v*w^9 + 25900*u^3*v^2*w^9 + 
        68790*u^2*v^3*w^9 + 54600*u*v^4*w^9 + 14400*v^5*w^9 - 
        2020*u^3*v*w^10 + 4810*u^2*v^2*w^10 + 8400*u*v^3*w^10 + 
        3600*v^4*w^10 - 110*u^2*v*w^11)*Log[v])/(1200*u^3*w^3)], 
   (1653660*u^18*v^5*w^5 - 551220*u^19*v^5*w^5 + 805296*u^13*v^6*w^6 + 
     336388260*u^16*v^6*w^6 - 319674336*u^17*v^6*w^6 + 93792*u^11*v^7*w^7 + 
     5127400560*u^14*v^7*w^7 - 7085371296*u^15*v^7*w^7 - 
     7046448*u^9*v^8*w^8 + 15537192900*u^12*v^8*w^8 - 
     29846727306*u^13*v^8*w^8 - 2159520*u^7*v^9*w^9 + 
     16394332380*u^10*v^9*w^9 - 41526460108*u^11*v^9*w^9 + 
     11400803340*u^8*v^10*w^10 - 33969134162*u^9*v^10*w^10 + 
     7963735800*u^6*v^11*w^11 - 25104695192*u^7*v^11*w^11 + 
     4541151600*u^4*v^12*w^12 - 16444761720*u^5*v^12*w^12 + 
     937080000*u^2*v^13*w^13 - 5463972000*u^3*v^13*w^13 + 
     23587200*v^14*w^14 - 422712000*u*v^14*w^14 + 
     vwsym[2808000*u^18*v^10 - 2808000*u^19*v^10 + 16848000*u^17*v^11 - 
       19656000*u^18*v^11 + 42120000*u^16*v^12 - 58968000*u^17*v^12 + 
       56160000*u^15*v^13 - 98280000*u^16*v^13 + 42120000*u^14*v^14 - 
       98280000*u^15*v^14 + 16848000*u^13*v^15 - 58968000*u^14*v^15 + 
       2808000*u^12*v^16 - 19656000*u^13*v^16 - 2808000*u^12*v^17 + 
       7149600*u^18*v^9*w - 7149600*u^19*v^9*w + 64569600*u^17*v^10*w - 
       74527200*u^18*v^10*w + 226044000*u^16*v^11*w - 307461600*u^17*v^11*w + 
       411912000*u^15*v^12*w - 680076000*u^16*v^12*w + 
       428364000*u^14*v^13*w - 896436000*u^15*v^13*w + 
       255657600*u^13*v^14*w - 726141600*u^14*v^14*w + 81021600*u^12*v^15*w - 
       353527200*u^13*v^15*w + 10440000*u^11*v^16*w - 94269600*u^12*v^16*w - 
       10440000*u^11*v^17*w + 11509200*u^18*v^8*w^2 - 11509200*u^19*v^8*w^2 + 
       124317720*u^17*v^9*w^2 - 142976520*u^18*v^9*w^2 + 
       549159840*u^16*v^10*w^2 - 738047160*u^17*v^10*w^2 + 
       1281944520*u^15*v^11*w^2 - 2057148360*u^16*v^11*w^2 + 
       1734649200*u^14*v^12*w^2 - 3428505720*u^15*v^12*w^2 + 
       1395743400*u^13*v^13*w^2 - 3558756600*u^14*v^13*w^2 + 
       649797120*u^12*v^14*w^2 - 2301198120*u^13*v^14*w^2 + 
       158046840*u^11*v^15*w^2 - 888865560*u^12*v^15*w^2 + 
       14937120*u^10*v^16*w^2 - 183423960*u^11*v^16*w^2 - 
       14937120*u^10*v^17*w^2 + 11716200*u^18*v^7*w^3 - 
       11716200*u^19*v^7*w^3 + 160364940*u^17*v^8*w^3 - 
       182942340*u^18*v^8*w^3 + 859260000*u^16*v^9*w^3 - 
       1140054660*u^17*v^9*w^3 + 2441936040*u^15*v^10*w^3 - 
       3840635880*u^16*v^10*w^3 + 4081939680*u^14*v^11*w^3 - 
       7792860240*u^15*v^11*w^3 + 4158891600*u^13*v^12*w^3 - 
       9965760480*u^14*v^12*w^3 + 2565834240*u^12*v^13*w^3 - 
       8116581240*u^13*v^13*w^3 + 910534200*u^11*v^14*w^3 - 
       4125517560*u^12*v^14*w^3 + 163703640*u^10*v^15*w^3 - 
       1232284680*u^11*v^15*w^3 + 10726980*u^9*v^16*w^3 - 
       189367740*u^10*v^16*w^3 - 10726980*u^9*v^17*w^3 + 
       3715200*u^18*v^6*w^4 - 3715200*u^19*v^6*w^4 + 113548740*u^17*v^7*w^4 - 
       127684140*u^18*v^7*w^4 + 866945010*u^16*v^8*w^4 - 
       1127898690*u^17*v^8*w^4 + 3135417180*u^15*v^9*w^4 - 
       4813670190*u^16*v^9*w^4 + 6450974040*u^14*v^10*w^4 - 
       11937607260*u^15*v^10*w^4 + 8085865740*u^13*v^11*w^4 - 
       18521579460*u^14*v^11*w^4 + 6271545540*u^12*v^12*w^4 - 
       18456686880*u^13*v^12*w^4 + 2939661060*u^11*v^13*w^4 - 
       11757600840*u^12*v^13*w^4 + 776435880*u^10*v^14*w^4 - 
       4624039140*u^11*v^14*w^4 + 99439440*u^9*v^15*w^4 - 
       1039578960*u^10*v^15*w^4 + 4316490*u^8*v^16*w^4 - 
       114482910*u^9*v^16*w^4 - 4316490*u^8*v^17*w^4 + 
       44712930*u^17*v^6*w^5 - 38481390*u^18*v^6*w^5 + 
       535775130*u^16*v^7*w^5 - 630693000*u^17*v^7*w^5 + 
       2686184190*u^15*v^8*w^5 - 3873415530*u^16*v^8*w^5 + 
       7094503350*u^14*v^9*w^5 - 12454534320*u^15*v^9*w^5 + 
       11036301570*u^13*v^10*w^5 - 23957356080*u^14*v^10*w^5 + 
       10570859010*u^12*v^11*w^5 - 29160175920*u^13*v^11*w^5 + 
       6242792490*u^11*v^12*w^5 - 22803612240*u^12*v^12*w^5 + 
       2189754630*u^10*v^13*w^5 - 11284240380*u^11*v^13*w^5 + 
       418053060*u^9*v^14*w^5 - 3369403170*u^10*v^14*w^5 + 
       36439500*u^8*v^15*w^5 - 552829560*u^9*v^15*w^5 + 941040*u^7*v^16*w^5 - 
       41697030*u^8*v^16*w^5 - 941040*u^7*v^17*w^5 + 697224*u^12*v^7*w^6 + 
       1827259950*u^15*v^7*w^6 - 2233453098*u^16*v^7*w^6 - 
       2829936*u^11*v^8*w^6 + 5930517360*u^14*v^8*w^6 - 
       9205075891*u^15*v^8*w^6 - 5158080*u^10*v^9*w^6 + 
       11416328070*u^13*v^9*w^6 - 22321151424*u^14*v^9*w^6 - 
       3063936*u^9*v^10*w^6 + 13454568750*u^12*v^10*w^6 - 
       33530294475*u^13*v^10*w^6 - 627720*u^8*v^11*w^6 + 
       9838547310*u^11*v^11*w^6 - 32119951676*u^12*v^11*w^6 + 
       4399399230*u^10*v^12*w^6 - 19657502103*u^11*v^12*w^6 + 
       1148177640*u^9*v^13*w^6 - 7497237036*u^10*v^13*w^6 + 
       161159430*u^8*v^14*w^6 - 1687845229*u^9*v^14*w^6 + 
       11184420*u^7*v^15*w^6 - 205958070*u^8*v^15*w^6 + 462090*u^6*v^16*w^6 - 
       12587550*u^7*v^16*w^6 - 462090*u^6*v^17*w^6 - 6192480*u^10*v^8*w^7 + 
       10666880310*u^13*v^8*w^7 - 17965215618*u^14*v^8*w^7 - 
       11132880*u^9*v^9*w^7 + 14916375480*u^12*v^9*w^7 - 
       31580222588*u^13*v^9*w^7 - 6799272*u^8*v^10*w^7 + 
       13545333510*u^11*v^10*w^7 - 36730360720*u^12*v^10*w^7 - 
       1255440*u^7*v^11*w^7 + 7910598420*u^10*v^11*w^7 - 
       28008450788*u^11*v^11*w^7 + 2975070990*u^9*v^12*w^7 - 
       13937198156*u^10*v^12*w^7 + 749095950*u^8*v^13*w^7 - 
       4533204748*u^9*v^13*w^7 + 144529620*u^7*v^14*w^7 - 
       1008655598*u^8*v^14*w^7 + 24220740*u^6*v^15*w^7 - 
       177591540*u^7*v^15*w^7 + 2559360*u^5*v^16*w^7 - 
       27242190*u^6*v^16*w^7 - 2559360*u^5*v^17*w^7 - 7462920*u^8*v^9*w^8 + 
       16965920010*u^11*v^9*w^8 - 38848646406*u^12*v^9*w^8 - 
       4406736*u^7*v^10*w^8 + 13261105230*u^10*v^10*w^8 - 
       36822240128*u^11*v^10*w^8 - 627720*u^6*v^11*w^8 + 
       7484636910*u^9*v^11*w^8 - 24940797748*u^10*v^11*w^8 + 
       3240434550*u^8*v^12*w^8 - 12434808116*u^9*v^12*w^8 + 
       1170379140*u^7*v^13*w^8 - 4906547768*u^8*v^13*w^8 + 
       356901630*u^6*v^14*w^8 - 1647248689*u^7*v^14*w^8 + 
       78903420*u^5*v^15*w^8 - 459405390*u^6*v^15*w^8 + 
       8663040*u^4*v^16*w^8 - 90125820*u^5*v^16*w^8 - 8663040*u^4*v^17*w^8 - 
       671400*u^6*v^10*w^9 + 12914490900*u^9*v^10*w^9 - 
       36630930054*u^10*v^10*w^9 + 8314707990*u^8*v^11*w^9 - 
       26119197348*u^9*v^11*w^9 + 4523944500*u^7*v^12*w^9 - 
       15381776116*u^8*v^12*w^9 + 2089630800*u^6*v^13*w^9 - 
       7682095336*u^7*v^13*w^9 + 751166340*u^5*v^14*w^9 - 
       3191969970*u^6*v^14*w^9 + 173851920*u^4*v^15*w^9 - 
       1003921680*u^5*v^15*w^9 + 18226800*u^3*v^16*w^9 - 
       200741760*u^4*v^16*w^9 - 18226800*u^3*v^17*w^9 + 
       8718600000*u^7*v^11*w^10 - 27308917624*u^8*v^11*w^10 + 
       5733155520*u^6*v^12*w^10 - 18747939073*u^7*v^12*w^10 + 
       3041150220*u^5*v^13*w^10 - 10841386140*u^6*v^13*w^10 + 
       1135374120*u^4*v^14*w^10 - 4927042680*u^5*v^14*w^10 + 
       248655600*u^3*v^15*w^10 - 1557881640*u^4*v^15*w^10 + 
       23088600*u^2*v^16*w^10 - 289971000*u^3*v^16*w^10 - 
       23088600*u^2*v^17*w^10 + 5953749060*u^5*v^12*w^11 - 
       19607290380*u^6*v^12*w^11 + 3238795440*u^4*v^13*w^11 - 
       12231102720*u^5*v^13*w^11 + 1121137200*u^3*v^14*w^11 - 
       5495306760*u^4*v^14*w^11 + 209887200*u^2*v^15*w^11 - 
       1579680000*u^3*v^15*w^11 + 15238800*u*v^16*w^11 - 
       248214600*u^2*v^16*w^11 - 15238800*u*v^17*w^11 + 
       2263446000*u^3*v^13*w^12 - 10043393040*u^4*v^13*w^12 + 
       655338600*u^2*v^14*w^12 - 4039921800*u^3*v^14*w^12 + 
       91918800*u*v^15*w^12 - 957144600*u^2*v^15*w^12 + 3931200*v^16*w^12 - 
       111088800*u*v^16*w^12 - 3931200*v^17*w^12 + 199562400*u*v^14*w^13 - 
       1791981000*u^2*v^14*w^13 + 15724800*v^15*w^13 - 
       307206000*u*v^15*w^13 - 19656000*v^16*w^13 - 39312000*v^15*w^14])/
    (432000*u^7*v^5*(u + v)^2*w^5*(u + w)^2)}}, 
 {{(-3*Pi^2*Log[u])/8 + vwsym[-(Pi^2*(6*u - 5*v - 7*w)*Log[v])/(24*(v - w)) - 
      (2*(v + w)*T3[u, v, w])/(v - w) + ((-u - w)*T3[v, u, w])/(v - w) + 
      ((3*u^4 + 5*u^3*v - 2*u^3*w + 9*u^2*v*w - 6*u^2*w^2 + 3*u*v*w^2 - 
         v*w^3 + w^4)*T3[v, w, u])/(6*u^3*(v - w))] + (143*Zeta[3])/12, 
   (-95*Log[u]^2)/24 + (Log[v]*Log[w]*(49*u^2 + vwsym[3*u*v - 6*v^2]))/
     (72*u^2) + (611*Pi^2*u^2 + vwsym[-(Pi^2*u*v) + 2*Pi^2*v^2])/(144*u^2) + 
    (T2[v, w]*(-15*u^6 - 30*u^4*v*w + 132*u^2*v^2*w^2 - 360*v^3*w^3 + 
       vwsym[-129*u^5*v + 30*u^4*v^2 + 50*u^3*v^3 + 180*u^3*v^2*w + 
         156*u^2*v^3*w - 72*u*v^3*w^2]))/(72*u^6) + 
    vwsym[((32*u^3 + 45*u^2*v - u*v^2 + 2*v^3 - 103*u^2*w + 14*u*v*w - 
         2*v^2*w - u*w^2 - 2*v*w^2 + 2*w^3)*Log[u]*Log[v])/(24*u^2*(v - w)) + 
      ((-75*u^3 - 92*u^2*v + 233*u^2*w - 21*u*v*w + 3*u*w^2 + 6*v*w^2 - 
         6*w^3)*Log[v]^2)/(72*u^2*(v - w)) + 
      ((216*u^4*v^4 + 288*u^4*v^3*w + 36*u^3*v^4*w + 60*u^4*v^2*w^2 - 
         72*u^3*v^3*w^2 - 52*u^2*v^4*w^2 - 18*u^4*v*w^3 - 78*u^3*v^2*w^3 - 
         194*u^2*v^3*w^3 - 6*u*v^4*w^3 - 6*u^4*w^4 + 276*u^3*v*w^4 - 
         198*u^2*v^2*w^4 - 24*u*v^3*w^4 + 156*u^3*w^5 + 203*u^2*v*w^5 - 
         33*u*v^2*w^5 - 6*v^3*w^5 + 259*u^2*w^6 - 66*u*v*w^6 + 6*v^2*w^6 - 
         3*u*w^7 + 6*v*w^7 - 6*w^8)*T2[u, v])/(72*u^2*(v - w)*w^5)], 
   (Log[u]*(1134*u^3*v^3*w^3 + 611*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 108*u^2*v^6*w + 
         1152*u^3*v^4*w^2 - 162*u^2*v^5*w^2 - 156*u*v^6*w^2 - 
         252*u^2*v^4*w^3 - 660*u*v^5*w^3 - 18*v^6*w^3 + 15*v^5*w^4]))/
     (216*u*v^4*w^4) + vwsym[((1296*u^7*v^4 + 1728*u^7*v^3*w + 
        864*u^6*v^4*w + 360*u^7*v^2*w^2 + 432*u^6*v^3*w^2 - 420*u^5*v^4*w^2 - 
        108*u^7*v*w^3 - 288*u^6*v^2*w^3 - 1668*u^5*v^3*w^3 - 
        120*u^4*v^4*w^3 - 1095*u^7*w^4 + 8086*u^6*v*w^4 - 1914*u^5*v^2*w^4 + 
        12*u^4*v^3*w^4 + 588*u^3*v^4*w^4 - 4795*u^6*w^5 + 8530*u^5*v*w^5 - 
        1194*u^4*v^2*w^5 + 960*u^3*v^3*w^5 + 1080*u^2*v^4*w^5 - 
        3742*u^5*w^6 - 48*u^4*v*w^6 - 504*u^2*v^3*w^6 - 1512*u*v^4*w^6 - 
        270*u^4*w^7 - 1320*u^3*v*w^7 + 360*u^2*v^2*w^7 + 1080*u*v^3*w^7 - 
        2160*v^4*w^7 - 228*u^3*w^8 - 936*u^2*v*w^8 + 432*u*v^2*w^8 + 
        2160*v^3*w^8)*Log[v])/(432*u^5*(v - w)*w^4*(u + w))], 
   (20304*u^8*v^3*w^3 - 14136*u^9*v^3*w^3 - 50196*u^6*v^4*w^4 - 
     25385*u^7*v^4*w^4 - 6600*u^4*v^5*w^5 + 71819*u^5*v^5*w^5 - 
     1932*u^2*v^6*w^6 - 62040*u^3*v^6*w^6 - 30312*v^7*w^7 + 70848*u*v^7*w^7 + 
     vwsym[-864*u^9*v^5 + 864*u^10*v^5 + 16632*u^8*v^6 - 15768*u^9*v^6 + 
       17496*u^7*v^7 - 34128*u^8*v^7 - 17496*u^7*v^8 - 2376*u^9*v^4*w + 
       2376*u^10*v^4*w + 25020*u^8*v^5*w - 21780*u^9*v^5*w + 
       39780*u^7*v^6*w - 78840*u^8*v^6*w + 12384*u^6*v^7*w - 
       67068*u^7*v^7*w - 12384*u^6*v^8*w - 3084*u^9*v^3*w^2 + 
       3084*u^10*v^3*w^2 + 19812*u^8*v^4*w^2 - 14352*u^9*v^4*w^2 + 
       28638*u^7*v^5*w^2 - 68286*u^8*v^5*w^2 + 628*u^6*v^6*w^2 - 
       61702*u^7*v^6*w^2 - 5114*u^5*v^7*w^2 - 5738*u^6*v^7*w^2 + 
       5114*u^5*v^8*w^2 + 21504*u^7*v^4*w^3 - 56436*u^8*v^4*w^3 - 
       28262*u^6*v^5*w^3 - 13888*u^7*v^5*w^3 - 27858*u^5*v^6*w^3 + 
       57532*u^6*v^6*w^3 - 1480*u^4*v^7*w^3 + 33684*u^5*v^7*w^3 + 
       1480*u^4*v^8*w^3 - 53414*u^5*v^5*w^4 + 91505*u^6*v^5*w^4 + 
       5468*u^4*v^6*w^4 + 74298*u^5*v^6*w^4 + 9370*u^3*v^7*w^4 - 
       12254*u^4*v^7*w^4 - 9370*u^3*v^8*w^4 + 31302*u^3*v^6*w^5 - 
       26588*u^4*v^6*w^5 + 15504*u^2*v^7*w^5 - 54160*u^3*v^7*w^5 - 
       15504*u^2*v^8*w^5 - 22428*u*v^7*w^6 + 5112*u^2*v^7*w^6 + 
       22428*u*v^8*w^6 + 30312*v^8*w^7])/(1728*u^5*v^4*(u + v)*w^4*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[63*u^2*v^2*w - 81*u^7*v^2*w - 99*u*v^3*w - 
        290*u^6*v^3*w - 235*u^5*v^4*w + 340*u^4*v^5*w + 745*u^3*v^6*w + 
        494*u^2*v^7*w + 115*u*v^8*w - 235*u^5*v^3*w^2 + 680*u^4*v^4*w^2 + 
        2235*u^3*v^5*w^2 + 1976*u^2*v^6*w^2 + 575*u*v^7*w^2 + 
        1490*u^3*v^4*w^3 + 2470*u^2*v^5*w^3 + 1035*u*v^6*w^3 + 
        575*u*v^5*w^4])/72], s3asym[72*u^7*v^6 - 72*u^8*v^6 + 126*u^7*v^5*w - 
      126*u^8*v^5*w - 198*u^7*v^6*w + 59*u^7*v^4*w^2 - 59*u^8*v^4*w^2 + 
      195*u^6*v^5*w^2 - 380*u^7*v^5*w^2 + 164*u^6*v^4*w^3 - 223*u^7*v^4*w^3 - 
      359*u^6*v^5*w^3]/(144*u^3*v^3*w^3)}}, 
 {{(Log[u]*(-3*Pi^2*u + vwsym[-(Pi^2*v)]))/(12*u) + 
    vwsym[-(Pi^2*(21*u^2 - 10*u*v + 10*v^2 - 35*u*w - 60*v*w + 20*w^2)*
         Log[v])/(120*u*(v - w)) - (2*(v + w)*T3[u, v, w])/(v - w) + 
      ((-u^2 - 2*u*v - 2*v*w + w^2)*T3[v, u, w])/(2*u*(v - w)) + 
      ((21*u^5 + 80*u^4*v - 35*u^4*w + 120*u^3*v*w - 80*u^3*w^2 + 
         60*u^2*v*w^2 - 30*u^2*w^3 + 20*u*v*w^3 - 5*u*w^4 + w^5)*T3[v, w, u])/
       (60*u^4*(v - w))] + (143*Zeta[3])/12, (-95*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(1967*u^3 - 174*u*v*w + vwsym[-700*u^2*v + 66*u*v^2 - 
         12*v^3 - 12*v^2*w]))/(1440*u^3) + 
    (11203*Pi^2*u^3 + 58*Pi^2*u*v*w + vwsym[692*Pi^2*u^2*v - 22*Pi^2*u*v^2 + 
        4*Pi^2*v^3 + 4*Pi^2*v^2*w])/(2880*u^3) + 
    (T2[v, w]*(-1215*u^8 - 5802*u^6*v*w + 4116*u^4*v^2*w^2 - 
       1656*u^2*v^3*w^3 + 672*v^4*w^4 + vwsym[-4324*u^7*v - 1902*u^6*v^2 - 
         320*u^5*v^3 + 82*u^4*v^4 - 720*u^5*v^2*w + 256*u^4*v^3*w - 
         72*u^3*v^4*w + 1128*u^3*v^3*w^2 - 1956*u^2*v^4*w^2 - 
         2392*u*v^4*w^3]))/(1440*u^8) + 
    vwsym[((7506*u^4 + 20865*u^3*v + 3500*u^2*v^2 - 330*u*v^3 + 60*v^4 - 
         29835*u^3*w - 18600*u^2*v*w + 1200*u*v^2*w + 7700*u^2*w^2 + 
         1200*u*v*w^2 - 330*u*w^3 + 60*w^4)*Log[u]*Log[v])/
       (7200*u^3*(v - w)) + ((-2484*u^4 - 8350*u^3*v + 10930*u^3*w + 
         6000*u^2*v*w - 2125*u^2*w^2 - 600*u*v*w^2 + 165*u*w^3 - 30*w^4)*
        Log[v]^2)/(3600*u^3*(v - w)) + 
      ((-2240*u^5*v^5 + 19380*u^5*v^4*w + 7176*u^4*v^5*w + 
         31900*u^5*v^3*w^2 + 46410*u^4*v^4*w^2 + 4890*u^3*v^5*w^2 + 
         9000*u^5*v^2*w^3 + 56760*u^4*v^3*w^3 + 22100*u^3*v^4*w^3 + 
         120*u^2*v^5*w^3 - 1800*u^5*v*w^4 + 10200*u^4*v^2*w^4 + 
         26800*u^3*v^3*w^4 + 300*u^2*v^4*w^4 - 60*u*v^5*w^4 - 520*u^5*w^5 + 
         3480*u^4*v*w^5 + 3900*u^3*v^2*w^5 - 300*u*v^4*w^5 + 3720*u^4*w^6 - 
         4615*u^3*v*w^6 - 500*u^2*v^2*w^6 - 270*u*v^3*w^6 - 60*v^4*w^6 + 
         1075*u^3*w^7 - 1200*u^2*v*w^7 - 1800*u*v^2*w^7 - 10880*u^2*w^8 - 
         1500*u*v*w^8 + 270*u*w^9 - 60*w^10)*T2[u, v])/
       (7200*u^3*(v - w)*w^6)], 
   (Log[u]*(116501*u^4*v^4*w^4 + 319805*u^2*v^5*w^5 + 3144*v^6*w^6 + 
       vwsym[-6720*u^4*v^8 + 54780*u^4*v^7*w + 21528*u^3*v^8*w + 
         119170*u^4*v^6*w^2 + 149994*u^3*v^7*w^2 + 14670*u^2*v^8*w^2 + 
         119380*u^4*v^5*w^3 + 257835*u^3*v^6*w^3 + 73635*u^2*v^7*w^3 + 
         360*u*v^8*w^3 + 244323*u^3*v^5*w^4 + 125775*u^2*v^6*w^4 + 
         1080*u*v^7*w^4 - 180*v^8*w^4 + 82229*u*v^6*w^5 + 564*v^7*w^5]))/
     (21600*u^2*v^5*w^5) + 
    vwsym[((-13440*u^9*v^5 + 116280*u^9*v^4*w + 36336*u^8*v^5*w + 
        191400*u^9*v^3*w^2 + 336600*u^8*v^4*w^2 + 53108*u^7*v^5*w^2 + 
        54000*u^9*v^2*w^3 + 436260*u^8*v^3*w^3 + 252450*u^7*v^4*w^3 + 
        7094*u^6*v^5*w^3 - 10800*u^9*v*w^4 + 88200*u^8*v^2*w^4 + 
        299180*u^7*v^3*w^4 + 31380*u^6*v^4*w^4 - 630*u^5*v^5*w^4 - 
        84291*u^9*w^5 + 480748*u^8*v*w^5 - 81158*u^7*v^2*w^5 - 
        22366*u^6*v^3*w^5 - 14562*u^5*v^4*w^5 + 3452*u^4*v^5*w^5 - 
        336184*u^8*w^6 + 777604*u^7*v*w^6 - 91988*u^6*v^2*w^6 + 
        18174*u^5*v^3*w^6 + 22728*u^4*v^4*w^6 - 17860*u^3*v^5*w^6 - 
        490045*u^7*w^7 + 316086*u^6*v*w^7 - 54870*u^5*v^2*w^7 + 
        123280*u^4*v^3*w^7 + 38820*u^3*v^4*w^7 - 97920*u^2*v^5*w^7 - 
        231042*u^6*w^8 + 23730*u^5*v*w^8 - 143580*u^4*v^2*w^8 - 
        16460*u^3*v^3*w^8 + 12360*u^2*v^4*w^8 - 61680*u*v^5*w^8 + 
        5370*u^5*w^9 - 4140*u^4*v*w^9 - 6660*u^3*v^2*w^9 + 
        26880*u^2*v^3*w^9 - 10080*u*v^4*w^9 + 20160*v^5*w^9 - 1740*u^4*w^10 + 
        2160*u^3*v*w^10 + 58680*u^2*v^2*w^10 + 71760*u*v^3*w^10 - 
        20160*v^4*w^10)*Log[v])/(43200*u^7*(v - w)*w^5*(u + w))], 
   (35080554*u^10*v^4*w^4 - 35729634*u^11*v^4*w^4 + 118021254*u^8*v^5*w^5 - 
     330415959*u^9*v^5*w^5 - 2887676*u^6*v^6*w^6 - 108229261*u^7*v^6*w^6 + 
     15179640*u^4*v^7*w^7 - 9378360*u^5*v^7*w^7 - 15367584*u^2*v^8*w^8 + 
     20413560*u^3*v^8*w^8 - 2573568*v^9*w^9 + 23845920*u*v^9*w^9 + 
     vwsym[40320*u^11*v^7 - 40320*u^12*v^7 + 1782912*u^10*v^8 - 
       1823232*u^11*v^8 + 1742592*u^9*v^9 - 3525504*u^10*v^9 - 
       1742592*u^9*v^10 + 251136*u^11*v^6*w - 251136*u^12*v^6*w + 
       19940280*u^10*v^7*w - 20231736*u^11*v^7*w + 25951656*u^9*v^8*w - 
       47836128*u^10*v^8*w + 6262512*u^8*v^9*w - 34118040*u^9*v^9*w - 
       6262512*u^8*v^10*w + 348888*u^11*v^5*w^2 - 348888*u^12*v^5*w^2 + 
       35244500*u^10*v^6*w^2 - 35844524*u^11*v^6*w^2 + 79282572*u^9*v^7*w^2 - 
       133179512*u^10*v^7*w^2 + 49748964*u^8*v^8*w^2 - 
       153286200*u^9*v^8*w^2 + 5362004*u^7*v^9*w^2 - 60964328*u^8*v^9*w^2 - 
       5362004*u^7*v^10*w^2 + 324540*u^11*v^4*w^3 - 324540*u^12*v^4*w^3 + 
       35275988*u^10*v^5*w^3 - 35949416*u^11*v^5*w^3 + 
       109912602*u^9*v^6*w^3 - 177340450*u^10*v^6*w^3 + 
       104155346*u^8*v^7*w^3 - 285708872*u^9*v^7*w^3 + 30121518*u^7*v^8*w^3 - 
       178753412*u^8*v^8*w^3 + 927326*u^6*v^9*w^3 - 35687440*u^7*v^9*w^3 - 
       927326*u^6*v^10*w^3 + 106370646*u^9*v^5*w^4 - 173503460*u^10*v^5*w^4 + 
       120302702*u^8*v^6*w^4 - 324593366*u^9*v^6*w^4 + 53029316*u^7*v^7*w^4 - 
       264663372*u^8*v^7*w^4 + 4304832*u^6*v^8*w^4 - 83254034*u^7*v^8*w^4 - 
       36414*u^5*v^9*w^4 - 5049248*u^6*v^9*w^4 + 36414*u^5*v^10*w^4 + 
       46727360*u^7*v^6*w^5 - 288356879*u^8*v^6*w^5 - 1880034*u^6*v^7*w^5 - 
       97737596*u^7*v^7*w^5 - 1858386*u^5*v^8*w^5 + 35664*u^6*v^8*w^5 + 
       171300*u^4*v^9*w^5 + 1758108*u^5*v^9*w^5 - 171300*u^4*v^10*w^5 - 
       1961460*u^5*v^7*w^6 + 1662136*u^6*v^7*w^6 - 114300*u^4*v^8*w^6 + 
       3988110*u^5*v^8*w^6 - 2384412*u^3*v^9*w^6 + 1991700*u^4*v^9*w^6 + 
       2384412*u^3*v^10*w^6 - 3344748*u^3*v^8*w^7 - 12424896*u^4*v^8*w^7 - 
       10349232*u^2*v^9*w^7 + 14759832*u^3*v^9*w^7 + 10349232*u^2*v^10*w^7 - 
       10515216*u*v^9*w^8 + 35532192*u^2*v^9*w^8 + 10515216*u*v^10*w^8 + 
       2573568*v^10*w^9])/(1036800*u^7*v^5*(u + v)*w^5*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[-3740*u^3*v^2*w + 4482*u^9*v^2*w - 160*u^2*v^3*w + 
        25953*u^8*v^3*w - 477*u*v^4*w + 63295*u^7*v^4*w + 85749*u^6*v^5*w + 
        73935*u^5*v^6*w + 46787*u^4*v^7*w + 24333*u^3*v^8*w + 
        9255*u^2*v^9*w + 1699*u*v^10*w - 6185*u*v^3*w^2 + 69761*u^7*v^3*w^2 + 
        210294*u^6*v^4*w^2 + 318795*u^5*v^5*w^2 + 316468*u^4*v^6*w^2 + 
        218655*u^3*v^7*w^2 + 94326*u^2*v^8*w^2 + 18359*u*v^9*w^2 + 
        244860*u^5*v^4*w^3 + 492575*u^4*v^5*w^3 + 509967*u^3*v^6*w^3 + 
        284754*u^2*v^7*w^3 + 66310*u*v^8*w^3 + 315645*u^3*v^5*w^4 + 
        323550*u^2*v^6*w^4 + 105766*u*v^7*w^4 + 56116*u*v^6*w^5])/7200], 
   s3asym[-3360*u^15*v^8 + 3360*u^16*v^8 - 16800*u^14*v^9 + 20160*u^15*v^9 - 
      30240*u^13*v^10 + 47040*u^14*v^10 - 16800*u^12*v^11 + 47040*u^13*v^11 - 
      17568*u^15*v^7*w + 17568*u^16*v^7*w - 125568*u^14*v^8*w + 
      146496*u^15*v^8*w - 326592*u^13*v^9*w + 468960*u^14*v^9*w - 
      346752*u^12*v^10*w + 703584*u^13*v^10*w + 363552*u^12*v^11*w - 
      8146*u^15*v^6*w^2 + 8146*u^16*v^6*w^2 - 180070*u^14*v^7*w^2 + 
      205784*u^15*v^7*w^2 - 828560*u^13*v^8*w^2 + 1134198*u^14*v^8*w^2 - 
      1486720*u^12*v^9*w^2 + 2641872*u^13*v^9*w^2 - 830084*u^11*v^10*w^2 + 
      2663556*u^12*v^10*w^2 + 2029*u^15*v^5*w^3 - 2029*u^16*v^5*w^3 - 
      53460*u^14*v^6*w^3 + 59577*u^15*v^6*w^3 - 732729*u^13*v^7*w^3 + 
      966259*u^14*v^7*w^3 - 2422936*u^12*v^8*w^3 + 3984225*u^13*v^8*w^3 - 
      2871670*u^11*v^9*w^3 + 6781326*u^12*v^9*w^3 + 3701754*u^11*v^10*w^3 + 
      19437*u^14*v^5*w^4 - 21466*u^15*v^5*w^4 - 123847*u^13*v^6*w^4 + 
      157870*u^14*v^6*w^4 - 1526750*u^12*v^7*w^4 + 2383326*u^13*v^7*w^4 - 
      3693198*u^11*v^8*w^4 + 7642884*u^12*v^8*w^4 - 2309732*u^10*v^9*w^4 + 
      8874600*u^11*v^9*w^4 + 167106*u^7*v^6*w^5 - 257527*u^12*v^6*w^5 + 
      28577*u^13*v^6*w^5 - 1964153*u^11*v^7*w^5 + 1984445*u^12*v^7*w^5 - 
      3090874*u^10*v^8*w^5 + 5573052*u^11*v^8*w^5 + 3636621*u^10*v^9*w^5 - 
      1307534*u^10*v^7*w^6 - 256283*u^11*v^7*w^6 - 1131900*u^9*v^8*w^6 - 
      114444*u^10*v^8*w^6 - 632085*u^9*v^8*w^7]/(86400*u^4*v^4*w^4)}}, 
 {{cyc[(Log[u]*(Pi^2*u^2 - 29*Pi^2*v*w + vwsym[-(Pi^2*u*v) + 6*Pi^2*v^2]))/
      (72*(u - v)*(u - w))] + 
    s3sym[((-12*u^2*v + 12*u*v^2 + v^3 - 12*u^2*w + 24*u*v*w - 9*v^2*w + 
        12*u*w^2 - 9*v*w^2 + w^3)*T3[u, v, w])/(6*(u - v)*(u - w)*(v - w))] + 
    (143*Zeta[3])/12, (121*Pi^2)/48 + 
    cyc[(Log[u]^2*(-285*u^2 - 283*v*w + vwsym[285*u*v + 17*v^2]))/
       (72*(u - v)*(u - w)) + (Log[v]*Log[w]*(365*u^2 + 319*v*w + 
         vwsym[-365*u*v + 44*v^2]))/(72*(u - v)*(u - w)) + 
      (T2[v, w]*(-101*u^6 - 193*u^4*v*w - 176*u^2*v^2*w^2 - 48*v^3*w^3 + 
         vwsym[-111*u^5*v - 12*u^4*v^2 - 2*u^3*v^3 - 98*u^3*v^2*w - 
           30*u^2*v^3*w - 76*u*v^3*w^2]))/(24*u^4*(u - v)*(u - w))], 
   cyc[(Log[u]*(-97200*u^4*v^2*w^2 + 347268*u^2*v^3*w^3 - 152024*v^4*w^4 + 
       vwsym[-43200*u^4*v^4 + 43200*u^3*v^5 - 90000*u^4*v^3*w + 
         21600*u^3*v^4*w + 68400*u^2*v^5*w - 95400*u^3*v^3*w^2 + 
         165600*u^2*v^4*w^2 + 27000*u*v^5*w^2 + 178035*u*v^4*w^3 + 
         19936*v^5*w^3]))/(21600*(u - v)*v^3*(u - w)*w^3)], 
   (26898431*u^3*v^3*w^3 + cyc[-3364200*u^4*v^2*w^2 + 3364200*u^5*v^2*w^2 - 
       8104800*u^2*v^3*w^3 - 1512000*v^4*w^4 + 7600800*u*v^4*w^4] + 
     s3sym[1512000*u^5*v^4 - 3130800*u^4*v^3*w + 3130800*u^5*v^3*w + 
       14211000*u^4*v^3*w^2])/(172800*u^3*v^3*w^3)}, 
  {0, (Log[u]*vwasym[-336*u^2*v^2*w + 401*u^6*v^2*w + 188*u*v^3*w + 
        1346*u^5*v^3*w + 12*v^4*w + 1362*u^4*v^4*w + 8*u^3*v^5*w - 
        703*u^2*v^6*w - 306*u*v^7*w - 12*v^8*w + 60*v^3*w^2 + 
        1314*u^4*v^3*w^2 - 176*u^3*v^4*w^2 - 2397*u^2*v^5*w^2 - 
        1416*u*v^6*w^2 - 108*v^7*w^2 - 1694*u^2*v^4*w^3 - 1914*u*v^5*w^3 - 
        252*v^6*w^3 - 156*v^5*w^4])/(360*u) + 
    vwasym[((842*u^3*v*w - 218*u^7*v*w - 13760*u^2*v^2*w + 14766*u^6*v^2*w + 
        12280*u*v^3*w + 46921*u^5*v^3*w + 30*v^4*w + 35634*u^4*v^4*w - 
        23724*u^3*v^5*w - 41834*u^2*v^6*w - 14443*u*v^7*w - 30*v^8*w + 
        9190*u^2*v*w^2 - 12708*u^6*v*w^2 - 9500*u*v^2*w^2 + 
        22473*u^5*v^2*w^2 + 150*v^3*w^2 + 96106*u^4*v^3*w^2 + 
        26130*u^3*v^4*w^2 - 82896*u^2*v^5*w^2 - 48371*u*v^6*w^2 - 
        270*v^7*w^2 - 3020*u*v*w^3 - 44526*u^5*v*w^3 - 150*v^2*w^3 + 
        5358*u^4*v^2*w^3 + 101706*u^3*v^3*w^3 + 8604*u^2*v^4*w^3 - 
        43848*u*v^5*w^3 - 630*v^6*w^3 - 30*v*w^4 - 55354*u^4*v*w^4 + 
        29166*u^3*v^2*w^4 + 103408*u^2*v^3*w^4 + 18498*u*v^4*w^4 - 
        390*v^5*w^4 - 22686*u^3*v*w^5 + 58590*u^2*v^2*w^5 + 51517*u*v^3*w^5 + 
        390*v^4*w^5 + 4848*u^2*v*w^6 + 27345*u*v^2*w^6 + 630*v^3*w^6 + 
        4246*u*v*w^7 + 270*v^2*w^7 + 30*v*w^8)*Log[v])/(3600*u)], 
   vwasym[188160*u^14*v^9 - 188160*u^15*v^9 + 940800*u^13*v^10 - 
      1128960*u^14*v^10 + 1881600*u^12*v^11 - 2822400*u^13*v^11 + 
      1881600*u^11*v^12 - 3763200*u^12*v^12 + 940800*u^10*v^13 - 
      2822400*u^11*v^13 + 188160*u^9*v^14 - 1128960*u^10*v^14 - 
      188160*u^9*v^15 + 378600*u^14*v^8*w - 378600*u^15*v^8*w + 
      2846136*u^13*v^9*w - 3412896*u^14*v^9*w + 7799040*u^12*v^10*w - 
      11585976*u^13*v^10*w + 10306800*u^11*v^11*w - 19987440*u^12*v^11*w + 
      6908520*u^10*v^12*w - 19096920*u^11*v^12*w + 2133720*u^9*v^13*w - 
      9983040*u^10*v^13*w + 200496*u^8*v^14*w - 2522376*u^9*v^14*w - 
      200496*u^8*v^15*w + 244580*u^14*v^7*w^2 - 244580*u^15*v^7*w^2 + 
      3170372*u^13*v^8*w^2 - 3793552*u^14*v^8*w^2 + 12604092*u^12*v^9*w^2 - 
      18620600*u^13*v^9*w^2 + 22479676*u^11*v^10*w^2 - 
      42882808*u^12*v^10*w^2 + 19853884*u^10*v^11*w^2 - 
      52640360*u^11*v^11*w^2 + 8305116*u^9*v^12*w^2 - 
      35067520*u^10*v^12*w^2 + 1256996*u^8*v^13*w^2 - 11695832*u^9*v^13*w^2 + 
      4388*u^7*v^14*w^2 - 1461880*u^8*v^14*w^2 - 4388*u^7*v^15*w^2 + 
      56220*u^14*v^6*w^3 - 56220*u^15*v^6*w^3 + 1572902*u^13*v^7*w^3 - 
      1873702*u^14*v^7*w^3 + 10053266*u^12*v^8*w^3 - 14796540*u^13*v^8*w^3 + 
      25296834*u^11*v^9*w^3 - 47954192*u^12*v^9*w^3 + 
      29688694*u^10*v^10*w^3 - 77465204*u^11*v^10*w^3 + 
      16137802*u^9*v^11*w^3 - 65680380*u^10*v^11*w^3 + 3154734*u^8*v^12*w^3 - 
      27597652*u^9*v^12*w^3 - 74290*u^7*v^13*w^3 - 4337440*u^8*v^13*w^3 - 
      19666*u^6*v^14*w^3 + 89568*u^7*v^14*w^3 + 19666*u^6*v^15*w^3 + 
      3062*u^14*v^5*w^4 - 3062*u^15*v^5*w^4 + 330464*u^13*v^6*w^4 - 
      389746*u^14*v^6*w^4 + 4103244*u^12*v^7*w^4 - 6006610*u^13*v^7*w^4 + 
      15774742*u^11*v^8*w^4 - 29931252*u^12*v^8*w^4 + 25277800*u^10*v^9*w^4 - 
      66349376*u^11*v^9*w^4 + 17510838*u^9*v^10*w^4 - 
      72477332*u^10*v^10*w^4 + 3768116*u^8*v^11*w^4 - 37416756*u^9*v^11*w^4 - 
      618670*u^7*v^12*w^4 - 6304180*u^8*v^12*w^4 - 157278*u^6*v^13*w^4 + 
      850238*u^7*v^13*w^4 - 2430*u^5*v^14*w^4 + 179374*u^6*v^14*w^4 + 
      2430*u^5*v^15*w^4 + 800568*u^9*v^6*w^5 + 807536*u^12*v^6*w^5 - 
      2609692*u^13*v^6*w^5 + 296184*u^8*v^7*w^5 + 5740528*u^11*v^7*w^5 - 
      16996701*u^12*v^7*w^5 - 516648*u^7*v^8*w^5 + 13381016*u^10*v^8*w^5 - 
      44534743*u^11*v^8*w^5 - 12264*u^6*v^9*w^5 + 12067720*u^9*v^9*w^5 - 
      55247146*u^10*v^9*w^5 + 2806444*u^8*v^10*w^5 - 29481512*u^9*v^10*w^5 - 
      1076280*u^7*v^11*w^5 - 1773357*u^8*v^11*w^5 - 200242*u^6*v^12*w^5 + 
      2973899*u^7*v^12*w^5 + 69496*u^5*v^13*w^5 + 301152*u^6*v^13*w^5 + 
      9772*u^4*v^14*w^5 - 76838*u^5*v^14*w^5 - 9772*u^4*v^15*w^5 + 
      223344*u^7*v^7*w^6 + 4016206*u^10*v^7*w^6 - 20807411*u^11*v^7*w^6 - 
      589488*u^6*v^8*w^6 + 6777574*u^9*v^8*w^6 - 37792357*u^10*v^8*w^6 - 
      12264*u^5*v^9*w^6 + 4472832*u^8*v^9*w^6 - 18777692*u^9*v^9*w^6 + 
      2900860*u^7*v^10*w^6 + 5558422*u^8*v^10*w^6 + 3120790*u^6*v^11*w^6 + 
      3404869*u^7*v^11*w^6 + 1825626*u^5*v^12*w^6 - 3542355*u^6*v^12*w^6 + 
      477664*u^4*v^13*w^6 - 2359658*u^5*v^13*w^6 + 50140*u^3*v^14*w^6 - 
      537576*u^4*v^14*w^6 - 50140*u^3*v^15*w^6 - 72840*u^5*v^8*w^7 + 
      3493470*u^8*v^8*w^7 - 8574628*u^9*v^8*w^7 + 7780818*u^7*v^9*w^7 + 
      4793115*u^8*v^9*w^7 + 11015952*u^6*v^10*w^7 - 2762323*u^7*v^10*w^7 + 
      8351024*u^5*v^11*w^7 - 17565882*u^6*v^11*w^7 + 3152060*u^4*v^12*w^7 - 
      13203598*u^5*v^12*w^7 + 472320*u^3*v^13*w^7 - 4102044*u^4*v^13*w^7 - 
      6720*u^2*v^14*w^7 - 515740*u^3*v^14*w^7 + 6720*u^2*v^15*w^7 + 
      7687092*u^6*v^9*w^8 - 3804135*u^7*v^9*w^8 + 10615064*u^5*v^10*w^8 - 
      23033285*u^6*v^10*w^8 + 4541356*u^4*v^11*w^8 - 23210876*u^5*v^11*w^8 - 
      1104760*u^3*v^12*w^8 - 6588656*u^4*v^12*w^8 - 1452960*u^2*v^13*w^8 + 
      2085400*u^3*v^13*w^8 - 318480*u*v^14*w^8 + 1778160*u^2*v^14*w^8 + 
      318480*u*v^15*w^8 + 1574948*u^4*v^10*w^9 - 12005428*u^5*v^10*w^9 - 
      4554880*u^3*v^11*w^9 - 1561424*u^4*v^11*w^9 - 6012000*u^2*v^12*w^9 + 
      11671640*u^3*v^12*w^9 - 2402880*u*v^13*w^9 + 9867840*u^2*v^13*w^9 - 
      282240*v^14*w^9 + 3003600*u*v^14*w^9 + 282240*v^15*w^9 - 
      4565760*u^2*v^11*w^10 + 9120640*u^3*v^11*w^10 - 3850320*u*v^12*w^10 + 
      14428080*u^2*v^12*w^10 - 846720*v^13*w^10 + 7099920*u*v^13*w^10 + 
      1128960*v^14*w^10 - 564480*v^12*w^11 + 4414800*u*v^12*w^11 + 
      1411200*v^13*w^11]/(86400*u^6*v^4*(u + v)*w^4*(u + w))}}}


==> anc/remainderDim14.txt <==
{{{-(Pi^2*Log[u])/24 + vwsym[(-5*Pi^2*Log[v])/24 + ((v + w)*T3[u, v, w])/w + 
      ((u + w)*T3[v, u, w])/(2*w) + ((8*u^3 + 9*u^2*w + 3*u*w^2 + 2*w^3)*
        T3[v, w, u])/(6*u^3)] + (143*Zeta[3])/12, 
   (-55*Log[u]^2)/24 + (Log[v]*Log[w]*(77*u^2 + vwsym[6*u*v + 6*v^2]))/
     (36*u^2) + (142*Pi^2*u^2 + vwsym[-(Pi^2*u*v) - Pi^2*v^2])/(36*u^2) + 
    (T2[v, w]*(-60*u^6 + 54*u^4*v*w + 18*u^2*v^2*w^2 + 180*v^3*w^3 + 
       vwsym[-69*u^5*v - 51*u^4*v^2 - 41*u^3*v^3 + 9*u^3*v^2*w - 
         60*u^2*v^3*w + 66*u*v^3*w^2]))/(36*u^6) + 
    vwsym[((25*u^2 - 2*u*v - 2*v^2 + 2*u*w + 2*w^2)*Log[u]*Log[v])/(12*u^2) + 
      ((-197*u^2 - 12*u*w - 12*w^2)*Log[v]^2)/(72*u^2) + 
      ((108*u^4*v^3 + 252*u^4*v^2*w + 33*u^3*v^3*w + 162*u^4*v*w^2 + 
         111*u^3*v^2*w^2 - 20*u^2*v^3*w^2 + 36*u^4*w^3 + 72*u^3*v*w^3 - 
         33*u^2*v^2*w^3 - 6*u*v^3*w^3 - 6*u^3*w^4 - 60*u^2*v*w^4 - 
         18*u*v^2*w^4 - 47*u^2*w^5 - 12*u*v*w^5 + 6*v^2*w^5 - 12*u*w^6 - 
         6*w^7)*T2[u, v])/(36*u^2*w^5)], 
   (Log[u]*(72*u^3*v^3*w^3 + 2366*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 198*u^2*v^6*w + 432*u^3*v^4*w^2 + 
         567*u^2*v^5*w^2 - 120*u*v^6*w^2 + 165*u^2*v^4*w^3 - 138*u*v^5*w^3 - 
         36*v^6*w^3 - 282*v^5*w^4]))/(216*u*v^4*w^4) + 
    vwsym[((648*u^8*v^3 + 1512*u^8*v^2*w + 1170*u^7*v^3*w + 972*u^8*v*w^2 + 
        2934*u^7*v^2*w^2 + 393*u^6*v^3*w^2 + 216*u^8*w^3 + 1890*u^7*v*w^3 + 
        1305*u^6*v^2*w^3 - 204*u^5*v^3*w^3 + 3467*u^7*w^4 + 843*u^6*v*w^4 - 
        516*u^5*v^2*w^4 - 465*u^4*v^3*w^4 + 6163*u^6*w^5 + 138*u^5*v*w^5 - 
        357*u^4*v^2*w^5 - 672*u^3*v^3*w^5 + 2615*u^5*w^6 + 87*u^4*v*w^6 + 
        348*u^3*v^2*w^6 + 594*u^2*v^3*w^6 - 471*u^4*w^7 - 486*u^3*v*w^7 + 
        702*u^2*v^2*w^7 + 2016*u*v^3*w^7 - 174*u^3*w^8 - 360*u^2*v*w^8 + 
        396*u*v^2*w^8 + 1080*v^3*w^8)*Log[v])/(216*u^5*w^4*(u + w)^2)], 
   (7902*u^10*v^3*w^3 - 2634*u^11*v^3*w^3 + 61092*u^8*v^4*w^4 - 
     181786*u^9*v^4*w^4 - 34860*u^6*v^5*w^5 - 347854*u^7*v^5*w^5 - 
     35348*u^4*v^6*w^6 + 68762*u^5*v^6*w^6 + 88248*u^2*v^7*w^7 - 
     68256*u^3*v^7*w^7 + 29592*v^8*w^8 - 131112*u*v^8*w^8 + 
     vwsym[17064*u^10*v^6 - 17064*u^11*v^6 + 34128*u^9*v^7 - 51192*u^10*v^7 + 
       17064*u^8*v^8 - 51192*u^9*v^8 - 17064*u^8*v^9 + 36072*u^10*v^5*w - 
       36072*u^11*v^5*w + 101826*u^9*v^6*w - 152370*u^10*v^6*w + 
       95436*u^8*v^7*w - 226206*u^9*v^7*w + 29682*u^7*v^8*w - 
       139590*u^8*v^8*w - 29682*u^7*v^9*w + 14370*u^10*v^4*w^2 - 
       14370*u^11*v^4*w^2 + 98823*u^9*v^5*w^2 - 144081*u^10*v^5*w^2 + 
       161461*u^8*v^6*w^2 - 346630*u^9*v^6*w^2 + 83933*u^7*v^7*w^2 - 
       325422*u^8*v^7*w^2 + 6925*u^6*v^8*w^2 - 115428*u^7*v^8*w^2 - 
       6925*u^6*v^9*w^2 + 46784*u^9*v^4*w^3 - 45680*u^10*v^4*w^3 + 
       100137*u^8*v^5*w^3 - 198560*u^9*v^5*w^3 + 83270*u^7*v^6*w^3 - 
       297420*u^8*v^6*w^3 + 13755*u^6*v^7*w^3 - 160450*u^7*v^7*w^3 - 
       8260*u^5*v^8*w^3 - 10284*u^6*v^8*w^3 + 8260*u^5*v^9*w^3 + 
       26171*u^7*v^5*w^4 - 294920*u^8*v^5*w^4 - 32857*u^6*v^6*w^4 - 
       119166*u^7*v^6*w^4 - 47559*u^5*v^7*w^4 + 78673*u^6*v^7*w^4 - 
       17209*u^4*v^8*w^4 + 70604*u^5*v^8*w^4 + 17209*u^4*v^9*w^4 - 
       65934*u^5*v^6*w^5 - 44861*u^6*v^6*w^5 - 72617*u^4*v^7*w^5 + 
       185306*u^5*v^7*w^5 - 30328*u^3*v^8*w^5 + 117010*u^4*v^8*w^5 + 
       30328*u^3*v^9*w^5 - 1200*u^3*v^7*w^6 + 115441*u^4*v^7*w^6 + 
       6342*u^2*v^8*w^6 + 28546*u^3*v^8*w^6 - 6342*u^2*v^9*w^6 + 
       52920*u*v^8*w^7 - 138726*u^2*v^8*w^7 - 52920*u*v^9*w^7 - 
       29592*v^9*w^8])/(1728*u^5*v^4*(u + v)^2*w^4*(u + w)^2)}, 
  {cyc[(T2[v, w]*(2*u^6*v*w + 21*u^4*v^2*w^2 + 32*u^2*v^3*w^3 + 6*v^4*w^4 + 
       vwsym[6*u^5*v^2*w + 6*u^4*v^3*w + 2*u^3*v^4*w + 24*u^3*v^3*w^2 + 
         9*u^2*v^4*w^2 + 14*u*v^4*w^3]))/(2*u^4)], 
   cyc[(Log[u]*(12*u^8*v^3*w^3 - 54*u^2*v^4*w^4 + 3380*u^6*v^4*w^4 + 
       23512*u^4*v^5*w^5 + 14532*u^2*v^6*w^6 + 
       vwsym[108*u^8*v^6 + 432*u^7*v^7 + 648*u^6*v^8 + 432*u^5*v^9 + 
         108*u^4*v^10 + 198*u^8*v^5*w + 1476*u^7*v^6*w + 3492*u^6*v^7*w + 
         3600*u^5*v^8*w + 1638*u^4*v^9*w + 252*u^3*v^10*w + 72*u^8*v^4*w^2 + 
         1530*u^7*v^5*w^2 + 6426*u^6*v^6*w^2 + 10332*u^5*v^7*w^2 + 
         7308*u^4*v^8*w^2 + 2106*u^3*v^9*w^2 + 162*u^2*v^10*w^2 + 
         564*u^7*v^4*w^3 + 5187*u^6*v^5*w^3 + 14088*u^5*v^6*w^3 + 
         15450*u^4*v^7*w^3 + 7104*u^3*v^8*w^3 + 1143*u^2*v^9*w^3 + 
         36*u*v^10*w^3 - 174*u*v^5*w^4 + 12814*u^5*v^5*w^4 + 
         21428*u^4*v^6*w^4 + 15584*u^3*v^7*w^4 + 4660*u^2*v^8*w^4 + 
         470*u*v^9*w^4 + 23706*u^3*v^6*w^5 + 10945*u^2*v^7*w^5 + 
         1846*u*v^8*w^5 + 3440*u*v^7*w^6]))/(36*v^3*w^3)], 
   (4448*u^4*v^4*w^4 + 281988*u^5*v^5*w^5 + 
     cyc[1317*u^9*v^3*w^3 - 439*u^10*v^3*w^3 + 90198*u^7*v^4*w^4 - 
       99456*u^8*v^4*w^4 - 608926*u^6*v^5*w^5 + 172872*u^3*v^6*w^6 - 
       506454*u^4*v^6*w^6 + 53136*u*v^7*w^7 - 254168*u^2*v^7*w^7 - 
       17064*v^8*w^8] + s3sym[2844*u^9*v^6 - 2844*u^10*v^6 + 8532*u^8*v^7 - 
       11376*u^9*v^7 + 6012*u^9*v^5*w - 6012*u^10*v^5*w + 32580*u^8*v^6*w - 
       41004*u^9*v^6*w - 92952*u^8*v^7*w + 2395*u^9*v^4*w^2 - 
       2395*u^10*v^4*w^2 + 35949*u^8*v^5*w^2 - 43492*u^9*v^5*w^2 + 
       104404*u^7*v^6*w^2 - 168181*u^8*v^6*w^2 + 19900*u^8*v^4*w^3 - 
       17082*u^9*v^4*w^3 + 103597*u^7*v^5*w^3 - 135596*u^8*v^5*w^3 - 
       334531*u^7*v^6*w^3 + 211685*u^6*v^5*w^4 - 336790*u^7*v^5*w^4])/
    (288*u^3*v^3*w^3)}}, {{(Log[u]*(7*Pi^2*u + vwsym[-12*Pi^2*v]))/(120*u) + 
    vwsym[-(Pi^2*(31*u + 12*v - 24*w)*Log[v])/(120*u) + 
      ((v + w)*T3[u, v, w])/w + ((2*u^2 - u*w - 3*w^2)*T3[v, u, w])/(5*u*w) + 
      ((49*u^4 + 72*u^3*w + 30*u^2*w^2 + 10*u*w^3 + 3*w^4)*T3[v, w, u])/
       (30*u^4)] + (143*Zeta[3])/12, (-55*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(5608*u^3 + vwsym[-828*u^2*v + 255*u*v^2 + 90*v^3]))/
     (1800*u^3) + (13634*Pi^2*u^3 + vwsym[256*Pi^2*u^2*v - 85*Pi^2*u*v^2 - 
        30*Pi^2*v^3])/(3600*u^3) + 
    (T2[v, w]*(-5658*u^8 - 2160*u^6*v*w + 15720*u^4*v^2*w^2 + 
       33120*u^2*v^3*w^3 + 23760*v^4*w^4 + vwsym[-7092*u^7*v - 2985*u^6*v^2 - 
         1900*u^5*v^3 - 558*u^4*v^4 + 5580*u^5*v^2*w + 630*u^4*v^3*w + 
         540*u^3*v^4*w + 13140*u^3*v^3*w^2 + 9720*u^2*v^4*w^2 + 
         27720*u*v^4*w^3]))/(1800*u^8) + 
    vwsym[((1280*u^3 + 96*u^2*v - 85*u*v^2 - 30*v^3 - 156*u^2*w + 85*u*w^2 + 
         30*w^3)*Log[u]*Log[v])/(600*u^3) + 
      ((-1186*u^3 + 216*u^2*w - 51*u*w^2 - 18*w^3)*Log[v]^2)/(360*u^3) + 
      ((15840*u^5*v^4 + 37800*u^5*v^3*w + 16632*u^4*v^4*w + 
         33600*u^5*v^2*w^2 + 43710*u^4*v^3*w^2 + 4860*u^3*v^4*w^2 + 
         12600*u^5*v*w^3 + 42780*u^4*v^2*w^3 + 12890*u^3*v^3*w^3 + 
         180*u^2*v^4*w^3 + 1800*u^5*w^4 + 17460*u^4*v*w^4 + 
         14250*u^3*v^2*w^4 + 360*u^2*v^3*w^4 - 90*u*v^4*w^4 + 1758*u^4*w^5 + 
         7830*u^3*v*w^5 + 540*u^2*v^2*w^5 - 360*u*v^3*w^5 + 1610*u^3*w^6 + 
         2052*u^2*v*w^6 - 285*u*v^2*w^6 + 90*v^3*w^6 + 1188*u^2*w^7 - 
         360*u*v*w^7 - 345*u*w^8 - 90*w^9)*T2[u, v])/(1800*u^3*w^6)], 
   (Log[u]*(2508*u^4*v^4*w^4 + 195472*u^2*v^5*w^5 - 12600*v^6*w^6 + 
       vwsym[95040*u^4*v^8 + 179280*u^4*v^7*w + 99792*u^3*v^8*w + 
         119880*u^4*v^6*w^2 + 212364*u^3*v^7*w^2 + 29160*u^2*v^8*w^2 + 
         26640*u^4*v^5*w^3 + 158814*u^3*v^6*w^3 + 62760*u^2*v^7*w^3 + 
         1080*u*v^8*w^3 + 38892*u^3*v^5*w^4 + 56550*u^2*v^6*w^4 + 
         1620*u*v^7*w^4 - 540*v^8*w^4 + 20067*u*v^6*w^5 - 5130*v^7*w^5]))/
     (10800*u^2*v^5*w^5) + 
    vwsym[((475200*u^10*v^4 + 1134000*u^10*v^3*w + 1211760*u^9*v^4*w + 
        1008000*u^10*v^2*w^2 + 3012300*u^9*v^3*w^2 + 1052640*u^8*v^4*w^2 + 
        378000*u^10*v*w^3 + 2795400*u^9*v^2*w^3 + 2731650*u^8*v^3*w^3 + 
        350820*u^7*v^4*w^3 + 54000*u^10*w^4 + 1090800*u^9*v*w^4 + 
        2688600*u^8*v^2*w^4 + 933450*u^7*v^3*w^4 + 28260*u^6*v^4*w^4 + 
        770501*u^9*w^5 + 1159455*u^8*v*w^5 + 982950*u^7*v^2*w^5 + 
        3390*u^6*v^3*w^5 - 25740*u^5*v^4*w^5 + 1494340*u^8*w^6 + 
        712860*u^7*v*w^6 + 413400*u^6*v^2*w^6 + 42990*u^5*v^3*w^6 + 
        64620*u^4*v^4*w^6 + 858947*u^7*w^7 + 431355*u^6*v*w^7 + 
        951750*u^5*v^2*w^7 + 872100*u^4*v^3*w^7 + 671400*u^3*v^4*w^7 + 
        35538*u^6*w^8 + 192150*u^5*v*w^8 + 1160100*u^4*v^2*w^8 + 
        2161800*u^3*v^3*w^8 + 1776600*u^2*v^4*w^8 - 56910*u^5*w^9 + 
        43200*u^4*v*w^9 + 831600*u^3*v^2*w^9 + 2241000*u^2*v^3*w^9 + 
        1900800*u*v^4*w^9 - 11340*u^4*w^10 + 16200*u^3*v*w^10 + 
        291600*u^2*v^2*w^10 + 831600*u*v^3*w^10 + 712800*v^4*w^10)*Log[v])/
      (54000*u^7*w^5*(u + w)^2)], 
   (3389250*u^12*v^4*w^4 - 1129750*u^13*v^4*w^4 + 100014300*u^10*v^5*w^5 - 
     191959403*u^11*v^5*w^5 + 91944150*u^8*v^6*w^6 - 567680570*u^9*v^6*w^6 + 
     78824000*u^6*v^7*w^7 - 208449231*u^7*v^7*w^7 + 337965000*u^4*v^8*w^8 - 
     523961070*u^5*v^8*w^8 + 406137600*u^2*v^9*w^9 - 1074846600*u^3*v^9*w^9 + 
     59194800*v^10*w^10 - 363308400*u*v^10*w^10 + 
     vwsym[38671200*u^12*v^8 - 38671200*u^13*v^8 + 77342400*u^11*v^9 - 
       116013600*u^12*v^9 + 38671200*u^10*v^10 - 116013600*u^11*v^10 - 
       38671200*u^10*v^11 + 73704600*u^12*v^7*w - 73704600*u^13*v^7*w + 
       244420200*u^11*v^8*w - 352044000*u^12*v^8*w + 267726600*u^10*v^9*w - 
       579985200*u^11*v^9*w + 97011000*u^9*v^10*w - 398656800*u^10*v^10*w - 
       97011000*u^9*v^11*w + 49971300*u^12*v^6*w^2 - 49971300*u^13*v^6*w^2 + 
       292660050*u^11*v^7*w^2 - 406579950*u^12*v^7*w^2 + 
       516525900*u^10*v^8*w^2 - 1021184550*u^11*v^8*w^2 + 
       354956850*u^9*v^9*w^2 - 1103634150*u^10*v^9*w^2 + 
       81119700*u^8*v^10*w^2 - 520177950*u^9*v^10*w^2 - 
       81119700*u^8*v^11*w^2 + 11339100*u^12*v^5*w^3 - 
       11339100*u^13*v^5*w^3 + 160336575*u^11*v^6*w^3 - 
       214554975*u^12*v^6*w^3 + 454637275*u^10*v^7*w^3 - 
       865872100*u^11*v^7*w^3 + 497590925*u^9*v^8*w^3 - 
       1394356500*u^10*v^8*w^3 + 215920825*u^8*v^9*w^3 - 
       1016590800*u^9*v^9*w^3 + 23969700*u^7*v^10*w^3 - 
       308860225*u^8*v^10*w^3 - 23969700*u^7*v^11*w^3 + 
       44150200*u^11*v^5*w^4 - 45746250*u^12*v^5*w^4 + 
       210566000*u^10*v^6*w^4 - 367882975*u^11*v^6*w^4 + 
       351948725*u^9*v^7*w^4 - 923866800*u^10*v^7*w^4 + 
       232293950*u^8*v^8*w^4 - 991037300*u^9*v^8*w^4 + 50590225*u^7*v^9*w^4 - 
       460493300*u^8*v^9*w^4 + 439950*u^6*v^10*w^4 - 70496275*u^7*v^10*w^4 - 
       439950*u^6*v^11*w^4 + 158901450*u^9*v^6*w^5 - 491292178*u^10*v^6*w^5 + 
       129619025*u^8*v^7*w^5 - 606179877*u^9*v^7*w^5 + 26488400*u^7*v^8*w^5 - 
       334354557*u^8*v^8*w^5 - 14818475*u^6*v^9*w^5 - 47258880*u^7*v^9*w^5 - 
       3386100*u^5*v^10*w^5 + 18041825*u^6*v^10*w^5 + 3386100*u^5*v^11*w^5 + 
       35372850*u^7*v^7*w^6 - 350141741*u^8*v^7*w^6 - 9944050*u^6*v^8*w^6 - 
       44105584*u^7*v^8*w^6 - 11926925*u^5*v^9*w^6 + 42622690*u^6*v^9*w^6 + 
       146550*u^4*v^10*w^6 + 16127675*u^5*v^10*w^6 - 146550*u^4*v^11*w^6 + 
       124624875*u^5*v^8*w^7 - 170169447*u^6*v^8*w^7 + 
       114774300*u^4*v^9*w^7 - 203005780*u^5*v^9*w^7 + 
       46952700*u^3*v^10*w^7 - 153406350*u^4*v^10*w^7 - 
       46952700*u^3*v^11*w^7 + 362983500*u^3*v^9*w^8 - 
       757631400*u^4*v^9*w^8 + 140508900*u^2*v^10*w^8 - 
       530105100*u^3*v^10*w^8 - 140508900*u^2*v^11*w^8 + 
       155620800*u*v^10*w^9 - 682071300*u^2*v^10*w^9 - 155620800*u*v^11*w^9 - 
       59194800*v^11*w^10])/(1080000*u^7*v^5*(u + v)^2*w^5*(u + w)^2)}, 
  {cyc[(T2[v, w]*(15*u^8*v*w + 285*u^6*v^2*w^2 + 1000*u^4*v^3*w^3 + 
       875*u^2*v^4*w^4 + 132*v^5*w^5 + vwsym[60*u^7*v^2*w + 90*u^6*v^3*w + 
         60*u^5*v^4*w + 15*u^4*v^5*w + 495*u^5*v^3*w^2 + 375*u^4*v^4*w^2 + 
         105*u^3*v^5*w^2 + 875*u^3*v^4*w^3 + 280*u^2*v^5*w^3 + 
         315*u*v^5*w^4]))/(15*u^5)], 
   cyc[(Log[u]*(418*u^10*v^4*w^4 - 132*u^3*v^5*w^5 + 328987*u^8*v^5*w^5 - 
       8388*u*v^6*w^6 + 5987758*u^6*v^6*w^6 + 11786270*u^4*v^7*w^7 + 
       2823940*u^2*v^8*w^8 + vwsym[15840*u^10*v^8 + 79200*u^9*v^9 + 
         158400*u^8*v^10 + 158400*u^7*v^11 + 79200*u^6*v^12 + 
         15840*u^5*v^13 + 29880*u^10*v^7*w + 266400*u^9*v^8*w + 
         804600*u^8*v^9*w + 1152000*u^7*v^10*w + 844200*u^6*v^11*w + 
         298080*u^5*v^12*w + 37800*u^4*v^13*w + 19980*u^10*v^6*w^2 + 
         335400*u^9*v^7*w^2 + 1608900*u^8*v^8*w^2 + 3356400*u^7*v^9*w^2 + 
         3503700*u^6*v^10*w^2 + 1850280*u^5*v^11*w^2 + 443100*u^4*v^12*w^2 + 
         33600*u^3*v^13*w^2 + 4440*u^10*v^5*w^3 + 187200*u^9*v^6*w^3 + 
         1587000*u^8*v^7*w^3 + 5071200*u^7*v^8*w^3 + 7620000*u^6*v^9*w^3 + 
         5759040*u^5*v^10*w^3 + 2112600*u^4*v^11*w^3 + 319200*u^3*v^12*w^3 + 
         12600*u^2*v^13*w^3 + 42340*u^9*v^5*w^4 + 787230*u^8*v^6*w^4 + 
         4252280*u^7*v^7*w^4 + 9606890*u^6*v^8*w^4 + 10420668*u^5*v^9*w^4 + 
         5531050*u^4*v^10*w^4 + 1319200*u^3*v^11*w^4 + 110700*u^2*v^12*w^4 + 
         1800*u*v^13*w^4 - 2124*u^2*v^6*w^5 + 2291394*u^7*v^6*w^5 - 
         2733*u*v^7*w^5 + 7717993*u^6*v^7*w^5 + 12146520*u^5*v^8*w^5 + 
         9244805*u^4*v^9*w^5 + 3286602*u^3*v^10*w^5 + 476159*u^2*v^11*w^5 + 
         21368*u*v^12*w^5 + 11084700*u^5*v^7*w^6 + 11314190*u^4*v^8*w^6 + 
         5721730*u^3*v^9*w^6 + 1287714*u^2*v^10*w^6 + 103928*u*v^11*w^6 + 
         7463380*u^3*v^8*w^7 + 2321625*u^2*v^9*w^7 + 274488*u*v^10*w^7 + 
         437200*u*v^9*w^8]))/(1800*v^4*w^4)], 
   (5300892000*u^7*v^7*w^7 + cyc[677850*u^13*v^4*w^4 - 225950*u^14*v^4*w^4 + 
       852696*u^7*v^5*w^5 + 178155000*u^11*v^5*w^5 - 183198793*u^12*v^5*w^5 + 
       2112912*u^5*v^6*w^6 + 2619080700*u^9*v^6*w^6 - 
       4036266656*u^10*v^6*w^6 - 12252538790*u^8*v^7*w^7 + 
       4497079680*u^5*v^8*w^8 - 11813350660*u^6*v^8*w^8 + 
       3038364600*u^3*v^9*w^9 - 9980194500*u^4*v^9*w^9 + 
       526845600*u*v^10*w^10 - 3391735800*u^2*v^10*w^10 - 
       154684800*v^11*w^11] + s3sym[7734240*u^13*v^8 - 7734240*u^14*v^8 + 
       38671200*u^12*v^9 - 46405440*u^13*v^9 + 77342400*u^11*v^10 - 
       116013600*u^12*v^10 + 14740920*u^13*v^7*w - 14740920*u^14*v^7*w + 
       127116720*u^12*v^8*w - 148641480*u^13*v^8*w + 375798600*u^11*v^9*w - 
       536834520*u^12*v^9*w - 970482600*u^11*v^10*w + 9994260*u^13*v^6*w^2 - 
       9994260*u^14*v^6*w^2 + 158398500*u^12*v^7*w^2 - 
       181182480*u^13*v^7*w^2 + 729415260*u^11*v^8*w^2 - 
       998471280*u^12*v^8*w^2 + 1466213100*u^10*v^9*w^2 - 
       2523150960*u^11*v^9*w^2 + 2267820*u^13*v^5*w^3 - 
       2267820*u^14*v^5*w^3 + 88065300*u^12*v^6*w^3 - 98908980*u^13*v^6*w^3 + 
       704115000*u^11*v^7*w^3 - 928863600*u^12*v^7*w^3 + 
       2137499820*u^10*v^8*w^3 - 3472807680*u^11*v^8*w^3 - 
       6446057520*u^10*v^9*w^3 + 24245520*u^12*v^5*w^4 - 
       22305230*u^13*v^5*w^4 + 361050450*u^11*v^6*w^4 - 
       440035650*u^12*v^6*w^4 + 1780900470*u^10*v^7*w^4 - 
       2691572400*u^11*v^7*w^4 + 3739738350*u^9*v^8*w^4 - 
       7263713280*u^10*v^8*w^4 + 1046537400*u^10*v^6*w^5 - 
       1382678951*u^11*v^6*w^5 + 3135032820*u^9*v^7*w^5 - 
       5369017853*u^10*v^7*w^5 - 10341902745*u^9*v^8*w^5 + 
       4557668730*u^8*v^7*w^6 - 8907992045*u^9*v^7*w^6])/
    (216000*u^4*v^4*w^4)}}, 
 {{(Log[u]*(51*Pi^2*u^2 + vwsym[-75*Pi^2*u*v - 10*Pi^2*v^2]))/(360*u^2) + 
    vwsym[-(Pi^2*(108*u^2 + 75*u*v + 10*v^2 - 150*u*w - 20*w^2)*Log[v])/
       (360*u^2) + ((v + w)*T3[u, v, w])/w + 
      ((2*u^3 - 3*u^2*w - 6*u*w^2 - w^3)*T3[v, u, w])/(6*u^2*w) + 
      ((113*u^5 + 195*u^4*w + 120*u^3*w^2 + 50*u^2*w^3 + 15*u*w^4 + 3*w^5)*
        T3[v, w, u])/(60*u^5)] + (143*Zeta[3])/12, 
   (-55*Log[u]^2)/24 + (Log[v]*Log[w]*(29602*u^4 + 4200*u^2*v*w + 
       vwsym[-8625*u^3*v + 1620*u^2*v^2 + 810*u*v^3 + 180*v^4]))/(7200*u^4) + 
    (31134*Pi^2*u^4 - 1320*Pi^2*u^2*v*w + 
      vwsym[2109*Pi^2*u^3*v - 500*Pi^2*u^2*v^2 - 162*Pi^2*u*v^3 - 
        36*Pi^2*v^4])/(8640*u^4) + 
    (T2[v, w]*(-32802*u^10 - 36600*u^8*v*w + 218400*u^6*v^2*w^2 + 
       448800*u^4*v^3*w^3 + 730200*u^2*v^4*w^4 + 218400*v^5*w^5 + 
       vwsym[-46695*u^9*v - 23980*u^8*v^2 - 11950*u^7*v^3 - 6420*u^6*v^4 - 
         1214*u^5*v^5 + 45900*u^7*v^2*w + 37200*u^6*v^3*w + 2250*u^5*v^4*w + 
         1080*u^4*v^5*w + 232100*u^5*v^3*w^2 + 126600*u^4*v^4*w^2 + 
         44940*u^3*v^5*w^2 + 479100*u^3*v^4*w^3 + 218280*u^2*v^5*w^3 + 
         384360*u*v^5*w^4]))/(7200*u^10) + 
    vwsym[((3132*u^4 + 285*u^3*v - 444*u^2*v^2 - 162*u*v^3 - 36*v^4 - 
         585*u^3*w + 240*u^2*v*w + 244*u^2*w^2 + 162*u*w^3 + 36*w^4)*Log[u]*
        Log[v])/(1440*u^4) + ((-13384*u^4 + 2970*u^3*w + 225*u^2*w^2 - 
         405*u*w^3 - 90*w^4)*Log[v]^2)/(3600*u^4) + 
      ((156000*u^6*v^5 + 475200*u^6*v^4*w + 256240*u^5*v^5*w + 
         540000*u^6*v^3*w^2 + 844140*u^5*v^4*w^2 + 130968*u^4*v^5*w^2 + 
         288000*u^6*v^2*w^3 + 1050100*u^5*v^3*w^3 + 468450*u^4*v^4*w^3 + 
         22470*u^3*v^5*w^3 + 72000*u^6*v*w^4 + 615800*u^5*v^2*w^4 + 
         633320*u^4*v^3*w^4 + 84600*u^3*v^4*w^4 + 360*u^2*v^5*w^4 + 
         7200*u^6*w^5 + 168600*u^5*v*w^5 + 409800*u^4*v^2*w^5 + 
         121200*u^3*v^3*w^5 + 900*u^2*v^4*w^5 - 180*u*v^5*w^5 + 
         15000*u^5*w^6 + 135000*u^4*v*w^6 + 84300*u^3*v^2*w^6 + 
         400*u^2*v^3*w^6 - 900*u*v^4*w^6 + 21038*u^4*w^7 + 41325*u^3*v*w^7 + 
         2420*u^2*v^2*w^7 - 990*u*v^3*w^7 + 180*v^4*w^7 + 9945*u^3*w^8 + 
         1800*u^2*v*w^8 - 1800*u*v^2*w^8 - 760*u^2*w^9 - 900*u*v*w^9 - 
         990*u*w^10 - 180*w^11)*T2[u, v])/(7200*u^4*w^7)], 
   (Log[u]*(3720*u^5*v^5*w^5 + 615518*u^3*v^6*w^6 - 41160*u*v^7*w^7 + 
       vwsym[468000*u^5*v^10 + 1191600*u^5*v^9*w + 768720*u^4*v^10*w + 
         1063200*u^5*v^8*w^2 + 2148060*u^4*v^9*w^2 + 392904*u^3*v^10*w^2 + 
         412200*u^5*v^7*w^3 + 2140330*u^4*v^8*w^3 + 1208898*u^3*v^9*w^3 + 
         67410*u^2*v^10*w^3 + 61200*u^5*v^6*w^4 + 924210*u^4*v^7*w^4 + 
         1328253*u^3*v^8*w^4 + 220095*u^2*v^9*w^4 + 1080*u*v^10*w^4 + 
         152839*u^4*v^6*w^5 + 649644*u^3*v^7*w^5 + 259170*u^2*v^8*w^5 + 
         2160*u*v^9*w^5 - 540*v^10*w^5 + 233022*u^2*v^7*w^6 + 
         22763*u*v^8*w^6 - 5784*v^9*w^6 - 19260*v^8*w^7]))/
     (21600*u^3*v^6*w^6) + 
    vwsym[((4680000*u^12*v^5 + 14256000*u^12*v^4*w + 14707200*u^11*v^5*w + 
        16200000*u^12*v^3*w^2 + 46708200*u^11*v^4*w^2 + 
        17019840*u^10*v^5*w^2 + 8640000*u^12*v^2*w^3 + 
        55803000*u^11*v^3*w^3 + 56791800*u^10*v^4*w^3 + 8740060*u^9*v^5*w^3 + 
        2160000*u^12*v*w^4 + 31434000*u^11*v^2*w^4 + 71654100*u^10*v^3*w^4 + 
        30871650*u^9*v^4*w^4 + 1847030*u^8*v^5*w^4 + 216000*u^12*w^5 + 
        8298000*u^11*v*w^5 + 42885000*u^10*v^2*w^5 + 41286400*u^9*v^3*w^5 + 
        6883350*u^8*v^4*w^5 + 86320*u^7*v^5*w^5 + 2581967*u^11*w^6 + 
        12336060*u^10*v*w^6 + 26254560*u^9*v^2*w^6 + 9535550*u^8*v^3*w^6 + 
        33510*u^7*v^4*w^6 - 64290*u^6*v^5*w^6 + 6109309*u^10*w^7 + 
        8790180*u^9*v*w^7 + 10295970*u^8*v^2*w^7 + 3398200*u^7*v^3*w^7 + 
        502170*u^6*v^4*w^7 + 201840*u^5*v^5*w^7 + 5138717*u^9*w^8 + 
        4034730*u^8*v*w^8 + 13551660*u^7*v^2*w^8 + 14943150*u^6*v^3*w^8 + 
        9114360*u^5*v^4*w^8 + 3495000*u^4*v^5*w^8 + 1069785*u^8*w^9 + 
        2564460*u^7*v*w^9 + 18056550*u^6*v^2*w^9 + 31404300*u^5*v^3*w^9 + 
        31698600*u^4*v^4*w^9 + 14468400*u^3*v^5*w^9 - 478800*u^7*w^10 + 
        1205550*u^6*v*w^10 + 13109400*u^5*v^2*w^10 + 37206300*u^4*v^3*w^10 + 
        51075600*u^3*v^4*w^10 + 26028600*u^2*v^5*w^10 - 178830*u^6*w^11 + 
        116100*u^5*v*w^11 + 5820300*u^4*v^2*w^11 + 24195600*u^3*v^3*w^11 + 
        39202200*u^2*v^4*w^11 + 21358800*u*v^5*w^11 - 25620*u^5*w^12 + 
        32400*u^4*v*w^12 + 1348200*u^3*v^2*w^12 + 6548400*u^2*v^3*w^12 + 
        11530800*u*v^4*w^12 + 6552000*v^5*w^12)*Log[v])/
      (216000*u^9*w^6*(u + w)^2)], 
   (61095600*u^14*v^5*w^5 - 20365200*u^15*v^5*w^5 + 4412272900*u^12*v^6*w^6 - 
     7282891406*u^13*v^6*w^6 + 8818934700*u^10*v^7*w^7 - 
     34032796604*u^11*v^7*w^7 + 9395945000*u^8*v^8*w^8 - 
     19806993446*u^9*v^8*w^8 + 28529033400*u^6*v^9*w^9 - 
     47893375200*u^7*v^9*w^9 + 55730445000*u^4*v^10*w^10 - 
     116159469600*u^5*v^10*w^10 + 35214542400*u^2*v^11*w^11 - 
     116532849600*u^3*v^11*w^11 + 3322944000*v^12*w^12 - 
     24395709600*u*v^12*w^12 + vwsym[2341440000*u^14*v^10 - 
       2341440000*u^15*v^10 + 4682880000*u^13*v^11 - 7024320000*u^14*v^11 + 
       2341440000*u^12*v^12 - 7024320000*u^13*v^12 - 2341440000*u^12*v^13 + 
       6108660000*u^14*v^9*w - 6108660000*u^15*v^9*w + 
       19494319200*u^13*v^10*w - 27663619200*u^14*v^10*w + 
       20662658400*u^12*v^11*w - 44278257600*u^13*v^11*w + 
       7276999200*u^11*v^12*w - 30000297600*u^12*v^12*w - 
       7276999200*u^11*v^13*w + 5546650800*u^14*v^8*w^2 - 
       5546650800*u^15*v^8*w^2 + 30872104200*u^13*v^9*w^2 - 
       41765655000*u^14*v^9*w^2 + 53300784000*u^12*v^10*w^2 - 
       101214455400*u^13*v^10*w^2 + 36171858600*u^11*v^11*w^2 - 
       107515077000*u^12*v^11*w^2 + 8196528000*u^10*v^12*w^2 - 
       50716153800*u^11*v^12*w^2 - 8196528000*u^10*v^13*w^2 + 
       2168604600*u^14*v^7*w^3 - 2168604600*u^15*v^7*w^3 + 
       23299808700*u^13*v^8*w^3 - 30281384100*u^14*v^8*w^3 + 
       63519668400*u^12*v^9*w^3 - 113596713300*u^13*v^9*w^3 + 
       69737783400*u^11*v^10*w^3 - 179424677400*u^12*v^10*w^3 + 
       31272773400*u^10*v^11*w^3 - 132265182600*u^11*v^11*w^3 + 
       3923454300*u^9*v^12*w^3 - 42247893300*u^10*v^12*w^3 - 
       3923454300*u^9*v^13*w^3 + 323495100*u^14*v^6*w^4 - 
       323495100*u^15*v^6*w^4 + 8534184300*u^13*v^7*w^4 - 
       10717404000*u^14*v^7*w^4 + 39946321050*u^12*v^8*w^4 - 
       68496706050*u^13*v^8*w^4 + 67500641400*u^11*v^9*w^4 - 
       161926537650*u^12*v^9*w^4 + 48329810700*u^10*v^10*w^4 - 
       175467467100*u^11*v^10*w^4 + 13213030500*u^9*v^11*w^4 - 
       88144325400*u^10*v^11*w^4 + 648229350*u^8*v^12*w^4 - 
       17148828150*u^9*v^12*w^4 - 648229350*u^8*v^13*w^4 + 
       1507437950*u^13*v^6*w^5 - 1595662250*u^14*v^6*w^5 + 
       13642856450*u^12*v^7*w^5 - 21781927900*u^13*v^7*w^5 + 
       36006456450*u^11*v^8*w^5 - 82707141350*u^12*v^8*w^5 + 
       38896806350*u^10*v^9*w^5 - 131314092200*u^11*v^9*w^5 + 
       17149224200*u^9*v^10*w^5 - 96339775450*u^10*v^10*w^5 + 
       2036531400*u^8*v^11*w^5 - 30061788500*u^9*v^11*w^5 - 
       25828800*u^7*v^12*w^5 - 2509765950*u^8*v^12*w^5 + 
       25828800*u^7*v^13*w^5 + 12127056550*u^11*v^7*w^6 - 
       29049173407*u^12*v^7*w^6 + 17756973200*u^10*v^8*w^6 - 
       60323080076*u^11*v^8*w^6 + 10860598300*u^9*v^9*w^6 - 
       60120663885*u^10*v^9*w^6 + 1614243250*u^8*v^10*w^6 - 
       25944176790*u^9*v^10*w^6 - 451165800*u^7*v^11*w^6 - 
       2625431230*u^8*v^11*w^6 - 63057450*u^6*v^12*w^6 + 
       545770050*u^7*v^12*w^6 + 63057450*u^6*v^13*w^6 + 
       6700692850*u^9*v^8*w^7 - 31638508897*u^10*v^8*w^7 + 
       2889156350*u^8*v^9*w^7 - 17302302570*u^9*v^9*w^7 - 
       300373600*u^7*v^10*w^7 - 3052509780*u^8*v^10*w^7 - 
       541741200*u^6*v^11*w^7 + 1452249040*u^7*v^11*w^7 - 
       83749200*u^5*v^12*w^7 + 707962650*u^6*v^12*w^7 + 
       83749200*u^5*v^13*w^7 + 12848464500*u^7*v^9*w^8 - 
       21079110185*u^8*v^9*w^8 + 9669810750*u^6*v^10*w^8 - 
       19872390490*u^7*v^10*w^8 + 4709985900*u^5*v^11*w^8 - 
       12688777830*u^6*v^11*w^8 + 1249707600*u^4*v^12*w^8 - 
       5598809100*u^5*v^12*w^8 - 1249707600*u^4*v^13*w^8 + 
       34654403700*u^5*v^10*w^9 - 66523762950*u^6*v^10*w^9 + 
       23423637600*u^4*v^11*w^9 - 58831587600*u^5*v^11*w^9 + 
       6630750000*u^3*v^12*w^9 - 30261751200*u^4*v^12*w^9 - 
       6630750000*u^3*v^13*w^9 + 43009953600*u^3*v^11*w^10 - 
       115893214200*u^4*v^11*w^10 + 12759318600*u^2*v^12*w^10 - 
       60657478200*u^3*v^12*w^10 - 12759318600*u^2*v^13*w^10 + 
       10732942800*u*v^12*w^11 - 57359755800*u^2*v^12*w^11 - 
       10732942800*u*v^13*w^11 - 3322944000*v^13*w^12])/
    (25920000*u^9*v^6*(u + v)^2*w^6*(u + w)^2)}, 
  {cyc[(T2[v, w]*(3*u^10*v*w + 90*u^8*v^2*w^2 + 570*u^6*v^3*w^3 + 
       1125*u^4*v^4*w^4 + 648*u^2*v^5*w^5 + 65*v^6*w^6 + 
       vwsym[15*u^9*v^2*w + 30*u^8*v^3*w + 30*u^7*v^4*w + 15*u^6*v^5*w + 
         3*u^5*v^6*w + 210*u^7*v^3*w^2 + 240*u^6*v^4*w^2 + 135*u^5*v^5*w^2 + 
         30*u^4*v^6*w^2 + 750*u^5*v^4*w^3 + 480*u^4*v^5*w^3 + 
         120*u^3*v^6*w^3 + 810*u^3*v^5*w^4 + 225*u^2*v^6*w^4 + 
         198*u*v^6*w^5]))/(3*u^6)], 
   cyc[(Log[u]*(1240*u^12*v^5*w^5 + 1656*u^4*v^6*w^6 + 2266500*u^10*v^6*w^6 + 
       1800*u^2*v^7*w^7 + 94975584*u^8*v^7*w^7 + 478485460*u^6*v^8*w^8 + 
       413999120*u^4*v^9*w^9 + 49663620*u^2*v^10*w^10 + 
       vwsym[156000*u^12*v^10 + 936000*u^11*v^11 + 2340000*u^10*v^12 + 
         3120000*u^9*v^13 + 2340000*u^8*v^14 + 936000*u^7*v^15 + 
         156000*u^6*v^16 + 397200*u^12*v^9*w + 3794400*u^11*v^10*w + 
         13489200*u^10*v^11*w + 24432000*u^9*v^12*w + 24822000*u^8*v^13*w + 
         14191200*u^7*v^14*w + 4184400*u^6*v^15*w + 475200*u^5*v^16*w + 
         354400*u^12*v^8*w^2 + 5827200*u^11*v^9*w^2 + 30868800*u^10*v^10*
          w^2 + 77540000*u^9*v^11*w^2 + 106152000*u^8*v^12*w^2 + 
         82478400*u^7*v^13*w^2 + 35339200*u^6*v^14*w^2 + 
         7408800*u^5*v^15*w^2 + 540000*u^4*v^16*w^2 + 137400*u^12*v^7*w^3 + 
         4275600*u^11*v^8*w^3 + 36179400*u^10*v^9*w^3 + 131064000*u^9*v^10*
          w^3 + 245535000*u^8*v^11*w^3 + 256544400*u^7*v^12*w^3 + 
         150600600*u^6*v^13*w^3 + 46922400*u^5*v^14*w^3 + 
         6642000*u^4*v^15*w^3 + 288000*u^3*v^16*w^3 + 20400*u^12*v^6*w^4 + 
         1526400*u^11*v^7*w^4 + 23078400*u^10*v^8*w^4 + 
         128562000*u^9*v^9*w^4 + 341046000*u^8*v^10*w^4 + 
         484490400*u^7*v^11*w^4 + 383414400*u^6*v^12*w^4 + 
         165704400*u^5*v^13*w^4 + 35820000*u^4*v^14*w^4 + 
         3168000*u^3*v^15*w^4 + 72000*u^2*v^16*w^4 + 232080*u^11*v^6*w^5 + 
         7745640*u^10*v^7*w^5 + 73920400*u^9*v^8*w^5 + 294542400*u^8*v^9*
          w^5 + 586212240*u^7*v^10*w^5 + 629636280*u^6*v^11*w^5 + 
         369177840*u^5*v^12*w^5 + 112545000*u^4*v^13*w^5 + 
         15684000*u^3*v^14*w^5 + 763200*u^2*v^15*w^5 + 7200*u*v^16*w^5 - 
         5740*u^3*v^7*w^6 + 26839402*u^9*v^7*w^6 - 5490*u^2*v^8*w^6 + 
         162861672*u^8*v^8*w^6 - 6073*u*v^9*w^6 + 469499387*u^7*v^9*w^6 + 
         698016482*u^6*v^10*w^6 + 555821385*u^5*v^11*w^6 + 
         232741252*u^4*v^12*w^6 + 47132917*u^3*v^13*w^6 + 
         3870942*u^2*v^14*w^6 + 96077*u*v^15*w^6 - 21225*u*v^8*w^7 + 
         296638455*u^7*v^8*w^7 + 571747532*u^6*v^9*w^7 + 
         608209575*u^5*v^10*w^7 + 344628192*u^4*v^11*w^7 + 
         97851469*u^3*v^12*w^7 + 12302100*u^2*v^13*w^7 + 549147*u*v^14*w^7 + 
         565387080*u^5*v^9*w^8 + 401713500*u^4*v^10*w^8 + 
         151884507*u^3*v^11*w^8 + 26993760*u^2*v^12*w^8 + 
         1804350*u*v^13*w^8 + 186274595*u^3*v^10*w^9 + 42703212*u^2*v^11*
          w^9 + 3820002*u*v^12*w^9 + 5496792*u*v^11*w^10]))/(7200*v^5*w^5)], 
   (-2901600*u^7*v^7*w^7 - 599720523000*u^9*v^9*w^9 + 
     cyc[2036520*u^16*v^5*w^5 - 678840*u^17*v^5*w^5 + 1601464*u^9*v^6*w^6 + 
       1205442740*u^14*v^6*w^6 - 1263508426*u^15*v^6*w^6 + 
       41394360100*u^12*v^7*w^7 - 59676794280*u^13*v^7*w^7 + 
       188867963800*u^10*v^8*w^8 - 382049926830*u^11*v^8*w^8 + 
       227657992680*u^8*v^9*w^9 + 251772114920*u^6*v^10*w^10 - 
       622317175710*u^7*v^10*w^10 + 196875328440*u^4*v^11*w^11 - 
       630860793080*u^5*v^11*w^11 + 48472946800*u^2*v^12*w^12 - 
       258979759440*u^3*v^12*w^12 + 1560960000*v^13*w^13 - 
       24993060000*u*v^13*w^13] + s3sym[78048000*u^16*v^10 - 
       78048000*u^17*v^10 + 468288000*u^15*v^11 - 546336000*u^16*v^11 + 
       1170720000*u^14*v^12 - 1639008000*u^15*v^12 - 2731680000*u^14*v^13 + 
       203622000*u^16*v^9*w - 203622000*u^17*v^9*w + 1893642000*u^15*v^10*w - 
       2165952000*u^16*v^10*w + 6617502000*u^14*v^11*w - 
       8923272000*u^15*v^11*w + 11809650000*u^13*v^12*w - 
       19457472000*u^14*v^12*w + 184888360*u^16*v^8*w^2 - 
       184888360*u^17*v^8*w^2 + 2904428960*u^15*v^9*w^2 - 
       3267547320*u^16*v^9*w^2 + 14899526560*u^14*v^10*w^2 - 
       19463693520*u^15*v^10*w^2 + 36416459360*u^13*v^11*w^2 - 
       57119455920*u^14*v^11*w^2 - 95248736160*u^13*v^12*w^2 + 
       72286820*u^16*v^7*w^3 - 72286820*u^17*v^7*w^3 + 
       2129612300*u^15*v^8*w^3 - 2362331480*u^16*v^8*w^3 + 
       17231412440*u^14*v^9*w^3 - 21891281700*u^15*v^9*w^3 + 
       60072054600*u^13*v^10*w^3 - 90306681600*u^14*v^10*w^3 + 
       108315806320*u^12*v^11*w^3 - 200195324280*u^13*v^11*w^3 + 
       10783170*u^16*v^6*w^4 - 10783170*u^17*v^6*w^4 + 
       758287300*u^15*v^7*w^4 - 831061290*u^16*v^7*w^4 + 
       10865231970*u^14*v^8*w^4 - 13463067570*u^15*v^8*w^4 + 
       57691095520*u^13*v^9*w^4 - 83497371930*u^14*v^9*w^4 + 
       146011031900*u^12*v^10*w^4 - 255887158020*u^13*v^10*w^4 - 
       437055150660*u^12*v^11*w^4 + 130236110*u^15*v^6*w^5 - 
       125030840*u^16*v^6*w^5 + 3683734610*u^14*v^7*w^5 - 
       4371391940*u^15*v^7*w^5 + 32778745300*u^13*v^8*w^5 - 
       45502460680*u^14*v^8*w^5 + 123242648260*u^12*v^9*w^5 - 
       205119191880*u^13*v^9*w^5 + 230938925280*u^11*v^10*w^5 - 
       479294167680*u^12*v^10*w^5 + 5471540*u^8*v^7*w^6 + 
       12360723430*u^13*v^7*w^6 - 15832895421*u^14*v^7*w^6 + 
       68374617430*u^12*v^8*w^6 - 106265151145*u^13*v^8*w^6 + 
       182946917260*u^11*v^9*w^6 - 352172439681*u^12*v^9*w^6 - 
       626375589461*u^11*v^10*w^6 + 119657142660*u^11*v^8*w^7 - 
       208395127290*u^12*v^8*w^7 + 214197674120*u^10*v^9*w^7 - 
       472062854816*u^11*v^9*w^7 - 560111143925*u^10*v^9*w^8])/
    (864000*u^5*v^5*w^5)}}, 
 {{(Log[u]*(45*Pi^2*u^2 + 240*Pi^2*v*w + vwsym[-114*Pi^2*u*v - 43*Pi^2*v^2]))/
     (360*(u^2 + v^2 + w^2)) + 
    vwsym[-(Pi^2*(105*u^2 + 114*u*v - 17*v^2 - 228*u*w + 120*v*w + 139*w^2)*
         Log[v])/(360*(u^2 + v^2 + w^2)) + 
      ((3*u^2*v + 2*v^3 + 3*u^2*w + 3*v^2*w + 6*v*w^2 + 5*w^3)*T3[u, v, w])/
       (3*w*(u^2 + v^2 + w^2)) + ((11*u^3 + 15*u*v^2 + 3*u^2*w + 15*v^2*w + 
         33*u*w^2 + 41*w^3)*T3[v, u, w])/(30*w*(u^2 + v^2 + w^2)) + 
      ((55*u^5 + 40*u^3*v^2 + 78*u^4*w + 45*u^2*v^2*w + 61*u^3*w^2 + 
         15*u*v^2*w^2 + 55*u^2*w^3 + 10*v^2*w^3 + 24*u*w^4 + 7*w^5)*
        T3[v, w, u])/(30*u^3*(u^2 + v^2 + w^2))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-165*u^2 + 144*v*w + vwsym[-245*v^2]))/(72*(u^2 + v^2 + w^2)) + 
    (Log[v]*Log[w]*(14210*u^4 + 4104*u^2*v*w + 1200*v^2*w^2 + 
       vwsym[-6579*u^3*v + 10744*u^2*v^2 + 1230*u*v^3 + 420*v^4 + 
         600*u*v^2*w]))/(3600*u^2*(u^2 + v^2 + w^2)) + 
    (77922*Pi^2*u^4 + 11736*Pi^2*u^2*v*w - 1200*Pi^2*v^2*w^2 + 
      vwsym[8619*Pi^2*u^3*v + 72236*Pi^2*u^2*v^2 - 1230*Pi^2*u*v^3 - 
        420*Pi^2*v^4 - 600*Pi^2*u*v^2*w])/(21600*u^2*(u^2 + v^2 + w^2)) + 
    (T2[v, w]*(-15510*u^10 - 6264*u^8*v*w + 114480*u^6*v^2*w^2 + 
       171600*u^4*v^3*w^3 + 297000*u^2*v^4*w^4 + 131040*v^5*w^5 + 
       vwsym[-18321*u^9*v - 9864*u^8*v^2 - 15290*u^7*v^3 - 11136*u^6*v^4 - 
         3518*u^5*v^5 + 28260*u^7*v^2*w - 1320*u^6*v^3*w - 34398*u^5*v^4*w - 
         16680*u^4*v^5*w + 82740*u^5*v^3*w^2 - 25920*u^4*v^4*w^2 - 
         29940*u^3*v^5*w^2 + 136140*u^3*v^4*w^3 + 43720*u^2*v^5*w^3 + 
         176760*u*v^5*w^4]))/(3600*u^8*(u^2 + v^2 + w^2)) + 
    vwsym[((7800*u^4 + 3267*u^3*v + 7216*u^2*v^2 - 1230*u*v^3 - 420*v^4 - 
         4407*u^3*w - 7920*u^2*v*w + 600*u*v^2*w + 16784*u^2*w^2 - 
         600*u*v*w^2 + 1230*u*w^3 + 420*w^4)*Log[u]*Log[v])/
       (3600*u^2*(u^2 + v^2 + w^2)) + 
      ((-6449*u^4 - 4925*u^2*v^2 + 2520*u^3*w - 300*u*v^2*w - 7250*u^2*w^2 - 
         300*v^2*w^2 - 615*u*w^3 - 210*w^4)*Log[v]^2)/
       (1800*u^2*(u^2 + v^2 + w^2)) + 
      ((93600*u^6*v^5 + 285120*u^6*v^4*w + 117840*u^5*v^5*w + 
         313200*u^6*v^3*w^2 + 422724*u^5*v^4*w^2 + 26232*u^4*v^5*w^2 + 
         156000*u^6*v^2*w^3 + 549160*u^5*v^3*w^3 + 141582*u^4*v^4*w^3 - 
         14970*u^3*v^5*w^3 + 36000*u^6*v*w^4 + 321380*u^5*v^2*w^4 + 
         240280*u^4*v^3*w^4 - 39420*u^3*v^4*w^4 - 5560*u^2*v^5*w^4 + 
         3600*u^6*w^5 + 84360*u^5*v*w^5 + 168300*u^4*v^2*w^5 - 
         38700*u^3*v^3*w^5 - 22200*u^2*v^4*w^5 - 420*u*v^5*w^5 + 
         7256*u^5*w^6 + 46968*u^4*v*w^6 - 28560*u^3*v^2*w^6 - 
         38040*u^2*v^3*w^6 - 2100*u*v^4*w^6 + 3598*u^4*w^7 - 
         29457*u^3*v*w^7 - 33916*u^2*v^2*w^7 - 2970*u*v^3*w^7 + 420*v^4*w^7 - 
         15453*u^3*w^8 - 29760*u^2*v*w^8 - 4800*u*v^2*w^8 - 17244*u^2*w^9 - 
         1500*u*v*w^9 - 1650*u*w^10 - 420*w^11)*T2[u, v])/
       (3600*u^2*w^7*(u^2 + v^2 + w^2))], 
   (Log[u]*(4344*u^5*v^5*w^5 + 489830*u^3*v^6*w^6 - 14568*u*v^7*w^7 + 
       vwsym[561600*u^5*v^10 + 1429920*u^5*v^9*w + 707040*u^4*v^10*w + 
         1211040*u^5*v^8*w^2 + 2182824*u^4*v^9*w^2 + 157392*u^3*v^10*w^2 + 
         426240*u^5*v^7*w^3 + 2262468*u^4*v^8*w^3 + 770796*u^3*v^9*w^3 - 
         89820*u^2*v^10*w^3 + 59040*u^5*v^6*w^4 + 949488*u^4*v^7*w^4 + 
         1069398*u^3*v^8*w^4 - 191610*u^2*v^9*w^4 - 33360*u*v^10*w^4 + 
         147662*u^4*v^6*w^5 + 532776*u^3*v^7*w^5 - 143880*u^2*v^8*w^5 - 
         116520*u*v^9*w^5 - 2520*v^10*w^5 - 172065*u^2*v^7*w^6 - 
         77205*u*v^8*w^6 - 24288*v^9*w^6 - 55800*v^8*w^7]))/
     (21600*u*v^6*w^6*(u^2 + v^2 + w^2)) + 
    vwsym[((2808000*u^12*v^5 + 8553600*u^12*v^4*w + 7747200*u^11*v^5*w + 
        9396000*u^12*v^3*w^2 + 25512120*u^11*v^4*w^2 + 7025760*u^10*v^5*w^2 + 
        4680000*u^12*v^2*w^3 + 30568800*u^11*v^3*w^3 + 
        26121240*u^10*v^4*w^3 + 1675740*u^9*v^5*w^3 + 1080000*u^12*v*w^4 + 
        16661400*u^11*v^2*w^4 + 35052600*u^10*v^3*w^4 + 8703030*u^9*v^4*w^4 - 
        779130*u^8*v^5*w^4 + 108000*u^12*w^5 + 4150800*u^11*v*w^5 + 
        21071100*u^10*v^2*w^5 + 14360200*u^9*v^3*w^5 - 1795770*u^8*v^4*w^5 - 
        407040*u^7*v^5*w^5 + 1339573*u^11*w^6 + 5793261*u^10*v*w^6 + 
        10959590*u^9*v^2*w^6 - 1872610*u^8*v^3*w^6 - 2105670*u^7*v^4*w^6 - 
        259850*u^6*v^5*w^6 + 3551519*u^10*w^7 + 3799440*u^9*v*w^7 + 
        3880630*u^8*v^2*w^7 - 2105720*u^7*v^3*w^7 - 2393670*u^6*v^4*w^7 - 
        1128400*u^5*v^5*w^7 + 3766395*u^9*w^8 + 1601367*u^8*v*w^8 + 
        6547490*u^7*v^2*w^8 + 4768090*u^6*v^3*w^8 - 1402680*u^5*v^4*w^8 - 
        1721360*u^4*v^5*w^8 + 1484815*u^8*w^9 - 78282*u^7*v*w^9 + 
        6815850*u^6*v^2*w^9 + 11492300*u^5*v^3*w^9 + 7876800*u^4*v^4*w^9 + 
        2509200*u^3*v^5*w^9 - 253684*u^7*w^10 - 1884810*u^6*v*w^10 + 
        1052400*u^5*v^2*w^10 + 11711500*u^4*v^3*w^10 + 
        19216800*u^3*v^4*w^10 + 10576200*u^2*v^5*w^10 - 372390*u^6*w^11 - 
        1782540*u^5*v*w^11 - 2124900*u^4*v^2*w^11 + 6051600*u^3*v^3*w^11 + 
        16864200*u^2*v^4*w^11 + 11199600*u*v^5*w^11 - 80340*u^5*w^12 - 
        500400*u^4*v*w^12 - 898200*u^3*v^2*w^12 + 1311600*u^2*v^3*w^12 + 
        5302800*u*v^4*w^12 + 3931200*v^5*w^12)*Log[v])/
      (108000*u^7*w^6*(u + w)^2*(u^2 + v^2 + w^2))], 
   (36689400*u^14*v^5*w^5 - 12229800*u^15*v^5*w^5 + 1892958700*u^12*v^6*w^6 - 
     3334114544*u^13*v^6*w^6 - 322638900*u^10*v^7*w^7 - 
     10106963864*u^11*v^7*w^7 + 643019600*u^8*v^8*w^8 + 
     177139958*u^9*v^8*w^8 + 6477709600*u^6*v^9*w^9 - 
     8895327764*u^7*v^9*w^9 + 15050866600*u^4*v^10*w^10 - 
     22059465200*u^5*v^10*w^10 + 14802336000*u^2*v^11*w^11 - 
     39908116800*u^3*v^11*w^11 + 1852243200*v^12*w^12 - 
     11874146400*u*v^12*w^12 + vwsym[1303776000*u^14*v^10 - 
       1303776000*u^15*v^10 + 2607552000*u^13*v^11 - 3911328000*u^14*v^11 + 
       1303776000*u^12*v^12 - 3911328000*u^13*v^12 - 1303776000*u^12*v^13 + 
       3572229600*u^14*v^9*w - 3572229600*u^15*v^9*w + 
       10637402400*u^13*v^10*w - 15344928000*u^14*v^10*w + 
       10558116000*u^12*v^11*w - 23466110400*u^13*v^11*w + 
       3492943200*u^11*v^12*w - 15186355200*u^12*v^12*w - 
       3492943200*u^11*v^13*w + 3156260400*u^14*v^8*w^2 - 
       3156260400*u^15*v^8*w^2 + 16816375800*u^13*v^9*w^2 - 
       23087809800*u^14*v^9*w^2 + 27033883200*u^12*v^10*w^2 - 
       53080637400*u^13*v^10*w^2 + 16243680600*u^11*v^11*w^2 - 
       52392799800*u^12*v^11*w^2 + 2869912800*u^10*v^12*w^2 - 
       22113624600*u^11*v^12*w^2 - 2869912800*u^10*v^13*w^2 + 
       1132914600*u^14*v^7*w^3 - 1132914600*u^15*v^7*w^3 + 
       12539592300*u^13*v^8*w^3 - 16407999300*u^14*v^8*w^3 + 
       31941898800*u^12*v^9*w^3 - 59009051700*u^13*v^9*w^3 + 
       31053509400*u^11*v^10*w^3 - 86228987400*u^12*v^10*w^3 + 
       10775118600*u^10*v^11*w^3 - 55655074200*u^11*v^11*w^3 + 
       256830300*u^9*v^12*w^3 - 13416884100*u^10*v^12*w^3 - 
       256830300*u^9*v^13*w^3 + 160025100*u^14*v^6*w^4 - 
       160025100*u^15*v^6*w^4 + 4384860000*u^13*v^7*w^4 - 
       5516231700*u^14*v^7*w^4 + 19858826250*u^12*v^8*w^4 - 
       34999168950*u^13*v^8*w^4 + 29867311800*u^11*v^9*w^4 - 
       76978061250*u^12*v^9*w^4 + 16245858300*u^10*v^10*w^4 - 
       72351827100*u^11*v^10*w^4 + 1360936800*u^9*v^11*w^4 - 
       26493537300*u^10*v^11*w^4 - 651601050*u^8*v^12*w^4 - 
       825208050*u^9*v^12*w^4 + 651601050*u^8*v^13*w^4 + 
       761760050*u^13*v^6*w^5 - 786646550*u^14*v^6*w^5 + 
       6570715250*u^12*v^7*w^5 - 10683489700*u^13*v^7*w^5 + 
       15269703150*u^11*v^8*w^5 - 38130726050*u^12*v^8*w^5 + 
       12331875650*u^10*v^9*w^5 - 52216364600*u^11*v^9*w^5 + 
       1301695400*u^9*v^10*w^5 - 26703837550*u^10*v^10*w^5 - 
       1853265300*u^8*v^11*w^5 - 251164100*u^9*v^11*w^5 - 
       247143600*u^7*v^12*w^5 + 2705105550*u^8*v^12*w^5 + 
       247143600*u^7*v^13*w^5 + 4052549050*u^11*v^7*w^6 - 
       12125825569*u^12*v^7*w^6 + 3490439800*u^10*v^8*w^6 - 
       21003575715*u^11*v^8*w^6 - 1529587200*u^9*v^9*w^6 - 
       12440558249*u^10*v^9*w^6 - 3487404950*u^8*v^10*w^6 + 
       4125678341*u^9*v^10*w^6 - 1381401700*u^7*v^11*w^6 + 
       6562192650*u^8*v^11*w^6 - 152698450*u^6*v^12*w^6 + 
       1733897750*u^7*v^12*w^6 + 152698450*u^6*v^13*w^6 - 
       2584000350*u^9*v^8*w^7 - 3861544089*u^10*v^8*w^7 - 
       3769658550*u^8*v^9*w^7 + 5455205738*u^9*v^9*w^7 - 
       4289005000*u^7*v^10*w^7 + 10259561782*u^8*v^10*w^7 - 
       2788905100*u^6*v^11*w^7 + 8079978000*u^7*v^11*w^7 - 
       741976400*u^5*v^12*w^7 + 3597831550*u^6*v^12*w^7 + 
       741976400*u^5*v^13*w^7 + 1810876400*u^7*v^9*w^8 - 
       441320277*u^8*v^9*w^8 - 3023283050*u^6*v^10*w^8 + 
       5058251841*u^7*v^10*w^8 - 4355515100*u^5*v^11*w^8 + 
       9911017550*u^6*v^11*w^8 - 1444606600*u^4*v^12*w^8 + 
       6437647700*u^5*v^12*w^8 + 1444606600*u^4*v^13*w^8 + 
       5121014300*u^5*v^10*w^9 - 6773825350*u^6*v^10*w^9 + 
       1795135600*u^4*v^11*w^9 - 1621571200*u^5*v^11*w^9 + 
       263199600*u^3*v^12*w^9 - 400963800*u^4*v^12*w^9 - 
       263199600*u^3*v^13*w^9 + 13674794400*u^3*v^11*w^10 - 
       28030841000*u^4*v^11*w^10 + 4370914200*u^2*v^12*w^10 - 
       17581996200*u^3*v^12*w^10 - 4370914200*u^2*v^13*w^10 + 
       5128887600*u*v^12*w^11 - 23590849800*u^2*v^12*w^11 - 
       5128887600*u*v^13*w^11 - 1852243200*v^13*w^12])/
    (12960000*u^7*v^6*(u + v)^2*w^6*(u + w)^2*(u^2 + v^2 + w^2))}, 
  {cyc[(T2[v, w]*(15*u^10*v*w + 450*u^8*v^2*w^2 + 2900*u^6*v^3*w^3 + 
       6105*u^4*v^4*w^4 + 3798*u^2*v^5*w^5 + 390*v^6*w^6 + 
       vwsym[75*u^9*v^2*w + 150*u^8*v^3*w + 150*u^7*v^4*w + 75*u^6*v^5*w + 
         15*u^5*v^6*w + 1050*u^7*v^3*w^2 + 1200*u^6*v^4*w^2 + 
         675*u^5*v^5*w^2 + 150*u^4*v^6*w^2 + 3900*u^5*v^4*w^3 + 
         2550*u^4*v^5*w^3 + 650*u^3*v^6*w^3 + 4560*u^3*v^5*w^4 + 
         1305*u^2*v^6*w^4 + 1188*u*v^6*w^5]))/(15*u^6)], 
   cyc[(Log[u]*(4344*u^12*v^5*w^5 - 19296*u^4*v^6*w^6 + 
       6744458*u^10*v^6*w^6 + 31248*u^2*v^7*w^7 + 291596544*u^8*v^7*w^7 + 
       1492807800*u^6*v^8*w^8 + 1295932720*u^4*v^9*w^9 + 
       163162620*u^2*v^10*w^10 + vwsym[561600*u^12*v^10 + 3369600*u^11*v^11 + 
         8424000*u^10*v^12 + 11232000*u^9*v^13 + 8424000*u^8*v^14 + 
         3369600*u^7*v^15 + 561600*u^6*v^16 + 1429920*u^12*v^9*w + 
         13659840*u^11*v^10*w + 48561120*u^10*v^11*w + 87955200*u^9*v^12*w + 
         89359200*u^8*v^13*w + 51088320*u^7*v^14*w + 15063840*u^6*v^15*w + 
         1710720*u^5*v^16*w + 1211040*u^12*v^8*w^2 + 20459520*u^11*v^9*w^2 + 
         109313280*u^10*v^10*w^2 + 275515200*u^9*v^11*w^2 + 
         377611200*u^8*v^12*w^2 + 293293440*u^7*v^13*w^2 + 
         125406720*u^6*v^14*w^2 + 26153280*u^5*v^15*w^2 + 
         1879200*u^4*v^16*w^2 + 426240*u^12*v^7*w^3 + 14225760*u^11*v^8*w^3 + 
         123895440*u^10*v^9*w^3 + 454291200*u^9*v^10*w^3 + 
         855349200*u^8*v^11*w^3 + 894529440*u^7*v^12*w^3 + 
         523715760*u^6*v^13*w^3 + 161922240*u^5*v^14*w^3 + 
         22518000*u^4*v^15*w^3 + 936000*u^3*v^16*w^3 + 59040*u^12*v^6*w^4 + 
         4695840*u^11*v^7*w^4 + 75090240*u^10*v^8*w^4 + 
         429818400*u^9*v^9*w^4 + 1154584800*u^8*v^10*w^4 + 
         1647699840*u^7*v^11*w^4 + 1302272640*u^6*v^12*w^4 + 
         558519840*u^5*v^13*w^4 + 118627200*u^4*v^14*w^4 + 
         10116000*u^3*v^15*w^4 + 216000*u^2*v^16*w^4 + 679968*u^11*v^6*w^5 + 
         23672304*u^10*v^7*w^5 + 236010240*u^9*v^8*w^5 + 
         962688240*u^8*v^9*w^5 + 1936605024*u^7*v^10*w^5 + 
         2084514768*u^6*v^11*w^5 + 1215424224*u^5*v^12*w^5 + 
         364915800*u^4*v^13*w^5 + 49344000*u^3*v^14*w^5 + 
         2289600*u^2*v^15*w^5 + 21600*u*v^16*w^5 - 122160*u^3*v^7*w^6 + 
         81927121*u^9*v^7*w^6 - 40788*u^2*v^8*w^6 + 512695914*u^8*v^8*w^6 - 
         76890*u*v^9*w^6 + 1504769857*u^7*v^9*w^6 + 2253437312*u^6*v^10*w^6 + 
         1791843573*u^5*v^11*w^6 + 742954106*u^4*v^12*w^6 + 
         147807199*u^3*v^13*w^6 + 12047442*u^2*v^14*w^6 + 348954*u*v^15*w^6 - 
         147330*u*v^8*w^7 + 925486215*u^7*v^8*w^7 + 1804787804*u^6*v^9*w^7 + 
         1927201149*u^5*v^10*w^7 + 1088995536*u^4*v^11*w^7 + 
         307933189*u^3*v^12*w^7 + 39570660*u^2*v^13*w^7 + 
         2086374*u*v^14*w^7 + 1770489390*u^5*v^9*w^8 + 1260935190*u^4*v^10*
          w^8 + 479481159*u^3*v^11*w^8 + 88275120*u^2*v^12*w^8 + 
         6846060*u*v^13*w^8 + 588439925*u^3*v^10*w^9 + 140259612*u^2*v^11*
          w^9 + 14301684*u*v^12*w^9 + 20376384*u*v^11*w^10]))/
     (21600*v^5*w^5)], (-36942912*u^7*v^7*w^7 - 1881479001120*u^9*v^9*w^9 + 
     cyc[7337880*u^16*v^5*w^5 - 2445960*u^17*v^5*w^5 + 30865584*u^9*v^6*w^6 + 
       3722582520*u^14*v^6*w^6 - 3887264314*u^15*v^6*w^6 + 
       128222690280*u^12*v^7*w^7 - 186190669800*u^13*v^7*w^7 + 
       588456320880*u^10*v^8*w^8 - 1200967523010*u^11*v^8*w^8 + 
       709589036160*u^8*v^9*w^9 + 808646201520*u^6*v^10*w^10 - 
       1979612879490*u^7*v^10*w^10 + 661588627440*u^4*v^11*w^11 - 
       2082748454640*u^5*v^11*w^11 + 167658026400*u^2*v^12*w^12 - 
       887554124640*u^3*v^12*w^12 + 5215104000*v^13*w^13 - 
       85843022400*u*v^13*w^13] + s3sym[260755200*u^16*v^10 - 
       260755200*u^17*v^10 + 1564531200*u^15*v^11 - 1825286400*u^16*v^11 + 
       3911328000*u^14*v^12 - 5475859200*u^15*v^12 - 9126432000*u^14*v^13 + 
       714445920*u^16*v^9*w - 714445920*u^17*v^9*w + 6565652640*u^15*v^10*w - 
       7507157760*u^16*v^10*w + 22826020320*u^14*v^11*w - 
       30754028160*u^15*v^11*w + 40650919200*u^13*v^12*w - 
       66882827520*u^14*v^12*w + 631252080*u^16*v^8*w^2 - 
       631252080*u^17*v^8*w^2 + 10050137280*u^15*v^9*w^2 - 
       11304424080*u^16*v^9*w^2 + 51587110080*u^14*v^10*w^2 - 
       67360845600*u^15*v^10*w^2 + 125997238080*u^13*v^11*w^2 - 
       197479853280*u^14*v^11*w^2 - 329085031680*u^13*v^12*w^2 + 
       226582920*u^16*v^7*w^3 - 226582920*u^17*v^7*w^3 + 
       7086910680*u^15*v^8*w^3 - 7860592080*u^16*v^8*w^3 + 
       58487995440*u^14*v^9*w^3 - 74309128200*u^15*v^9*w^3 + 
       205235819280*u^13*v^10*w^3 - 308593065600*u^14*v^10*w^3 + 
       370836609120*u^12*v^11*w^3 - 685695008880*u^13*v^11*w^3 + 
       32005020*u^16*v^6*w^4 - 32005020*u^17*v^6*w^4 + 
       2356931400*u^15*v^7*w^4 - 2583205740*u^16*v^7*w^4 + 
       35394048060*u^14*v^8*w^4 - 43867531740*u^15*v^8*w^4 + 
       191816506560*u^13*v^9*w^4 - 277842025260*u^14*v^9*w^4 + 
       489541698600*u^12*v^10*w^4 - 859253090040*u^13*v^10*w^4 - 
       1472725069560*u^12*v^11*w^4 + 400849740*u^15*v^6*w^5 - 
       376475520*u^16*v^6*w^5 + 11421093300*u^14*v^7*w^5 - 
       13510806600*u^15*v^7*w^5 + 104991526320*u^13*v^8*w^5 - 
       145743503520*u^14*v^8*w^5 + 401669825400*u^12*v^9*w^5 - 
       669546513720*u^13*v^9*w^5 + 758037097920*u^11*v^10*w^5 - 
       1578314014560*u^12*v^10*w^5 + 52318824*u^8*v^7*w^6 + 
       38285087100*u^13*v^7*w^6 - 49143136859*u^14*v^7*w^6 + 
       216048849300*u^12*v^8*w^6 - 336772040375*u^13*v^8*w^6 + 
       585310223160*u^11*v^9*w^6 - 1131398910009*u^12*v^9*w^6 - 
       2024701383199*u^11*v^10*w^6 + 374014237800*u^11*v^8*w^7 - 
       656257546520*u^12*v^8*w^7 + 674110816080*u^10*v^9*w^7 - 
       1497748739944*u^11*v^9*w^7 - 1762203356035*u^10*v^9*w^8])/
    (2592000*u^5*v^5*w^5)}}, 
 {{(Log[u]*(533*Pi^2*u^3 + vwsym[-792*Pi^2*u^2*v - 255*Pi^2*u*v^2 - 
         20*Pi^2*v^3]))/(2520*u^3) + 
    vwsym[-(Pi^2*(844*u^3 + 792*u^2*v + 255*u*v^2 + 20*v^3 - 1584*u^2*w - 
          510*u*w^2 - 40*w^3)*Log[v])/(2520*u^3) + ((v + w)*T3[u, v, w])/w + 
      ((12*u^4 - 29*u^3*w - 54*u^2*w^2 - 15*u*w^3 - 2*w^4)*T3[v, u, w])/
       (42*u^3*w) + ((879*u^6 + 1728*u^5*w + 1425*u^4*w^2 + 820*u^3*w^3 + 
         315*u^2*w^4 + 84*u*w^5 + 13*w^6)*T3[v, w, u])/(420*u^6)] + 
    (143*Zeta[3])/12, (-55*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(1790066*u^5 + 617400*u^3*v*w + 
       vwsym[-713676*u^4*v + 48915*u^3*v^2 + 120580*u^2*v^3 + 32550*u*v^4 + 
         5460*v^5 + 102900*u^2*v^2*w]))/(352800*u^5) + 
    (7241334*Pi^2*u^5 - 1045800*Pi^2*u^3*v*w + 
      vwsym[924852*Pi^2*u^4*v + 24165*Pi^2*u^3*v^2 - 204020*Pi^2*u^2*v^3 - 
        32550*Pi^2*u*v^4 - 5460*Pi^2*v^5 - 136500*Pi^2*u^2*v^2*w])/
     (2116800*u^5) + (T2[v, w]*(-2070066*u^12 - 3626280*u^10*v*w + 
       26371800*u^8*v^2*w^2 + 84917000*u^6*v^3*w^3 + 164581200*u^4*v^4*w^4 + 
       163341360*u^2*v^5*w^5 + 28963200*v^6*w^6 + 
       vwsym[-3338484*u^11*v - 2241315*u^10*v^2 - 1046540*u^9*v^3 - 
         605850*u^8*v^4 - 277284*u^7*v^5 - 40854*u^6*v^6 + 
         3535980*u^9*v^2*w + 6655320*u^8*v^3*w + 2714040*u^7*v^4*w + 
         95256*u^6*v^5*w + 32760*u^5*v^6*w + 41025600*u^7*v^3*w^2 + 
         28864710*u^6*v^4*w^2 + 11680200*u^5*v^5*w^2 + 2989980*u^4*v^6*w^2 + 
         94903200*u^5*v^4*w^3 + 63924840*u^4*v^5*w^3 + 20490120*u^3*v^6*w^3 + 
         150436440*u^3*v^5*w^4 + 55736520*u^2*v^6*w^4 + 66450720*u*v^6*w^5]))/
     (352800*u^12) + vwsym[((779660*u^5 + 15132*u^4*v - 220275*u^3*v^2 - 
         128980*u^2*v^3 - 32550*u*v^4 - 5460*v^5 - 126012*u^4*w + 
         214200*u^3*v*w + 25620*u^2*v^2*w + 41775*u^3*w^2 + 7980*u^2*v*w^2 + 
         109380*u^2*w^3 + 32550*u*w^4 + 5460*w^5)*Log[u]*Log[v])/
       (352800*u^5) + ((-102050*u^5 + 17088*u^4*w + 10095*u^3*w^2 - 
         3500*u^2*w^3 - 2325*u*w^4 - 390*w^5)*Log[v]^2)/(25200*u^5) + 
      ((21722400*u^7*v^6 + 75675600*u^7*v^5*w + 47464800*u^6*v^6*w + 
         104781600*u^7*v^4*w^2 + 178296720*u^6*v^5*w^2 + 
         37157680*u^5*v^6*w^2 + 72765000*u^7*v^3*w^3 + 266941080*u^6*v^4*
          w^3 + 150162432*u^5*v^5*w^3 + 12294072*u^4*v^6*w^3 + 
         26460000*u^7*v^2*w^4 + 201604200*u^6*v^3*w^4 + 
         243177690*u^5*v^4*w^4 + 53397288*u^4*v^5*w^4 + 1494990*u^3*v^6*w^4 + 
         4762800*u^7*v*w^5 + 80127600*u^6*v^2*w^5 + 199733800*u^5*v^3*w^5 + 
         93209760*u^4*v^4*w^5 + 6917400*u^3*v^5*w^5 + 10920*u^2*v^6*w^5 + 
         352800*u^7*w^6 + 15750000*u^6*v*w^6 + 86935800*u^5*v^2*w^6 + 
         82966800*u^4*v^3*w^6 + 12833100*u^3*v^4*w^6 + 32760*u^2*v^5*w^6 - 
         5460*u*v^6*w^6 + 1117440*u^6*w^7 + 19405680*u^5*v*w^7 + 
         39430440*u^4*v^2*w^7 + 12100200*u^3*v^3*w^7 + 4200*u^2*v^4*w^7 - 
         32760*u*v^5*w^7 + 2030742*u^5*w^8 + 10348620*u^4*v*w^8 + 
         6370125*u^3*v^2*w^8 + 43580*u^2*v^3*w^8 - 49350*u*v^4*w^8 + 
         5460*v^5*w^8 + 1143420*u^4*w^9 + 1769040*u^3*v*w^9 - 
         130620*u^2*v^2*w^9 - 109200*u*v^3*w^9 + 88425*u^3*w^10 - 
         13860*u^2*v*w^10 - 81900*u*v^2*w^10 - 117220*u^2*w^11 - 
         32760*u*v*w^11 - 38010*u*w^12 - 5460*w^13)*T2[u, v])/
       (352800*u^5*w^8)], 
   (Log[u]*(141210*u^6*v^6*w^6 + 49844172*u^4*v^7*w^7 + 
       12098484*u^2*v^8*w^8 - 1123920*v^9*w^9 + 
       vwsym[65167200*u^6*v^12 + 194443200*u^6*v^11*w + 142394400*u^5*v^12*
          w + 222553800*u^6*v^10*w^2 + 463692960*u^5*v^11*w^2 + 
         111473040*u^4*v^12*w^2 + 120506400*u^6*v^9*w^3 + 
         580842960*u^5*v^10*w^3 + 394750776*u^4*v^11*w^3 + 
         36882216*u^3*v^12*w^3 + 31290840*u^6*v^8*w^4 + 
         347099100*u^5*v^9*w^4 + 541447102*u^4*v^10*w^4 + 
         141750756*u^3*v^11*w^4 + 4484970*u^2*v^12*w^4 + 
         3321360*u^6*v^7*w^5 + 99673920*u^5*v^8*w^5 + 356729037*u^4*v^9*w^5 + 
         211827420*u^3*v^10*w^5 + 18509715*u^2*v^11*w^5 + 32760*u*v^12*w^5 + 
         11702622*u^5*v^7*w^6 + 114057174*u^4*v^8*w^6 + 
         153262494*u^3*v^9*w^6 + 29618190*u^2*v^10*w^6 + 81900*u*v^11*w^6 - 
         16380*v^12*w^6 + 66773640*u^3*v^8*w^7 + 27262845*u^2*v^9*w^7 + 
         598336*u*v^10*w^7 - 192024*v^11*w^7 - 1598766*u*v^9*w^8 - 
         780444*v^10*w^8]))/(1058400*u^4*v^7*w^7) + 
    vwsym[((4561704000*u^14*v^6 + 15891876000*u^14*v^5*w + 
        16810164000*u^13*v^6*w + 22004136000*u^14*v^4*w^2 + 
        61280125200*u^13*v^5*w^2 + 24275092800*u^12*v^6*w^2 + 
        15280650000*u^14*v^3*w^3 + 89063830800*u^13*v^4*w^3 + 
        92994869520*u^12*v^5*w^3 + 17228818320*u^11*v^6*w^3 + 
        5556600000*u^14*v^2*w^4 + 65257857000*u^13*v^3*w^4 + 
        142488467100*u^12*v^4*w^4 + 69671043960*u^11*v^5*w^4 + 
        6109040980*u^10*v^6*w^4 + 1000188000*u^14*v*w^5 + 
        25161696000*u^13*v^2*w^5 + 110542971000*u^12*v^3*w^5 + 
        113027219550*u^11*v^4*w^5 + 26193706560*u^10*v^5*w^5 + 
        939765890*u^9*v^6*w^5 + 74088000*u^14*w^6 + 4807782000*u^13*v*w^6 + 
        45348912000*u^12*v^2*w^6 + 93178081500*u^11*v^3*w^6 + 
        45140466000*u^10*v^4*w^6 + 4279040640*u^9*v^5*w^6 + 
        29218000*u^8*v^6*w^6 + 696708409*u^13*w^7 + 9356873904*u^12*v*w^7 + 
        40695430440*u^11*v^2*w^7 + 39665070900*u^10*v^3*w^7 + 
        7719735870*u^9*v^4*w^7 + 37773540*u^8*v^5*w^7 - 
        17553270*u^7*v^6*w^7 + 2274075902*u^12*w^8 + 8772564528*u^11*v*w^8 + 
        20959605240*u^10*v^2*w^8 + 11153635080*u^9*v^3*w^8 + 
        2099107080*u^8*v^4*w^8 + 279779640*u^7*v^5*w^8 + 
        70259280*u^6*v^6*w^8 + 2832051982*u^11*w^9 + 4724804784*u^10*v*w^9 + 
        14971965960*u^9*v^2*w^9 + 19158861960*u^8*v^3*w^9 + 
        14234877300*u^7*v^4*w^9 + 6452179860*u^6*v^5*w^9 + 
        1771426440*u^5*v^6*w^9 + 1152133034*u^10*w^10 + 
        3078136320*u^9*v*w^10 + 20220720660*u^8*v^2*w^10 + 
        40976593980*u^7*v^3*w^10 + 45234299040*u^6*v^4*w^10 + 
        30726398640*u^5*v^5*w^10 + 10023694800*u^4*v^6*w^10 - 
        175251485*u^9*w^11 + 2149686840*u^8*v*w^11 + 18440106300*u^7*v^2*
         w^11 + 51843239700*u^6*v^3*w^11 + 81327911700*u^5*v^4*w^11 + 
        71082702600*u^4*v^5*w^11 + 26004623400*u^3*v^6*w^11 - 
        193725340*u^8*w^12 + 596514240*u^7*v*w^12 + 9950150700*u^6*v^2*w^12 + 
        41500305000*u^5*v^3*w^12 + 85851087000*u^4*v^4*w^12 + 
        87695731200*u^3*v^5*w^12 + 34664070000*u^2*v^6*w^12 - 
        53223450*u^7*w^13 + 30323160*u^6*v*w^13 + 3394685700*u^5*v^2*w^13 + 
        19878604200*u^4*v^3*w^13 + 49148656200*u^3*v^4*w^13 + 
        55233662400*u^2*v^5*w^13 + 23078059200*u*v^6*w^13 - 
        6286140*u^6*w^14 + 6879600*u^5*v*w^14 + 627895800*u^4*v^2*w^14 + 
        4302925200*u^3*v^3*w^14 + 11704669200*u^2*v^4*w^14 + 
        13954651200*u*v^5*w^14 + 6082272000*v^6*w^14)*Log[v])/
      (74088000*u^11*w^7*(u + w)^2)], 
   (115900866900*u^16*v^6*w^6 - 38633622300*u^17*v^6*w^6 + 
     18124968875300*u^14*v^7*w^7 - 27045087830994*u^15*v^7*w^7 + 
     88950423312100*u^12*v^8*w^8 - 248233137889212*u^13*v^8*w^8 + 
     90237969764600*u^10*v^9*w^9 - 231530604416940*u^11*v^9*w^9 + 
     266277429840800*u^8*v^10*w^10 - 448647811793440*u^9*v^10*w^10 + 
     605889140851400*u^6*v^11*w^11 - 1184677223722300*u^7*v^11*w^11 + 
     791693911890000*u^4*v^12*w^12 - 1964890697467600*u^5*v^12*w^12 + 
     331049572358400*u^2*v^13*w^13 - 1290605074390800*u^3*v^13*w^13 + 
     23174909856000*v^14*w^14 - 193954853836800*u*v^14*w^14 + 
     vwsym[17221522752000*u^16*v^12 - 17221522752000*u^17*v^12 + 
       34443045504000*u^15*v^13 - 51664568256000*u^16*v^13 + 
       17221522752000*u^14*v^14 - 51664568256000*u^15*v^14 - 
       17221522752000*u^14*v^15 + 51679766880000*u^16*v^11*w - 
       51679766880000*u^17*v^11*w + 165833907120000*u^15*v^12*w - 
       232819281072000*u^16*v^12*w + 176628513600000*u^14*v^13*w - 
       373073634864000*u^15*v^13*w + 62474373360000*u^13*v^14*w - 
       254408494032000*u^14*v^14*w - 62474373360000*u^13*v^15*w + 
       59494902516000*u^16*v^10*w^2 - 59494902516000*u^17*v^10*w^2 + 
       315794366798400*u^15*v^11*w^2 - 420933086834400*u^16*v^11*w^2 + 
       541147440254400*u^14*v^12*w^2 - 1003324227292800*u^15*v^12*w^2 + 
       372891390177600*u^13*v^13*w^2 - 1069872218352000*u^14*v^13*w^2 + 
       88043414205600*u^12*v^14*w^2 - 516029589583200*u^13*v^14*w^2 - 
       88043414205600*u^12*v^15*w^2 + 32342568148800*u^16*v^9*w^3 - 
       32342568148800*u^17*v^9*w^3 + 303433416434400*u^15*v^10*w^3 - 
       387934693339200*u^16*v^10*w^3 + 802237793053200*u^14*v^11*w^3 - 
       1382456187462000*u^15*v^11*w^3 + 883350800589600*u^13*v^12*w^3 - 
       2159513246713200*u^14*v^12*w^3 + 412009047013200*u^12*v^13*w^3 - 
       1621489054844400*u^13*v^13*w^3 + 59805191191200*u^11*v^14*w^3 - 
       548645061594000*u^12*v^14*w^3 - 59805191191200*u^11*v^15*w^3 + 
       8383016216400*u^16*v^8*w^4 - 8383016216400*u^17*v^8*w^4 + 
       154597977139200*u^15*v^9*w^4 - 191065427792400*u^16*v^9*w^4 + 
       659614727596300*u^14*v^10*w^4 - 1078045681213900*u^15*v^10*w^4 + 
       1099314130205200*u^13*v^11*w^4 - 2455866616664300*u^14*v^11*w^4 + 
       815498267543400*u^12*v^12*w^4 - 2680883792755000*u^13*v^12*w^4 + 
       248821266458800*u^11*v^13*w^4 - 1420558781156200*u^12*v^13*w^4 + 
       19237362447100*u^10*v^14*w^4 - 319415697874700*u^11*v^14*w^4 - 
       19237362447100*u^10*v^15*w^4 + 884661831900*u^16*v^7*w^5 - 
       884661831900*u^17*v^7*w^5 + 39953148276300*u^15*v^8*w^5 - 
       48025786884600*u^16*v^8*w^5 + 308458972669050*u^14*v^9*w^5 - 
       481527707420550*u^15*v^9*w^5 + 788112872939350*u^13*v^10*w^5 - 
       1664405473923500*u^14*v^10*w^5 + 878234519099000*u^12*v^11*w^5 - 
       2610834016616350*u^13*v^11*w^5 + 433636219207800*u^11*v^12*w^5 - 
       2009879962273400*u^12*v^12*w^5 + 76251766365250*u^10*v^13*w^5 - 
       721331001315050*u^11*v^13*w^5 + 2127679541750*u^9*v^14*w^5 - 
       94393843644100*u^10*v^14*w^5 - 2127679541750*u^9*v^15*w^5 + 
       4878116058900*u^15*v^7*w^6 - 5196442849500*u^16*v^7*w^6 + 
       78814979670000*u^14*v^8*w^6 - 116038344765000*u^15*v^8*w^6 + 
       333495379892850*u^13*v^9*w^6 - 672354462899700*u^14*v^9*w^6 + 
       554755229099400*u^12*v^10*w^6 - 1555432094696200*u^13*v^10*w^6 + 
       409046495119500*u^11*v^11*w^6 - 1705335844740500*u^12*v^11*w^6 + 
       122072226852100*u^10*v^12*w^6 - 894428439066400*u^11*v^12*w^6 + 
       8219257821950*u^9*v^13*w^6 - 192850358224300*u^10*v^13*w^6 - 
       119087595200*u^8*v^14*w^6 - 9680508968900*u^9*v^14*w^6 + 
       119087595200*u^8*v^15*w^6 + 87887429564900*u^13*v^8*w^7 - 
       174578111323212*u^14*v^8*w^7 + 211815098056800*u^12*v^9*w^7 - 
       580019243930307*u^13*v^9*w^7 + 225969734677400*u^11*v^10*w^7 - 
       897284303832534*u^12*v^10*w^7 + 99337221524450*u^10*v^11*w^7 - 
       660094005422745*u^11*v^11*w^7 + 10133822023850*u^9*v^12*w^7 - 
       207067225858320*u^10*v^12*w^7 - 1427804853650*u^8*v^13*w^7 - 
       14521113667970*u^9*v^13*w^7 - 134956890250*u^7*v^14*w^7 + 
       1696928069900*u^8*v^14*w^7 + 134956890250*u^7*v^15*w^7 + 
       98049744758700*u^11*v^9*w^8 - 353954902000458*u^12*v^9*w^8 + 
       69302761883600*u^10*v^10*w^8 - 338010029128608*u^11*v^10*w^8 + 
       19640792183950*u^9*v^11*w^8 - 159863371935270*u^10*v^11*w^8 - 
       1719608836400*u^8*v^12*w^8 - 22325461281960*u^9*v^12*w^8 - 
       2137072528150*u^7*v^13*w^8 + 5754230324360*u^8*v^13*w^8 - 
       337529990000*u^6*v^14*w^8 + 2659577452000*u^7*v^14*w^8 + 
       337529990000*u^6*v^15*w^8 + 122638736130400*u^9*v^10*w^9 - 
       230916668386854*u^10*v^10*w^9 + 106686259537550*u^8*v^11*w^9 - 
       219931676092455*u^9*v^11*w^9 + 56397455253650*u^7*v^12*w^9 - 
       147441557540160*u^8*v^12*w^9 + 19737816624400*u^6*v^13*w^9 - 
       68768199082520*u^7*v^13*w^9 + 4099391626400*u^5*v^14*w^9 - 
       22486372098400*u^6*v^14*w^9 - 4099391626400*u^5*v^15*w^9 + 
       340733926790950*u^7*v^11*w^10 - 648941562541580*u^8*v^11*w^10 + 
       279627381329800*u^6*v^12*w^10 - 626023379962120*u^7*v^12*w^10 + 
       140341951275400*u^5*v^13*w^10 - 415379739322800*u^6*v^13*w^10 + 
       32158205982000*u^4*v^14*w^10 - 171366748018200*u^5*v^14*w^10 - 
       32158205982000*u^4*v^15*w^10 + 643196194550000*u^5*v^12*w^11 - 
       1427624321152400*u^6*v^12*w^11 + 375270204292200*u^4*v^13*w^11 - 
       1103644819594800*u^5*v^13*w^11 + 91608999589800*u^3*v^14*w^11 - 
       486361891512000*u^4*v^14*w^11 - 91608999589800*u^3*v^15*w^11 + 
       500261872912200*u^3*v^13*w^12 - 1600661304446400*u^4*v^13*w^12 + 
       127264052538000*u^2*v^14*w^12 - 703173431016000*u^3*v^14*w^12 - 
       127264052538000*u^2*v^15*w^12 + 86667249110400*u*v^14*w^13 - 
       534862330102800*u^2*v^14*w^13 - 86667249110400*u*v^15*w^13 - 
       23174909856000*v^15*w^14])/(62233920000*u^11*v^7*(u + v)^2*w^7*
     (u + w)^2)}, 
  {cyc[(T2[v, w]*(28*u^12*v*w + 1218*u^10*v^2*w^2 + 12180*u^8*v^3*w^3 + 
       42875*u^6*v^4*w^4 + 55566*u^4*v^5*w^5 + 22638*u^2*v^6*w^6 + 
       1724*v^7*w^7 + vwsym[168*u^11*v^2*w + 420*u^10*v^3*w + 560*u^9*v^4*w + 
         420*u^8*v^5*w + 168*u^7*v^6*w + 28*u^6*v^7*w + 3570*u^9*v^3*w^2 + 
         5460*u^8*v^4*w^2 + 4620*u^7*v^5*w^2 + 2058*u^6*v^6*w^2 + 
         378*u^5*v^7*w^2 + 21420*u^7*v^4*w^3 + 20580*u^6*v^5*w^3 + 
         10290*u^5*v^6*w^3 + 2100*u^4*v^7*w^3 + 46305*u^5*v^5*w^4 + 
         25725*u^4*v^6*w^4 + 5775*u^3*v^7*w^4 + 33957*u^3*v^6*w^5 + 
         8316*u^2*v^7*w^5 + 6006*u*v^7*w^6]))/(28*u^7)], 
   cyc[(Log[u]*(47070*u^14*v^6*w^6 + 125232*u^5*v^7*w^7 + 
       173034944*u^12*v^7*w^7 + 42840*u^3*v^8*w^8 + 14621642406*u^10*v^8*
        w^8 - 839970*u*v^9*w^9 + 157402115568*u^8*v^9*w^9 + 
       343138601036*u^6*v^10*w^10 + 158687330060*u^4*v^11*w^11 + 
       11021605308*u^2*v^12*w^12 + vwsym[21722400*u^14*v^12 + 
         152056800*u^13*v^13 + 456170400*u^12*v^14 + 760284000*u^11*v^15 + 
         760284000*u^10*v^16 + 456170400*u^9*v^17 + 152056800*u^8*v^18 + 
         21722400*u^7*v^19 + 64814400*u^14*v^11*w + 681433200*u^13*v^12*w + 
         2803172400*u^12*v^13*w + 6138543600*u^11*v^14*w + 
         7958286000*u^10*v^15*w + 6290600400*u^9*v^16*w + 
         2955229200*u^8*v^17*w + 746600400*u^7*v^18*w + 75675600*u^6*v^19*w + 
         74184600*u^14*v^10*w^2 + 1220394000*u^13*v^11*w^2 + 
         7102569600*u^12*v^12*w^2 + 20790092400*u^11*v^13*w^2 + 
         35037567600*u^10*v^14*w^2 + 35846067600*u^9*v^15*w^2 + 
         22331064000*u^8*v^16*w^2 + 8094651600*u^7*v^17*w^2 + 
         1510601400*u^6*v^18*w^2 + 104781600*u^5*v^19*w^2 + 
         40168800*u^14*v^9*w^3 + 1110937800*u^13*v^10*w^3 + 
         9600922800*u^12*v^11*w^3 + 38695368600*u^11*v^12*w^3 + 
         86028192600*u^10*v^13*w^3 + 113871403800*u^9*v^14*w^3 + 
         91989865800*u^8*v^15*w^3 + 44624533800*u^7*v^16*w^3 + 
         12188622600*u^6*v^17*w^3 + 1618293600*u^5*v^18*w^3 + 
         72765000*u^4*v^19*w^3 + 10430280*u^14*v^8*w^4 + 
         540560160*u^13*v^9*w^4 + 7462945980*u^12*v^10*w^4 + 
         43353210600*u^11*v^11*w^4 + 130612910400*u^10*v^12*w^4 + 
         226393823880*u^9*v^13*w^4 + 236339291160*u^8*v^14*w^4 + 
         149350493880*u^7*v^15*w^4 + 55232515800*u^6*v^16*w^4 + 
         10975872600*u^5*v^17*w^4 + 982327500*u^4*v^18*w^4 + 
         26460000*u^3*v^19*w^4 + 1107120*u^14*v^7*w^5 + 134793120*u^13*v^8*
          w^5 + 3337452720*u^12*v^9*w^5 + 29972059320*u^11*v^10*w^5 + 
         127674321600*u^10*v^11*w^5 + 296888926320*u^9*v^12*w^5 + 
         404327727720*u^8*v^13*w^5 + 330658173720*u^7*v^14*w^5 + 
         160414420320*u^6*v^15*w^5 + 43785126000*u^5*v^16*w^5 + 
         6014269800*u^4*v^17*w^5 + 334983600*u^3*v^18*w^5 + 
         4762800*u^2*v^19*w^5 + 14698740*u^13*v^7*w^6 + 806033970*u^12*v^8*
          w^6 + 12532658040*u^11*v^9*w^6 + 80647451220*u^10*v^10*w^6 + 
         261689528520*u^9*v^11*w^6 + 475115758740*u^8*v^12*w^6 + 
         506338893720*u^7*v^13*w^6 + 319104067590*u^6*v^14*w^6 + 
         115355906820*u^5*v^15*w^6 + 22145542650*u^4*v^16*w^6 + 
         1946221200*u^3*v^17*w^6 + 59358600*u^2*v^18*w^6 + 
         352800*u*v^19*w^6 - 227424*u^4*v^8*w^7 + 3252936317*u^11*v^8*w^7 - 
         238650*u^3*v^9*w^7 + 32708987079*u^10*v^9*w^7 - 
         213592*u^2*v^10*w^7 + 155345601545*u^9*v^10*w^7 - 
         199833*u*v^11*w^7 + 388377013322*u^8*v^11*w^7 + 
         549090394188*u^7*v^12*w^7 + 451364862928*u^6*v^13*w^7 + 
         213377455744*u^5*v^14*w^7 + 55027276830*u^4*v^15*w^7 + 
         6939956407*u^3*v^16*w^7 + 352399489*u^2*v^17*w^7 + 
         5361171*u*v^18*w^7 + 83160*u^2*v^9*w^8 + 71445368925*u^9*v^9*w^8 - 
         828774*u*v^10*w^8 + 232412943268*u^8*v^10*w^8 + 
         435776719532*u^7*v^11*w^8 + 469561505112*u^6*v^12*w^8 + 
         289672333496*u^5*v^13*w^8 + 98758059730*u^4*v^14*w^8 + 
         17157399903*u^3*v^15*w^8 + 1315674402*u^2*v^16*w^8 + 
         35876675*u*v^17*w^8 + 302200584308*u^7*v^10*w^9 + 
         392934408972*u^6*v^11*w^9 + 307175900724*u^5*v^12*w^9 + 
         135853365340*u^4*v^13*w^9 + 31607627568*u^3*v^14*w^9 + 
         3436231113*u^2*v^15*w^9 + 141595067*u*v^16*w^9 + 
         290048222520*u^5*v^11*w^10 + 154425412120*u^4*v^12*w^10 + 
         45770173008*u^3*v^13*w^10 + 6624728888*u^2*v^14*w^10 + 
         371095811*u*v^15*w^10 + 54365119242*u^3*v^12*w^11 + 
         9717171142*u^2*v^13*w^11 + 686688762*u*v^14*w^11 + 
         927249106*u*v^13*w^12]))/(352800*v^6*w^6)], 
   (cyc[551908890*u^19*v^6*w^6 - 183969630*u^20*v^6*w^6 + 
       274715640*u^11*v^7*w^7 + 646414500160*u^17*v^7*w^7 - 
       682779629054*u^18*v^7*w^7 - 802761120*u^9*v^8*w^8 + 
       45979642416840*u^15*v^8*w^8 - 62876768956526*u^16*v^8*w^8 + 
       1360869480*u^7*v^9*w^9 + 438594402352980*u^13*v^9*w^9 - 
       790027519100700*u^14*v^9*w^9 + 938683889655540*u^11*v^10*w^10 - 
       2299126712926484*u^12*v^10*w^10 + 1004884790445480*u^9*v^11*w^11 - 
       2596877961083140*u^10*v^11*w^11 + 1419022371133920*u^7*v^12*w^12 - 
       3424449817864740*u^8*v^12*w^12 + 1182361068019320*u^5*v^13*w^13 - 
       3719871962404440*u^6*v^13*w^13 + 372323872455360*u^3*v^14*w^14 - 
       1758671425741440*u^4*v^14*w^14 + 28707604128000*u*v^15*w^15 - 
       269066877475200*u^2*v^15*w^15 - 5740507584000*v^16*w^16] + 
     s3sym[82007251200*u^19*v^12 - 82007251200*u^20*v^12 + 
       574050758400*u^18*v^13 - 656058009600*u^19*v^13 + 
       1722152275200*u^17*v^14 - 2296203033600*u^18*v^14 + 
       2870253792000*u^16*v^15 - 4592406067200*u^17*v^15 + 
       246094128000*u^19*v^11*w - 246094128000*u^20*v^11*w + 
       2542803782400*u^18*v^12*w - 2861781753600*u^19*v^12*w + 
       10334940134400*u^17*v^13*w - 13387930819200*u^18*v^13*w + 
       22392032544000*u^16*v^14*w - 34257533385600*u^17*v^14*w - 
       53650571184000*u^16*v^15*w + 283309059600*u^19*v^10*w^2 - 
       283309059600*u^20*v^10*w^2 + 4518518751600*u^18*v^11*w^2 - 
       5019179323200*u^19*v^11*w^2 + 25702438927200*u^17*v^12*w^2 - 
       32469956677200*u^18*v^12*w^2 + 73752203901600*u^16*v^13*w^2 - 
       108601606579200*u^17*v^13*w^2 + 121824266793600*u^15*v^14*w^2 - 
       215400958903200*u^16*v^14*w^2 + 154012229280*u^19*v^9*w^3 - 
       154012229280*u^20*v^9*w^3 + 4089847571040*u^18*v^10*w^3 - 
       4492234603920*u^19*v^10*w^3 + 34218877465920*u^17*v^11*w^3 - 
       42282134272560*u^18*v^11*w^3 + 134087178630720*u^16*v^12*w^3 - 
       190944361755840*u^17*v^12*w^3 + 289966072734240*u^15*v^13*w^3 - 
       489068294470560*u^16*v^13*w^3 - 769722037627200*u^15*v^14*w^3 + 
       39919124840*u^19*v^8*w^4 - 39919124840*u^20*v^8*w^4 + 
       1979167344000*u^18*v^9*w^4 - 2152821870920*u^19*v^9*w^4 + 
       26254736179280*u^17*v^10*w^4 - 31804534099520*u^18*v^10*w^4 + 
       147200346762840*u^16*v^11*w^4 - 203419798165640*u^17*v^11*w^4 + 
       428485149550080*u^15*v^12*w^4 - 693298880745240*u^16*v^12*w^4 + 
       715863472368240*u^14*v^13*w^4 - 1398906426803760*u^15*v^13*w^4 + 
       4212675390*u^19*v^7*w^5 - 4212675390*u^20*v^7*w^5 + 
       489615963060*u^18*v^8*w^5 - 528057099290*u^19*v^8*w^5 + 
       11598630305220*u^17*v^9*w^5 - 13800043426680*u^18*v^9*w^5 + 
       99920657627700*u^16*v^10*w^5 - 134344023720200*u^17*v^10*w^5 + 
       408815842550850*u^15*v^11*w^5 - 637082105620590*u^16*v^11*w^5 + 
       911188945950360*u^14*v^12*w^5 - 1694208798607290*u^15*v^12*w^5 - 
       2719177506232320*u^14*v^13*w^5 + 57727219290*u^18*v^7*w^6 - 
       56667486330*u^19*v^7*w^6 + 2794171049580*u^17*v^8*w^6 - 
       3236501924670*u^18*v^8*w^6 + 41172707052420*u^16*v^9*w^6 - 
       53821909692180*u^17*v^9*w^6 + 252804575962590*u^15*v^10*w^6 - 
       380088113459250*u^16*v^10*w^6 + 782086057074510*u^14*v^11*w^6 - 
       1388969715580230*u^15*v^11*w^6 + 1346498576686320*u^13*v^12*w^6 - 
       2919459474607410*u^14*v^12*w^6 + 1628685928*u^10*v^8*w^7 + 
       10815665422720*u^16*v^8*w^7 - 13438497461985*u^17*v^8*w^7 + 
       101464683464820*u^15*v^9*w^7 - 146156624402893*u^16*v^9*w^7 + 
       455252689489110*u^14*v^10*w^7 - 770978313327734*u^15*v^10*w^7 + 
       1073480953432110*u^13*v^11*w^7 - 2197902660984378*u^14*v^11*w^7 - 
       3648395592858604*u^13*v^12*w^7 + 209767673582100*u^14*v^9*w^8 - 
       333432926594481*u^15*v^9*w^8 + 638674957096940*u^13*v^10*w^8 - 
       1220180122098106*u^14*v^10*w^8 + 1118641314754320*u^12*v^11*w^8 - 
       2651122297959156*u^13*v^11*w^8 + 801211536436920*u^12*v^10*w^9 - 
       1723337527159136*u^13*v^10*w^9 - 2682789872508018*u^12*v^11*w^9])/
    (296352000*u^6*v^6*w^6)}}, 
 {{(Log[u]*(25*Pi^2*u^3 + vwsym[-42*Pi^2*u^2*v - 31*Pi^2*u*v^2 - 
         19*Pi^2*v^3 + 80*Pi^2*v^2*w]))/(120*(u^3 + v^3 + w^3)) + 
    vwsym[-(Pi^2*(40*u^3 + 42*u^2*v + 31*u*v^2 - 21*v^3 - 84*u^2*w + 
          40*v^2*w - 62*u*w^2 + 40*v*w^2 + 57*w^3)*Log[v])/
       (120*(u^3 + v^3 + w^3)) + ((2*u^3*v + v^4 + 2*u^3*w + v^3*w + 
         3*v^2*w^2 + 7*v*w^3 + 4*w^4)*T3[u, v, w])/(2*w*(u^3 + v^3 + w^3)) + 
      ((3*u^4 + 5*u*v^3 - 3*u^3*w + 5*v^3*w + 3*u^2*w^2 + 27*u*w^3 + 18*w^4)*
        T3[v, u, w])/(10*w*(u^3 + v^3 + w^3)) + 
      ((125*u^6 + 80*u^3*v^3 + 234*u^5*w + 90*u^2*v^3*w + 147*u^4*w^2 + 
         30*u*v^3*w^2 + 118*u^3*w^3 + 20*v^3*w^3 + 117*u^2*w^4 + 48*u*w^5 + 
         11*w^6)*T3[v, w, u])/(60*u^3*(u^3 + v^3 + w^3))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-55*u^3 + vwsym[-95*v^3 + 32*v^2*w]))/(24*(u^3 + v^3 + w^3)) + 
    (Log[v]*Log[w]*(254470*u^5 + 119700*u^3*v*w + 
       vwsym[-111894*u^4*v - 17007*u^3*v^2 + 171604*u^2*v^3 + 17850*u*v^4 + 
         4620*v^5 - 1344*u^2*v^2*w + 8400*u*v^3*w + 8400*v^3*w^2]))/
     (50400*u^2*(u^3 + v^3 + w^3)) + (343334*Pi^2*u^5 - 91980*Pi^2*u^3*v*w + 
      vwsym[48890*Pi^2*u^4*v + 27229*Pi^2*u^3*v^2 + 299612*Pi^2*u^2*v^3 - 
        5950*Pi^2*u*v^4 - 1540*Pi^2*v^5 + 66528*Pi^2*u^2*v^2*w - 
        2800*Pi^2*u*v^3*w - 2800*Pi^2*v^3*w^2])/
     (100800*u^2*(u^3 + v^3 + w^3)) + 
    (T2[v, w]*(-293670*u^12 - 452340*u^10*v*w + 3747240*u^8*v^2*w^2 + 
       8956780*u^6*v^3*w^3 + 14610960*u^4*v^4*w^4 + 17191440*u^2*v^5*w^5 + 
       2721600*v^6*w^6 + vwsym[-455106*u^11*v - 258513*u^10*v^2 - 
         166984*u^9*v^3 - 298326*u^8*v^4 - 179424*u^7*v^5 - 43618*u^6*v^6 + 
         664104*u^9*v^2*w + 645960*u^8*v^3*w - 646380*u^7*v^4*w - 
         954912*u^6*v^5*w - 308280*u^5*v^6*w + 4722480*u^7*v^3*w^2 + 
         714546*u^6*v^4*w^2 - 1990800*u^5*v^5*w^2 - 901740*u^4*v^6*w^2 + 
         6973260*u^5*v^4*w^3 + 2206680*u^4*v^5*w^3 + 244440*u^3*v^6*w^3 + 
         13664280*u^3*v^5*w^4 + 4881240*u^2*v^6*w^4 + 6824160*u*v^6*w^5]))/
     (50400*u^9*(u^3 + v^3 + w^3)) + 
    vwsym[((37100*u^5 + 1934*u^4*v - 5083*u^3*v^2 + 33052*u^2*v^3 - 
         5950*u*v^4 - 1540*v^5 - 7814*u^4*w + 26040*u^3*v*w - 
         20888*u^2*v^2*w + 2800*u*v^3*w - 16617*u^3*w^2 - 45192*u^2*v*w^2 + 
         2800*v^3*w^2 + 107228*u^2*w^3 - 2800*u*v*w^3 - 2800*v^2*w^3 + 
         5950*u*w^4 + 1540*w^5)*Log[u]*Log[v])/
       (16800*u^2*(u^3 + v^3 + w^3)) + 
      ((-14422*u^5 - 9850*u^2*v^3 + 3288*u^4*w - 600*u*v^3*w + 1785*u^3*w^2 - 
         600*v^3*w^2 - 16870*u^2*w^3 - 1275*u*w^4 - 330*w^5)*Log[v]^2)/
       (3600*u^2*(u^3 + v^3 + w^3)) + 
      ((2041200*u^7*v^6 + 8353800*u^7*v^5*w + 4874400*u^6*v^6*w + 
         13139280*u^7*v^4*w^2 + 20667360*u^6*v^5*w^2 + 3254160*u^5*v^6*w^2 + 
         9960300*u^7*v^3*w^3 + 34176744*u^6*v^4*w^3 + 15374184*u^5*v^5*w^3 + 
         146664*u^4*v^6*w^3 + 3780000*u^7*v^2*w^4 + 27738060*u^6*v^3*w^4 + 
         28191870*u^5*v^4*w^4 + 1914696*u^4*v^5*w^4 - 450870*u^3*v^6*w^4 + 
         680400*u^7*v*w^5 + 11446680*u^6*v^2*w^5 + 25235000*u^5*v^3*w^5 + 
         5368356*u^4*v^4*w^5 - 1791300*u^3*v^5*w^5 - 102760*u^2*v^6*w^5 + 
         50400*u^7*w^6 + 2250360*u^6*v*w^6 + 11369400*u^5*v^2*w^6 + 
         6014400*u^4*v^3*w^6 - 2869020*u^3*v^4*w^6 - 514080*u^2*v^5*w^6 - 
         4620*u*v^6*w^6 + 157956*u^6*w^7 + 2420040*u^5*v*w^7 + 
         2772504*u^4*v^2*w^7 - 2579640*u^3*v^3*w^7 - 1087380*u^2*v^4*w^7 - 
         27720*u*v^5*w^7 + 213794*u^5*w^8 + 313734*u^4*v*w^8 - 
         1777521*u^3*v^2*w^8 - 1192976*u^2*v^3*w^8 - 51450*u*v^4*w^8 + 
         4620*v^5*w^8 - 138930*u^4*w^9 - 1208340*u^3*v*w^9 - 
         1019256*u^2*v^2*w^9 - 100800*u*v^3*w^9 - 481869*u^3*w^10 - 
         706944*u^2*v*w^10 - 69300*u*v^2*w^10 - 8400*v^3*w^10 - 
         347164*u^2*w^11 - 19320*u*v*w^11 + 8400*v^2*w^11 - 22470*u*w^12 - 
         4620*w^13)*T2[u, v])/(50400*u^2*w^8*(u^3 + v^3 + w^3))], 
   (Log[u]*(152901*u^6*v^6*w^6 + 43946288*u^4*v^7*w^7 - 
       59932656*u^2*v^8*w^8 - 3880800*v^9*w^9 + 
       vwsym[42865200*u^6*v^12 + 153997200*u^6*v^11*w + 102362400*u^5*v^12*
          w + 202498380*u^6*v^10*w^2 + 382833360*u^5*v^11*w^2 + 
         68337360*u^4*v^12*w^2 + 118964160*u^6*v^9*w^3 + 
         534825144*u^5*v^10*w^3 + 288689184*u^4*v^11*w^3 + 
         3079944*u^3*v^12*w^3 + 31487400*u^6*v^8*w^4 + 342724368*u^5*v^9*
          w^4 + 453379458*u^4*v^10*w^4 + 38668644*u^3*v^11*w^4 - 
         9468270*u^2*v^12*w^4 + 3281040*u^6*v^7*w^5 + 100336698*u^5*v^8*w^5 + 
         324455313*u^4*v^9*w^5 + 93657816*u^3*v^10*w^5 - 
         32883165*u^2*v^11*w^5 - 2157960*u*v^12*w^5 + 11548446*u^5*v^7*w^6 + 
         104085996*u^4*v^8*w^6 + 82567548*u^3*v^9*w^6 - 
         44596860*u^2*v^10*w^6 - 9716700*u*v^11*w^6 - 97020*v^12*w^6 + 
         24205398*u^3*v^8*w^7 - 41825679*u^2*v^9*w^7 - 19854910*u*v^10*w^7 - 
         1014888*v^11*w^7 - 13401720*u*v^9*w^8 - 2858268*v^10*w^8]))/
     (1058400*u*v^7*w^7*(u^3 + v^3 + w^3)) + 
    vwsym[((428652000*u^14*v^6 + 1754298000*u^14*v^5*w + 
        1666602000*u^13*v^6*w + 2759248800*u^14*v^4*w^2 + 
        6971592600*u^13*v^5*w^2 + 2361693600*u^12*v^6*w^2 + 
        2091663000*u^14*v^3*w^3 + 11315989440*u^13*v^4*w^3 + 
        10323563040*u^12*v^5*w^3 + 1361346840*u^11*v^6*w^3 + 
        793800000*u^14*v^2*w^4 + 8962487100*u^13*v^3*w^4 + 
        17605716660*u^12*v^4*w^4 + 6545477820*u^11*v^5*w^4 + 
        108294060*u^10*v^6*w^4 + 142884000*u^14*v*w^5 + 
        3594502800*u^13*v^2*w^5 + 14734059900*u^12*v^3*w^5 + 
        12170228490*u^11*v^4*w^5 + 999946920*u^10*v^5*w^5 - 
        183308370*u^9*v^6*w^5 + 10584000*u^14*w^6 + 686901600*u^13*v*w^6 + 
        6257878200*u^12*v^2*w^6 + 10979407950*u^11*v^3*w^6 + 
        2555850780*u^10*v^4*w^6 - 691802580*u^9*v^5*w^6 - 
        57666000*u^8*v^6*w^6 + 101426411*u^13*w^7 + 1280120052*u^12*v*w^7 + 
        4915064616*u^11*v^2*w^7 + 2822863190*u^10*v^3*w^7 - 
        1142579550*u^9*v^4*w^7 - 353606820*u^8*v^5*w^7 - 
        25364850*u^7*v^6*w^7 + 327019714*u^12*w^8 + 889734114*u^11*v*w^8 + 
        1610084280*u^10*v^2*w^8 - 249633650*u^9*v^3*w^8 - 
        790918800*u^8*v^4*w^8 - 481482120*u^7*v^5*w^8 - 
        155999760*u^6*v^6*w^8 + 456970118*u^11*w^9 + 57156282*u^10*v*w^9 + 
        1083305832*u^9*v^2*w^9 + 1710179030*u^8*v^3*w^9 + 
        344994300*u^7*v^4*w^9 - 815835300*u^6*v^5*w^9 - 
        378854280*u^5*v^6*w^9 + 222494570*u^10*w^10 - 82338210*u^9*v*w^10 + 
        2013609948*u^8*v^2*w^10 + 4213719720*u^7*v^3*w^10 + 
        3164442540*u^6*v^4*w^10 + 980454720*u^5*v^5*w^10 + 
        128948400*u^4*v^6*w^10 - 87395963*u^9*w^11 - 224749590*u^8*v*w^11 + 
        1055080740*u^7*v^2*w^11 + 4234746600*u^6*v^3*w^11 + 
        6937914900*u^5*v^4*w^11 + 5851629000*u^4*v^5*w^11 + 
        2018986200*u^3*v^6*w^11 - 122242648*u^8*w^12 - 471787680*u^7*v*w^12 - 
        540169140*u^6*v^2*w^12 + 2176599600*u^5*v^3*w^12 + 
        7714236600*u^4*v^4*w^12 + 8762493600*u^3*v^5*w^12 + 
        3365182800*u^2*v^6*w^12 - 40364310*u^7*w^13 - 297639720*u^6*v*w^13 - 
        702116100*u^5*v^2*w^13 + 540401400*u^4*v^3*w^13 + 
        4407089400*u^3*v^4*w^13 + 5759812800*u^2*v^5*w^13 + 
        2290377600*u*v^6*w^13 - 7219380*u^6*w^14 - 64738800*u^5*v*w^14 - 
        189365400*u^4*v^2*w^14 + 51332400*u^3*v^3*w^14 + 
        1025060400*u^2*v^4*w^14 + 1433073600*u*v^5*w^14 + 571536000*v^6*w^14)*
       Log[v])/(10584000*u^8*w^7*(u + w)^2*(u^3 + v^3 + w^3))], 
   (6154699950*u^16*v^6*w^6 - 2051566650*u^17*v^6*w^6 + 
     787708439000*u^14*v^7*w^7 - 1225570797922*u^15*v^7*w^7 + 
     1472831411450*u^12*v^8*w^8 - 7453494472754*u^13*v^8*w^8 - 
     762156264100*u^10*v^9*w^9 + 2734166262892*u^11*v^9*w^9 + 
     6157961108600*u^8*v^10*w^10 - 7807965279632*u^9*v^10*w^10 + 
     10995699227800*u^6*v^11*w^11 - 17520214796700*u^7*v^11*w^11 + 
     20763505186200*u^4*v^12*w^12 - 42112078486800*u^5*v^12*w^12 + 
     10090245286800*u^2*v^13*w^13 - 37007870398800*u^3*v^13*w^13 + 
     667998576000*v^14*w^14 - 5783935852800*u*v^14*w^14 + 
     vwsym[495997992000*u^16*v^12 - 495997992000*u^17*v^12 + 
       991995984000*u^15*v^13 - 1487993976000*u^16*v^13 + 
       495997992000*u^14*v^14 - 1487993976000*u^15*v^14 - 
       495997992000*u^14*v^15 + 1845161640000*u^16*v^11*w - 
       1845161640000*u^17*v^11*w + 5559355620000*u^15*v^12*w - 
       7840503972000*u^16*v^12*w + 5583226320000*u^14*v^13*w - 
       12014555364000*u^15*v^13*w + 1869032340000*u^13*v^14*w - 
       7888245372000*u^14*v^14*w - 1869032340000*u^13*v^15*w + 
       2501183185200*u^16*v^10*w^2 - 2501183185200*u^17*v^10*w^2 + 
       12173845210800*u^15*v^11*w^2 - 16294592076000*u^16*v^11*w^2 + 
       19338212804400*u^14*v^12*w^2 - 36376891555200*u^15*v^12*w^2 + 
       12159622717200*u^13*v^13*w^2 - 36368811561600*u^14*v^13*w^2 + 
       2494071938400*u^12*v^14*w^2 - 16279400835600*u^13*v^14*w^2 - 
       2494071938400*u^12*v^15*w^2 + 1503660324600*u^16*v^9*w^3 - 
       1503660324600*u^17*v^9*w^3 + 13106873707200*u^15*v^10*w^3 - 
       16797287745000*u^16*v^10*w^3 + 31896453006600*u^14*v^11*w^3 - 
       55614132096600*u^15*v^11*w^3 + 31679417086800*u^13*v^12*w^3 - 
       80366768113800*u^14*v^12*w^3 + 12578668359600*u^12*v^13*w^3 - 
       54754480191600*u^13*v^13*w^3 + 1192490896800*u^11*v^14*w^3 - 
       15900707650800*u^12*v^14*w^3 - 1192490896800*u^11*v^15*w^3 + 
       403468592100*u^16*v^8*w^4 - 403468592100*u^17*v^8*w^4 + 
       7206362341500*u^15*v^9*w^4 - 8914490890200*u^16*v^9*w^4 + 
       28482499344600*u^14*v^10*w^4 - 47053033517700*u^15*v^10*w^4 + 
       42748941234300*u^13*v^11*w^4 - 98779477412700*u^14*v^11*w^4 + 
       26681721187800*u^12*v^12*w^4 - 96615933004500*u^13*v^12*w^4 + 
       5435615896200*u^11*v^13*w^4 - 42777155290800*u^12*v^13*w^4 - 
       176769652500*u^10*v^14*w^4 - 6221918826900*u^11*v^14*w^4 + 
       176769652500*u^10*v^15*w^4 + 42708306900*u^16*v^7*w^5 - 
       42708306900*u^17*v^7*w^5 + 1914465354900*u^15*v^8*w^5 - 
       2303298141900*u^16*v^8*w^5 + 14038838398550*u^14*v^9*w^5 - 
       22152077174150*u^15*v^9*w^5 + 32361034366150*u^13*v^10*w^5 - 
       70831204812900*u^14*v^10*w^5 + 30208048499300*u^12*v^11*w^5 - 
       99004109970150*u^13*v^11*w^5 + 9845579315600*u^11*v^12*w^5 - 
       62487950759500*u^12*v^12*w^5 - 495207413750*u^10*v^13*w^5 - 
       13722144446850*u^11*v^13*w^5 - 326691245650*u^9*v^14*w^5 + 
       1028105061900*u^10*v^14*w^5 + 326691245650*u^9*v^15*w^5 + 
       235368120750*u^15*v^7*w^6 - 248857679700*u^16*v^7*w^6 + 
       3621416015000*u^14*v^8*w^6 - 5398131135950*u^15*v^8*w^6 + 
       13904523288250*u^13*v^9*w^6 - 29314615641500*u^14*v^9*w^6 + 
       19154563949850*u^12*v^10*w^6 - 60246036610550*u^13*v^10*w^6 + 
       8860066547850*u^11*v^11*w^6 - 53079111850100*u^12*v^11*w^6 - 
       946135547000*u^10*v^12*w^6 - 15704661217350*u^11*v^12*w^6 - 
       1246674535050*u^9*v^13*w^6 + 2836464985900*u^10*v^13*w^6 - 
       82715696000*u^8*v^14*w^6 + 1627476041100*u^9*v^14*w^6 + 
       82715696000*u^8*v^15*w^6 + 3311181793500*u^13*v^8*w^7 - 
       7276719270208*u^14*v^8*w^7 + 6218274155800*u^12*v^9*w^7 - 
       21259320366359*u^13*v^9*w^7 + 3242169565250*u^11*v^10*w^7 - 
       25260203322924*u^12*v^10*w^7 - 2192564791550*u^10*v^11*w^7 - 
       8001092097593*u^11*v^11*w^7 - 2409724983050*u^9*v^12*w^7 + 
       5716858872458*u^10*v^12*w^7 - 512746217550*u^8*v^13*w^7 + 
       4040590470350*u^9*v^13*w^7 - 35614603850*u^7*v^14*w^7 + 
       616434905800*u^8*v^14*w^7 + 35614603850*u^7*v^15*w^7 - 
       562988325550*u^11*v^9*w^8 - 5874603386920*u^12*v^9*w^8 - 
       2623319637750*u^10*v^10*w^8 + 513429530606*u^11*v^10*w^8 - 
       3313346302700*u^9*v^11*w^8 + 7580498799196*u^10*v^11*w^8 - 
       2411912257300*u^8*v^12*w^8 + 7615304629266*u^9*v^12*w^8 - 
       1127580768650*u^7*v^13*w^8 + 3882616613400*u^8*v^13*w^8 - 
       240752372000*u^6*v^14*w^8 + 1375607026500*u^7*v^14*w^8 + 
       240752372000*u^6*v^15*w^8 + 1266947883250*u^9*v^10*w^9 + 
       2101323908566*u^10*v^10*w^9 - 679946322650*u^8*v^11*w^9 + 
       2229117882021*u^9*v^11*w^9 - 3615303210750*u^7*v^12*w^9 + 
       6388949712158*u^8*v^12*w^9 - 2808043080500*u^6*v^13*w^9 + 
       7328671210000*u^7*v^13*w^9 - 688914765000*u^5*v^14*w^9 + 
       3679248552700*u^6*v^14*w^9 + 688914765000*u^5*v^15*w^9 + 
       4690021549150*u^7*v^11*w^10 - 8858932976718*u^8*v^11*w^10 + 
       191629167800*u^6*v^12*w^10 - 395715566400*u^7*v^12*w^10 - 
       1174022884300*u^5*v^13*w^10 + 4058562739000*u^6*v^13*w^10 - 
       371492931600*u^4*v^14*w^10 + 2274255350500*u^5*v^14*w^10 + 
       371492931600*u^4*v^15*w^10 + 12494285947500*u^5*v^12*w^11 - 
       20833542674700*u^6*v^12*w^11 + 7355544487200*u^4*v^13*w^11 - 
       17154936083600*u^5*v^13*w^11 + 1774581559800*u^3*v^14*w^11 - 
       8419952171400*u^4*v^14*w^11 - 1774581559800*u^3*v^15*w^11 + 
       14155931244000*u^3*v^13*w^12 - 40075629245400*u^4*v^13*w^12 + 
       3597110521200*u^2*v^14*w^12 - 19009723509000*u^3*v^14*w^12 - 
       3597110521200*u^2*v^15*w^12 + 2597976158400*u*v^14*w^13 - 
       15951343262400*u^2*v^14*w^13 - 2597976158400*u*v^15*w^13 - 
       667998576000*v^15*w^14])/(2963520000*u^8*v^7*(u + v)^2*w^7*(u + w)^2*
     (u^3 + v^3 + w^3))}, 
  {cyc[(T2[v, w]*(40*u^12*v*w + 1740*u^10*v^2*w^2 + 17400*u^8*v^3*w^3 + 
       60905*u^6*v^4*w^4 + 75858*u^4*v^5*w^5 + 27486*u^2*v^6*w^6 + 
       1620*v^7*w^7 + vwsym[240*u^11*v^2*w + 600*u^10*v^3*w + 800*u^9*v^4*w + 
         600*u^8*v^5*w + 240*u^7*v^6*w + 40*u^6*v^7*w + 5100*u^9*v^3*w^2 + 
         7800*u^8*v^4*w^2 + 6600*u^7*v^5*w^2 + 2940*u^6*v^6*w^2 + 
         540*u^5*v^7*w^2 + 30600*u^7*v^4*w^3 + 29400*u^6*v^5*w^3 + 
         14700*u^5*v^6*w^3 + 3000*u^4*v^7*w^3 + 65115*u^5*v^5*w^4 + 
         35715*u^4*v^6*w^4 + 7905*u^3*v^7*w^4 + 44571*u^3*v^6*w^5 + 
         10428*u^2*v^7*w^5 + 6630*u*v^7*w^6]))/(40*u^7)], 
   cyc[(Log[u]*(7281*u^14*v^6*w^6 - 29736*u^5*v^7*w^7 + 
       24748206*u^12*v^7*w^7 + 41664*u^3*v^8*w^8 + 2104815832*u^10*v^8*w^8 - 
       282150*u*v^9*w^9 + 22579866030*u^8*v^9*w^9 + 49111116082*u^6*v^10*
        w^10 + 22796310670*u^4*v^11*w^11 + 1645666260*u^2*v^12*w^12 + 
       vwsym[2041200*u^14*v^12 + 14288400*u^13*v^13 + 42865200*u^12*v^14 + 
         71442000*u^11*v^15 + 71442000*u^10*v^16 + 42865200*u^9*v^17 + 
         14288400*u^8*v^18 + 2041200*u^7*v^19 + 7333200*u^14*v^11*w + 
         73974600*u^13*v^12*w + 298204200*u^12*v^13*w + 646417800*u^11*v^14*
          w + 834813000*u^10*v^15*w + 660706200*u^9*v^16*w + 
         312492600*u^8*v^17*w + 80098200*u^7*v^18*w + 8353800*u^6*v^19*w + 
         9642780*u^14*v^10*w^2 + 149287320*u^13*v^11*w^2 + 
         838162080*u^12*v^12*w^2 + 2404208520*u^11*v^13*w^2 + 
         4011812280*u^10*v^14*w^2 + 4096484280*u^9*v^15*w^2 + 
         2566408320*u^8*v^16*w^2 + 943813080*u^7*v^17*w^2 + 
         180907020*u^6*v^18*w^2 + 13139280*u^5*v^19*w^2 + 
         5664960*u^14*v^9*w^3 + 148782060*u^13*v^10*w^3 + 
         1232131320*u^12*v^11*w^3 + 4830002100*u^11*v^12*w^3 + 
         10568908980*u^10*v^13*w^3 + 13899552660*u^9*v^14*w^3 + 
         11250465660*u^8*v^15*w^3 + 5515898220*u^7*v^16*w^3 + 
         1538390700*u^6*v^17*w^3 + 211286880*u^5*v^18*w^3 + 
         9960300*u^4*v^19*w^3 + 1499400*u^14*v^8*w^4 + 76527360*u^13*v^9*
          w^4 + 1019828250*u^12*v^10*w^4 + 5748620220*u^11*v^11*w^4 + 
         16974818280*u^10*v^12*w^4 + 29109483900*u^9*v^13*w^4 + 
         30320275860*u^8*v^14*w^4 + 19275272100*u^7*v^15*w^4 + 
         7233851520*u^6*v^16*w^4 + 1472792580*u^5*v^17*w^4 + 
         136202850*u^4*v^18*w^4 + 3780000*u^3*v^19*w^4 + 
         156240*u^14*v^7*w^5 + 19343520*u^13*v^8*w^5 + 473825520*u^12*v^9*
          w^5 + 4153928940*u^11*v^10*w^5 + 17330203800*u^10*v^11*w^5 + 
         39757553640*u^9*v^12*w^5 + 53828557020*u^8*v^13*w^5 + 
         44092826820*u^7*v^14*w^5 + 21587295240*u^6*v^15*w^5 + 
         5990859000*u^5*v^16*w^5 + 841648500*u^4*v^17*w^5 + 
         47854800*u^3*v^18*w^5 + 680400*u^2*v^19*w^5 + 2082654*u^13*v^7*w^6 + 
         115516611*u^12*v^8*w^6 + 1782995004*u^11*v^9*w^6 + 
         11290158306*u^10*v^10*w^6 + 36132554556*u^9*v^11*w^6 + 
         65066214654*u^8*v^12*w^6 + 69213967236*u^7*v^13*w^6 + 
         43818055029*u^6*v^14*w^6 + 16008675606*u^5*v^15*w^6 + 
         3119925375*u^4*v^16*w^6 + 278031600*u^3*v^17*w^6 + 
         8479800*u^2*v^18*w^6 + 50400*u*v^19*w^6 - 282828*u^4*v^8*w^7 + 
         467112926*u^11*v^8*w^7 - 62454*u^3*v^9*w^7 + 4666921868*u^10*v^9*
          w^7 - 94962*u^2*v^10*w^7 + 21921227188*u^9*v^10*w^7 - 
         146175*u*v^11*w^7 + 54323463321*u^8*v^11*w^7 + 76481953751*u^7*v^12*
          w^7 + 62936486333*u^6*v^13*w^7 + 29935895913*u^5*v^14*w^7 + 
         7799321593*u^4*v^15*w^7 + 995368507*u^3*v^16*w^7 + 
         51392495*u^2*v^17*w^7 + 890317*u*v^18*w^7 + 57330*u^2*v^9*w^8 + 
         10237317216*u^9*v^9*w^8 - 313662*u*v^10*w^8 + 33037761126*u^8*v^10*
          w^8 + 61595332183*u^7*v^11*w^8 + 66267454806*u^6*v^12*w^8 + 
         40999512057*u^5*v^13*w^8 + 14078927051*u^4*v^14*w^8 + 
         2475861591*u^3*v^15*w^8 + 195709262*u^2*v^16*w^8 + 
         6183995*u*v^17*w^8 + 43193668490*u^7*v^10*w^9 + 
         55985300343*u^6*v^11*w^9 + 43779843303*u^5*v^12*w^9 + 
         19456832416*u^4*v^13*w^9 + 4582237800*u^3*v^14*w^9 + 
         516122355*u^2*v^15*w^9 + 24270919*u*v^16*w^9 + 41514241461*u^5*v^11*
          w^10 + 22170862868*u^4*v^12*w^10 + 6644030736*u^3*v^13*w^10 + 
         995153040*u^2*v^14*w^10 + 62310177*u*v^15*w^10 + 
         7886552982*u^3*v^12*w^11 + 1453979982*u^2*v^13*w^11 + 
         112896834*u*v^14*w^11 + 150518382*u*v^13*w^12]))/(50400*v^6*w^6)], 
   (cyc[87924285*u^19*v^6*w^6 - 29308095*u^20*v^6*w^6 + 
       421270728*u^11*v^7*w^7 + 94894185780*u^17*v^7*w^7 - 
       100645263168*u^18*v^7*w^7 - 445767504*u^9*v^8*w^8 + 
       6670505125500*u^15*v^8*w^8 - 9167012328842*u^16*v^8*w^8 + 
       391084248*u^7*v^9*w^9 + 63186599335740*u^13*v^9*w^9 - 
       114068158034430*u^14*v^9*w^9 + 135259668663210*u^11*v^10*w^10 - 
       330880320400798*u^12*v^10*w^10 + 143990601458760*u^9*v^11*w^11 - 
       373663831347800*u^10*v^11*w^11 + 197146537461720*u^7*v^12*w^12 - 
       481342951692120*u^8*v^12*w^12 + 155514177360360*u^5*v^13*w^13 - 
       500740260066000*u^6*v^13*w^13 + 44166878249760*u^3*v^14*w^14 - 
       219065434885080*u^4*v^14*w^14 + 2837157624000*u*v^15*w^15 - 
       29231841078720*u^2*v^15*w^15 - 495997992000*v^16*w^16] + 
     s3sym[7085685600*u^19*v^12 - 7085685600*u^20*v^12 + 
       49599799200*u^18*v^13 - 56685484800*u^19*v^13 + 
       148799397600*u^17*v^14 - 198399196800*u^18*v^14 + 
       247998996000*u^16*v^15 - 396798393600*u^17*v^15 + 
       26359452000*u^19*v^11*w - 26359452000*u^20*v^11*w + 
       260475415200*u^18*v^12*w - 293063248800*u^19*v^12*w + 
       1035663451200*u^17*v^13*w - 1339737537600*u^18*v^13*w + 
       2220126300000*u^16*v^14*w - 3386585764800*u^17*v^14*w - 
       5275277280000*u^16*v^15*w + 35731188360*u^19*v^10*w^2 - 
       35731188360*u^20*v^10*w^2 + 532438646040*u^18*v^11*w^2 - 
       591306458400*u^19*v^11*w^2 + 2911127834160*u^17*v^12*w^2 - 
       3672258143400*u^18*v^12*w^2 + 8173433777040*u^16*v^13*w^2 - 
       11993979110400*u^17*v^13*w^2 + 13370151987360*u^15*v^14*w^2 - 
       23493216776400*u^16*v^14*w^2 + 21480861780*u^19*v^9*w^3 - 
       21480861780*u^20*v^9*w^3 + 536335576560*u^18*v^10*w^3 - 
       589055777100*u^19*v^10*w^3 + 4276795449780*u^17*v^11*w^3 - 
       5279288959980*u^18*v^11*w^3 + 16256103252480*u^16*v^12*w^3 - 
       23083338104820*u^17*v^12*w^3 + 34577601642360*u^15*v^13*w^3 - 
       57996870999480*u^16*v^13*w^3 - 90463732679880*u^15*v^14*w^3 + 
       5763837030*u^19*v^8*w^4 - 5763837030*u^20*v^8*w^4 + 
       278145181230*u^18*v^9*w^4 - 302547017640*u^19*v^9*w^4 + 
       3535582558830*u^17*v^10*w^4 - 4280972816820*u^18*v^10*w^4 + 
       19158731812710*u^16*v^11*w^4 - 26427146728920*u^17*v^11*w^4 + 
       54570846636180*u^15*v^12*w^4 - 87931564382970*u^16*v^12*w^4 + 
       90228054333060*u^14*v^13*w^4 - 175021324732800*u^15*v^13*w^4 + 
       610118670*u^19*v^7*w^5 - 610118670*u^20*v^7*w^5 + 
       70677535530*u^18*v^8*w^5 - 76232289630*u^19*v^8*w^5 + 
       1639866991980*u^17*v^9*w^5 - 1950981033540*u^18*v^9*w^5 + 
       13713413759850*u^16*v^10*w^5 - 18421932157860*u^17*v^10*w^5 + 
       54797500393650*u^15*v^11*w^5 - 85174204953810*u^16*v^11*w^5 + 
       120410974889100*u^14*v^12*w^5 - 222722943188130*u^15*v^12*w^5 - 
       354523124241720*u^14*v^13*w^5 + 8465017035*u^18*v^7*w^6 - 
       8247411690*u^19*v^7*w^6 + 403913111190*u^17*v^8*w^6 - 
       467446631925*u^18*v^8*w^6 + 5851721947350*u^16*v^9*w^6 - 
       7646172292920*u^17*v^9*w^6 + 35191153438785*u^15*v^10*w^6 - 
       52838679280695*u^16*v^10*w^6 + 107166989469735*u^14*v^11*w^6 - 
       189712683539190*u^15*v^11*w^6 + 183013608816900*u^13*v^12*w^6 - 
       394431078056085*u^14*v^12*w^6 + 865644288*u^10*v^8*w^7 + 
       1568477666340*u^16*v^8*w^7 - 1953703449820*u^17*v^8*w^7 + 
       14500334979120*u^15*v^9*w^7 - 20896055771386*u^16*v^9*w^7 + 
       64106005865925*u^14*v^10*w^7 - 108419365790578*u^15*v^10*w^7 + 
       149656835153790*u^13*v^11*w^7 - 305322985902636*u^14*v^11*w^7 - 
       503620905786068*u^13*v^12*w^7 + 30165460477590*u^14*v^9*w^8 - 
       48058671108942*u^15*v^9*w^8 + 90902184012690*u^13*v^10*w^8 - 
       173533372753807*u^14*v^10*w^8 + 158277932307810*u^12*v^11*w^8 - 
       373753350358472*u^13*v^11*w^8 + 115035084398430*u^12*v^10*w^9 - 
       247318330799442*u^13*v^10*w^9 - 383089381475136*u^12*v^11*w^9])/
    (42336000*u^6*v^6*w^6)}}, 
 {{cyc[(-11*Pi^2*Log[u])/72] + s3sym[((v + w)*T3[u, v, w])/w] + 
    (143*Zeta[3])/12, (23*Pi^2)/6 + 
    cyc[(-55*Log[u]^2)/24 + (73*Log[v]*Log[w])/36 + 
      (T2[v, w]*(-u^2 + vwsym[v^2]))/u^2], 
   cyc[(Log[u]*(9*u^2 + 119*v*w + vwsym[9*v^2]))/(9*v*w)], 
   (-28276*u^3*v^3*w^3 + cyc[4383*u^4*v^2*w^2 - 1461*u^5*v^2*w^2 + 
       5886*u^2*v^3*w^3 + 252*v^4*w^4 - 540*u*v^4*w^4] + 
     s3sym[-252*u^5*v^4 + 144*u^4*v^3*w - 144*u^5*v^3*w - 1647*u^4*v^3*w^2])/
    (432*u^3*v^3*w^3)}, {cyc[(v*w*T2[v, w])/u], 
   (Log[u]*(3*u^3 + 2*v*w - 2*u*v*w + vwsym[3*u^2*v - 2*v^2*w]))/(3*u) + 
    vwsym[((6*u^2*v + 6*u*v^2 + v*w + 5*u*v*w - v^2*w - v*w^2)*Log[v])/
      (6*u)], (1461*u^9*v^2*w^2 - 487*u^10*v^2*w^2 + 11768*u^7*v^3*w^3 - 
     7180*u^8*v^3*w^3 + 7155*u^5*v^4*w^4 - 9525*u^6*v^4*w^4 + 
     660*u^3*v^5*w^5 - 2292*u^4*v^5*w^5 + 720*u*v^6*w^6 - 2404*u^2*v^6*w^6 - 
     336*v^7*w^7 + vwsym[84*u^9*v^4 - 84*u^10*v^4 + 252*u^8*v^5 - 
       336*u^9*v^5 + 252*u^7*v^6 - 504*u^8*v^6 + 84*u^6*v^7 - 336*u^7*v^7 - 
       84*u^6*v^8 + 48*u^9*v^3*w - 48*u^10*v^3*w + 362*u^8*v^4*w - 
       494*u^9*v^4*w + 714*u^7*v^5*w - 1328*u^8*v^5*w + 534*u^6*v^6*w - 
       1500*u^7*v^6*w + 134*u^5*v^7*w - 752*u^6*v^7*w - 134*u^5*v^8*w + 
       4522*u^8*v^3*w^2 - 2135*u^9*v^3*w^2 + 4938*u^7*v^4*w^2 - 
       3978*u^8*v^4*w^2 + 2206*u^6*v^5*w^2 - 3962*u^7*v^5*w^2 + 
       381*u^5*v^6*w^2 - 2147*u^6*v^6*w^2 + 52*u^4*v^7*w^2 - 
       567*u^5*v^7*w^2 - 52*u^4*v^8*w^2 + 10422*u^6*v^4*w^3 - 
       9608*u^7*v^4*w^3 + 3494*u^5*v^5*w^3 - 6394*u^6*v^5*w^3 + 
       472*u^4*v^6*w^3 - 2403*u^5*v^6*w^3 + 106*u^3*v^7*w^3 - 
       630*u^4*v^7*w^3 - 106*u^3*v^8*w^3 + 1780*u^4*v^5*w^4 - 
       4665*u^5*v^5*w^4 + 535*u^3*v^6*w^4 - 1821*u^4*v^6*w^4 + 
       148*u^2*v^7*w^4 - 789*u^3*v^7*w^4 - 148*u^2*v^8*w^4 + 
       842*u^2*v^6*w^5 - 2041*u^3*v^6*w^5 + 276*u*v^7*w^5 - 
       1266*u^2*v^7*w^5 - 276*u*v^8*w^5 + 168*v^7*w^6 - 1164*u*v^7*w^6 - 
       168*v^8*w^6])/(144*u^4*v^2*(u + v)^2*w^2*(u + w)^2)}}, 
 {{cyc[(Log[u]*(5*Pi^2*u^2 + 48*Pi^2*v*w + vwsym[-24*Pi^2*u*v - 
          19*Pi^2*v^2]))/(72*(u^2 + v^2 + w^2))] + 
    s3sym[((3*u^2*v + 2*v^3 + 3*u^2*w + 3*v^2*w + 6*v*w^2 + 5*w^3)*
       T3[u, v, w])/(3*w*(u^2 + v^2 + w^2))] + (143*Zeta[3])/12, 
   cyc[63*Pi^2*u^2 + 5*Pi^2*v*w]/(18*(u^2 + v^2 + w^2)) + 
    cyc[(Log[u]^2*(-165*u^2 + 144*v*w + vwsym[-245*v^2]))/
       (72*(u^2 + v^2 + w^2)) + (Log[v]*Log[w]*(137*u^2 + 36*v*w + 
         vwsym[-48*u*v + 77*v^2]))/(36*(u^2 + v^2 + w^2)) + 
      (T2[v, w]*(-70*u^6 - 27*u^4*v*w + 108*u^2*v^2*w^2 + 
         vwsym[-57*u^5*v + 38*u^4*v^2 + 43*u^3*v^3 + 18*u^2*v^4 + 
           108*u^3*v^2*w + 123*u^2*v^3*w + 45*u*v^4*w + 80*u*v^3*w^2 + 
           42*v^4*w^2]))/(18*u^4*(u^2 + v^2 + w^2))], 
   cyc[(Log[u]*(228*u^4*v^2*w^2 + 9020*u^2*v^3*w^3 + 3408*v^4*w^4 + 
       vwsym[1008*u^4*v^4 + 1008*u^2*v^6 + 576*u^4*v^3*w + 1920*u^3*v^4*w + 
         1416*u^2*v^5*w + 1080*u*v^6*w + 1992*u^3*v^3*w^2 + 
         1968*u^2*v^4*w^2 + 2412*u*v^5*w^2 + 432*v^6*w^2 + 1539*u*v^4*w^3 + 
         4668*v^5*w^3]))/(432*v^3*w^3*(u^2 + v^2 + w^2))], 
   (cyc[739944*u^8*v^4*w^4 - 246648*u^9*v^4*w^4 + 5014608*u^6*v^5*w^5 - 
       11881346*u^7*v^5*w^5 + 5206584*u^4*v^6*w^6 - 7494027*u^5*v^6*w^6 + 
       1455840*u^2*v^7*w^7 - 6475200*u^3*v^7*w^7 + 570240*v^8*w^8 - 
       2203200*u*v^8*w^8] + s3sym[-570240*u^9*v^8 + 816480*u^8*v^7*w - 
       816480*u^9*v^7*w + 1550880*u^8*v^6*w^2 - 1550880*u^9*v^6*w^2 - 
       3823200*u^8*v^7*w^2 + 737640*u^8*v^5*w^3 - 737640*u^9*v^5*w^3 + 
       2509680*u^7*v^6*w^3 - 4647000*u^8*v^6*w^3 + 4011396*u^7*v^5*w^4 - 
       2910900*u^8*v^5*w^4 - 6557100*u^7*v^6*w^4])/
    (129600*u^5*v^5*w^5*(u^2 + v^2 + w^2))}, 
  {cyc[(T2[v, w]*(6*u^4*v*w + 27*u^2*v^2*w^2 + 14*v^3*w^3 + 
       vwsym[12*u^3*v^2*w + 6*u^2*v^3*w + 15*u*v^3*w^2]))/(6*u^3)], 
   (Log[u]*(475*u^7*v^2*w^2 + 276*u^2*v^3*w^3 + 29884*u^5*v^3*w^3 + 
       480*v^4*w^4 + 38670*u^3*v^4*w^4 - 7404*u*v^5*w^5 + 
       vwsym[2100*u^7*v^4 + 6300*u^6*v^5 + 6300*u^5*v^6 + 2100*u^4*v^7 + 
         1200*u^7*v^3*w + 12150*u^6*v^4*w + 22950*u^5*v^5*w + 
         14250*u^4*v^6*w + 2250*u^3*v^7*w + 7950*u^6*v^3*w^2 + 
         31350*u^5*v^4*w^2 + 35350*u^4*v^5*w^2 + 12375*u^3*v^6*w^2 + 
         900*u^2*v^7*w^2 + 324*u*v^4*w^3 + 50618*u^4*v^4*w^3 + 420*v^5*w^3 + 
         29280*u^3*v^5*w^3 + 2722*u^2*v^6*w^3 - 1594*u*v^7*w^3 - 
         420*v^8*w^3 + 4746*u^2*v^5*w^4 - 5296*u*v^6*w^4 - 1740*v^7*w^4 - 
         3120*v^6*w^5]))/(900*u*v^2*w^2) + 
    vwsym[((8400*u^7*v^3 + 25200*u^6*v^4 + 25200*u^5*v^5 + 8400*u^4*v^6 + 
        9000*u^7*v^2*w + 57000*u^6*v^3*w + 91800*u^5*v^4*w + 
        48600*u^4*v^5*w + 4800*u^3*v^6*w + 3600*u^7*v*w^2 + 
        49500*u^6*v^2*w^2 + 141400*u^5*v^3*w^2 + 125400*u^4*v^4*w^2 + 
        31800*u^3*v^5*w^2 + 1900*u^2*v^6*w^2 - 2540*u^3*v*w^3 + 
        23474*u^6*v*w^3 + 1296*u^2*v^2*w^3 + 133331*u^5*v^2*w^3 + 
        420*u*v^3*w^3 + 213729*u^4*v^3*w^3 + 121541*u^3*v^4*w^3 + 
        30449*u^2*v^5*w^3 + 4380*u*v^6*w^3 + 4984*u^2*v*w^4 + 
        46890*u^5*v*w^4 + 480*u*v^2*w^4 + 168495*u^4*v^2*w^4 + 
        194580*u^3*v^3*w^4 + 115635*u^2*v^4*w^4 + 46860*u*v^5*w^4 + 
        8400*v^6*w^4 + 420*u*v*w^5 + 35406*u^4*v*w^5 + 97257*u^3*v^2*w^5 + 
        119131*u^2*v^3*w^5 + 88680*u*v^4*w^5 + 25200*v^5*w^5 + 
        5618*u^3*v*w^6 + 28853*u^2*v^2*w^6 + 53880*u*v^3*w^6 + 
        25200*v^4*w^6 - 3192*u^2*v*w^7 + 7260*u*v^2*w^7 + 8400*v^3*w^7 - 
        420*u*v*w^8)*Log[v])/(3600*u^2*w^2)], 
   (2466480*u^15*v^4*w^4 - 822160*u^16*v^4*w^4 + 182624*u^11*v^5*w^5 + 
     186654960*u^13*v^5*w^5 - 153537044*u^14*v^5*w^5 - 4345920*u^9*v^6*w^6 + 
     1275302160*u^11*v^6*w^6 - 1626677498*u^12*v^6*w^6 - 
     8478912*u^7*v^7*w^7 + 1846162800*u^9*v^7*w^7 - 3504308376*u^10*v^7*w^7 - 
     697920*u^5*v^8*w^8 + 1013179680*u^7*v^8*w^8 - 2810199866*u^8*v^8*w^8 + 
     573561120*u^5*v^9*w^9 - 1794275486*u^6*v^9*w^9 + 
     355291200*u^3*v^10*w^10 - 1232534880*u^4*v^10*w^10 + 
     62726400*u*v^11*w^11 - 401529600*u^2*v^11*w^11 - 17107200*v^12*w^12 + 
     vwsym[1900800*u^15*v^8 - 1900800*u^16*v^8 + 9504000*u^14*v^9 - 
       11404800*u^15*v^9 + 19008000*u^13*v^10 - 28512000*u^14*v^10 + 
       19008000*u^12*v^11 - 38016000*u^13*v^11 + 9504000*u^11*v^12 - 
       28512000*u^12*v^12 + 1900800*u^10*v^13 - 11404800*u^11*v^13 - 
       1900800*u^10*v^14 + 2721600*u^15*v^7*w - 2721600*u^16*v^7*w + 
       24157440*u^14*v^8*w - 28779840*u^15*v^8*w + 74260800*u^13*v^9*w - 
       107922240*u^14*v^9*w + 109900800*u^12*v^10*w - 203169600*u^13*v^10*w + 
       84888000*u^11*v^11*w - 213796800*u^12*v^11*w + 32659200*u^10*v^12*w - 
       127051200*u^11*v^12*w + 4847040*u^9*v^13*w - 39407040*u^10*v^13*w - 
       4847040*u^9*v^14*w + 5169600*u^15*v^6*w^2 - 5169600*u^16*v^6*w^2 + 
       41788080*u^14*v^7*w^2 - 49679280*u^15*v^7*w^2 + 
       148189680*u^13*v^8*w^2 - 214135200*u^14*v^8*w^2 + 
       277282080*u^12*v^9*w^2 - 499732560*u^13*v^9*w^2 + 
       287759520*u^11*v^10*w^2 - 674942400*u^12*v^10*w^2 + 
       163223280*u^10*v^11*w^2 - 535870800*u^11*v^11*w^2 + 
       45889200*u^9*v^12*w^2 - 241771680*u^10*v^12*w^2 + 
       4714560*u^8*v^13*w^2 - 55450800*u^9*v^13*w^2 - 4714560*u^8*v^14*w^2 + 
       2458800*u^15*v^5*w^3 - 2458800*u^16*v^5*w^3 + 41933880*u^14*v^6*w^3 - 
       49058280*u^15*v^6*w^3 + 197565840*u^13*v^7*w^3 - 
       278767800*u^14*v^7*w^3 + 453693240*u^12*v^8*w^3 - 
       794408760*u^13*v^8*w^3 + 583931520*u^11*v^9*w^3 - 
       1309866840*u^12*v^9*w^3 + 432196200*u^10*v^10*w^3 - 
       1301367240*u^11*v^10*w^3 + 176308560*u^9*v^11*w^3 - 
       771224040*u^10*v^11*w^3 + 34816680*u^8*v^12*w^3 - 
       257014440*u^9*v^12*w^3 + 2375280*u^7*v^13*w^3 - 
       41906520*u^8*v^13*w^3 - 2375280*u^7*v^14*w^3 + 32140920*u^14*v^5*w^4 - 
       23539640*u^15*v^5*w^4 + 190358160*u^13*v^6*w^4 - 
       213640000*u^14*v^6*w^4 + 547576680*u^12*v^7*w^4 - 
       826750760*u^13*v^7*w^4 + 861884160*u^11*v^8*w^4 - 
       1721459680*u^12*v^8*w^4 + 784908840*u^10*v^9*w^4 - 
       2116934600*u^11*v^9*w^4 + 412480320*u^9*v^10*w^4 - 
       1574760400*u^10*v^10*w^4 + 117422760*u^8*v^11*w^4 - 
       691677080*u^9*v^11*w^4 + 15501120*u^7*v^12*w^4 - 
       166096240*u^8*v^12*w^4 + 641040*u^6*v^13*w^4 - 18517440*u^7*v^13*w^4 - 
       641040*u^6*v^14*w^4 - 729376*u^10*v^6*w^5 + 602439840*u^12*v^6*w^5 - 
       668502841*u^13*v^6*w^5 - 2752304*u^9*v^7*w^5 + 
       1120783920*u^11*v^7*w^5 - 1705638785*u^12*v^7*w^5 - 
       2585984*u^8*v^8*w^5 + 1229945040*u^10*v^8*w^5 - 
       2581364370*u^11*v^8*w^5 - 745680*u^7*v^9*w^5 + 799068960*u^9*v^9*w^5 - 
       2374558110*u^10*v^9*w^5 + 299649360*u^8*v^10*w^5 - 
       1326580989*u^9*v^10*w^5 + 61441920*u^7*v^11*w^5 - 
       436071301*u^8*v^11*w^5 + 6670440*u^6*v^12*w^5 - 
       79587680*u^7*v^12*w^5 + 437040*u^5*v^13*w^5 - 7748520*u^6*v^13*w^5 - 
       437040*u^5*v^14*w^5 - 7995072*u^8*v^7*w^6 + 1716320880*u^10*v^7*w^6 - 
       2779479424*u^11*v^7*w^6 - 5869888*u^7*v^8*w^6 + 
       1440953760*u^9*v^8*w^6 - 3113425536*u^10*v^8*w^6 - 
       1491360*u^6*v^9*w^6 + 753506160*u^8*v^9*w^6 - 2243765229*u^9*v^9*w^6 + 
       253689600*u^7*v^10*w^6 - 1047211182*u^8*v^10*w^6 + 
       62732280*u^6*v^11*w^6 - 331165082*u^7*v^11*w^6 + 
       13230240*u^5*v^12*w^6 - 79514320*u^6*v^12*w^6 + 1770480*u^4*v^13*w^6 - 
       15437760*u^5*v^13*w^6 - 1770480*u^4*v^14*w^6 - 3981824*u^6*v^8*w^7 + 
       1356408240*u^8*v^8*w^7 - 3223829735*u^9*v^8*w^7 - 745680*u^5*v^9*w^7 + 
       710478720*u^7*v^9*w^7 - 2143517014*u^8*v^9*w^7 + 
       302187480*u^6*v^10*w^7 - 1087724077*u^7*v^10*w^7 + 
       115505280*u^5*v^11*w^7 - 458737581*u^6*v^11*w^7 + 
       33782400*u^4*v^12*w^7 - 161780760*u^5*v^12*w^7 + 
       4845600*u^3*v^13*w^7 - 40398480*u^4*v^13*w^7 - 4845600*u^3*v^14*w^7 + 
       649615800*u^6*v^9*w^8 - 2043546661*u^7*v^9*w^8 + 
       387613440*u^5*v^10*w^8 - 1281589284*u^6*v^10*w^8 + 
       192087360*u^4*v^11*w^8 - 691805160*u^5*v^11*w^8 + 
       60300000*u^3*v^12*w^8 - 286169760*u^4*v^12*w^8 + 
       8114400*u^2*v^13*w^8 - 73260000*u^3*v^13*w^8 - 8114400*u^2*v^14*w^8 + 
       438621840*u^4*v^10*w^9 - 1393279440*u^5*v^10*w^9 + 
       231674400*u^3*v^11*w^9 - 862383600*u^4*v^11*w^9 + 
       67140000*u^2*v^12*w^9 - 359114400*u^3*v^12*w^9 + 7603200*u*v^13*w^9 - 
       82857600*u^2*v^13*w^9 - 7603200*u*v^14*w^9 + 169401600*u^2*v^11*w^10 - 
       756367200*u^3*v^11*w^10 + 38966400*u*v^12*w^10 - 
       275508000*u^2*v^12*w^10 + 2851200*v^13*w^10 - 49420800*u*v^13*w^10 - 
       2851200*v^14*w^10 + 8553600*v^12*w^11 - 110246400*u*v^12*w^11 - 
       11404800*v^13*w^11])/(432000*u^6*v^4*(u + v)^2*w^4*(u + w)^2)}}, 
 {{cyc[(Log[u]*(13*Pi^2*u^3 + vwsym[-24*Pi^2*u^2*v - 24*Pi^2*u*v^2 - 
          23*Pi^2*v^3 + 48*Pi^2*v^2*w]))/(72*(u^3 + v^3 + w^3))] + 
    s3sym[((2*u^3*v + v^4 + 2*u^3*w + v^3*w + 3*v^2*w^2 + 7*v*w^3 + 4*w^4)*
       T3[u, v, w])/(2*w*(u^3 + v^3 + w^3))] + (143*Zeta[3])/12, 
   cyc[(Log[v]*Log[w]*(181*u^3 + 72*u*v*w + vwsym[-60*u^2*v - 12*u*v^2 + 
           79*v^3]))/(36*(u^3 + v^3 + w^3)) + 
      (Log[u]^2*(-55*u^3 + vwsym[-95*v^3 + 32*v^2*w]))/
       (24*(u^3 + v^3 + w^3)) + (T2[v, w]*(-68*u^8 - 102*u^6*v*w + 
         270*u^4*v^2*w^2 + 240*u^2*v^3*w^3 + vwsym[-89*u^7*v + u^6*v^2 + 
           76*u^5*v^3 + 44*u^4*v^4 + 12*u^3*v^5 + 121*u^5*v^2*w + 
           284*u^4*v^3*w + 204*u^3*v^4*w + 54*u^2*v^5*w + 367*u^3*v^3*w^2 + 
           277*u^2*v^4*w^2 + 84*u*v^5*w^2 + 117*u*v^4*w^3 + 36*v^5*w^3]))/
       (12*u^5*(u^3 + v^3 + w^3))] + (-18*Pi^2*u*v*w + cyc[59*Pi^2*u^3] + 
      s3sym[6*Pi^2*u^2*v])/(18*(u^3 + v^3 + w^3)), 
   cyc[(Log[u]*(2400*u^5*v^3*w^3 + 286620*u^3*v^4*w^4 - 84240*u*v^5*w^5 + 
       vwsym[21600*u^5*v^6 + 21600*u^3*v^8 + 39600*u^5*v^5*w + 
         70200*u^4*v^6*w + 59400*u^3*v^7*w + 50400*u^2*v^8*w + 
         14400*u^5*v^4*w^2 + 131100*u^4*v^5*w^2 + 116100*u^3*v^6*w^2 + 
         141000*u^2*v^7*w^2 + 32400*u*v^8*w^2 + 62700*u^4*v^4*w^3 + 
         166200*u^3*v^5*w^3 + 153900*u^2*v^6*w^3 + 106200*u*v^7*w^3 + 
         7200*v^8*w^3 + 131145*u^2*v^5*w^4 + 117609*u*v^6*w^4 + 
         58000*v^7*w^4 + 83600*v^6*w^5]))/(7200*v^4*w^4*(u^3 + v^3 + w^3))], 
   (210348*u^7*v^7*w^7 + cyc[330732*u^10*v^5*w^5 - 110244*u^11*v^5*w^5 + 
       7343760*u^8*v^6*w^6 - 13998914*u^9*v^6*w^6 + 7150800*u^6*v^7*w^7 + 
       7734420*u^4*v^8*w^8 - 21001800*u^5*v^8*w^8 + 3722400*u^2*v^9*w^9 - 
       16389000*u^3*v^9*w^9 + 561600*v^10*w^10 - 3421440*u*v^10*w^10] + 
     s3sym[-561600*u^11*v^10 + 1429920*u^10*v^9*w - 1429920*u^11*v^9*w + 
       2301840*u^10*v^8*w^2 - 2301840*u^11*v^8*w^2 - 7454160*u^10*v^9*w^2 + 
       2343240*u^10*v^7*w^3 - 2343240*u^11*v^7*w^3 + 6333300*u^9*v^8*w^3 - 
       10848780*u^10*v^8*w^3 + 743040*u^10*v^6*w^4 - 743040*u^11*v^6*w^4 + 
       6672930*u^9*v^7*w^4 - 9500010*u^10*v^7*w^4 - 20362650*u^9*v^8*w^4 + 
       3852420*u^9*v^6*w^5 - 3488064*u^10*v^6*w^5 + 9151770*u^8*v^7*w^5 - 
       15603000*u^9*v^7*w^5 - 16909537*u^8*v^7*w^6])/
    (86400*u^6*v^6*w^6*(u^3 + v^3 + w^3))}, 
  {cyc[(T2[v, w]*(2*u^6*v*w + 21*u^4*v^2*w^2 + 32*u^2*v^3*w^3 + 6*v^4*w^4 + 
       vwsym[6*u^5*v^2*w + 6*u^4*v^3*w + 2*u^3*v^4*w + 24*u^3*v^3*w^2 + 
         9*u^2*v^4*w^2 + 14*u*v^4*w^3]))/(2*u^4)], 
   (Log[u]*(200*u^9*v^3*w^3 + 76*u^3*v^4*w^4 + 54134*u^7*v^4*w^4 + 
       340792*u^5*v^5*w^5 + 149148*u^3*v^6*w^6 - 11232*u*v^7*w^7 + 
       vwsym[1800*u^9*v^6 + 7200*u^8*v^7 + 10800*u^7*v^8 + 7200*u^6*v^9 + 
         1800*u^5*v^10 + 3300*u^9*v^5*w + 24600*u^8*v^6*w + 58200*u^7*v^7*w + 
         60000*u^6*v^8*w + 27300*u^5*v^9*w + 4200*u^4*v^10*w + 
         1200*u^9*v^4*w^2 + 25500*u^8*v^5*w^2 + 107100*u^7*v^6*w^2 + 
         172200*u^6*v^7*w^2 + 121800*u^5*v^8*w^2 + 35100*u^4*v^9*w^2 + 
         2700*u^3*v^10*w^2 + 9400*u^8*v^4*w^3 + 86450*u^7*v^5*w^3 + 
         234800*u^6*v^6*w^3 + 257500*u^5*v^7*w^3 + 118400*u^4*v^8*w^3 + 
         19050*u^3*v^9*w^3 + 600*u^2*v^10*w^3 + 162*u^2*v^5*w^4 + 
         201669*u^6*v^5*w^4 + 324*u*v^6*w^4 + 331162*u^5*v^6*w^4 + 
         220*v^7*w^4 + 230618*u^4*v^7*w^4 + 59942*u^3*v^8*w^4 + 
         1917*u^2*v^9*w^4 - 1254*u*v^10*w^4 - 220*v^11*w^4 + 300*v^6*w^5 + 
         311586*u^4*v^6*w^5 + 118166*u^3*v^7*w^5 + 6817*u^2*v^8*w^5 - 
         5216*u*v^9*w^5 - 1180*v^10*w^5 + 15066*u^2*v^7*w^6 - 
         9578*u*v^8*w^6 - 2820*v^9*w^6 - 4100*v^8*w^7]))/(600*u*v^3*w^3) + 
    vwsym[((3600*u^10*v^4 + 14400*u^9*v^5 + 21600*u^8*v^6 + 14400*u^7*v^7 + 
        3600*u^6*v^8 + 8400*u^10*v^3*w + 54600*u^9*v^4*w + 120000*u^8*v^5*w + 
        116400*u^7*v^6*w + 49200*u^6*v^7*w + 6600*u^5*v^8*w + 
        5400*u^10*v^2*w^2 + 70200*u^9*v^3*w^2 + 243600*u^8*v^4*w^2 + 
        344400*u^7*v^5*w^2 + 214200*u^6*v^6*w^2 + 51000*u^5*v^7*w^2 + 
        2400*u^4*v^8*w^2 + 1200*u^10*v*w^3 + 38100*u^9*v^2*w^3 + 
        236800*u^8*v^3*w^3 + 515000*u^7*v^4*w^3 + 469600*u^6*v^5*w^3 + 
        172900*u^5*v^6*w^3 + 18800*u^4*v^7*w^3 + 400*u^3*v^8*w^3 - 
        1390*u^5*v*w^4 + 11272*u^9*v*w^4 + 404*u^4*v^2*w^4 + 
        132944*u^8*v^2*w^4 + 648*u^3*v^3*w^4 + 473623*u^7*v^3*w^4 + 
        110*u^2*v^4*w^4 + 666782*u^6*v^4*w^4 + 401658*u^5*v^5*w^4 + 
        106264*u^4*v^6*w^4 + 18127*u^3*v^7*w^4 + 2290*u^2*v^8*w^4 + 
        1266*u^4*v*w^5 + 36528*u^8*v*w^5 - 160*u^3*v^2*w^5 + 
        263988*u^7*v^2*w^5 + 150*u^2*v^3*w^5 + 637454*u^6*v^3*w^5 + 
        679924*u^5*v^4*w^5 + 398808*u^4*v^5*w^5 + 170888*u^3*v^6*w^5 + 
        50410*u^2*v^7*w^5 + 6600*u*v^8*w^5 + 2532*u^3*v*w^6 + 
        55812*u^7*v*w^6 + 150*u^2*v^2*w^6 + 305770*u^6*v^2*w^6 + 
        607786*u^5*v^3*w^6 + 648500*u^4*v^4*w^6 + 465062*u^3*v^5*w^6 + 
        212790*u^2*v^6*w^6 + 49200*u*v^7*w^6 + 3600*v^8*w^6 + 110*u^2*v*w^7 + 
        41298*u^6*v*w^7 + 209532*u^5*v^2*w^7 + 428092*u^4*v^3*w^7 + 
        503508*u^3*v^4*w^7 + 342350*u^2*v^5*w^7 + 116400*u*v^6*w^7 + 
        14400*v^7*w^7 + 10312*u^5*v*w^8 + 88596*u^4*v^2*w^8 + 
        219527*u^3*v^3*w^8 + 241550*u^2*v^4*w^8 + 120000*u*v^5*w^8 + 
        21600*v^6*w^8 - 3540*u^4*v*w^9 + 25900*u^3*v^2*w^9 + 
        68790*u^2*v^3*w^9 + 54600*u*v^4*w^9 + 14400*v^5*w^9 - 
        2020*u^3*v*w^10 + 4810*u^2*v^2*w^10 + 8400*u*v^3*w^10 + 
        3600*v^4*w^10 - 110*u^2*v*w^11)*Log[v])/(1200*u^3*w^3)], 
   (1653660*u^18*v^5*w^5 - 551220*u^19*v^5*w^5 + 805296*u^13*v^6*w^6 + 
     336388260*u^16*v^6*w^6 - 319674336*u^17*v^6*w^6 + 93792*u^11*v^7*w^7 + 
     5127400560*u^14*v^7*w^7 - 7085371296*u^15*v^7*w^7 - 
     7046448*u^9*v^8*w^8 + 15537192900*u^12*v^8*w^8 - 
     29846727306*u^13*v^8*w^8 - 2159520*u^7*v^9*w^9 + 
     16394332380*u^10*v^9*w^9 - 41526460108*u^11*v^9*w^9 + 
     11400803340*u^8*v^10*w^10 - 33969134162*u^9*v^10*w^10 + 
     7963735800*u^6*v^11*w^11 - 25104695192*u^7*v^11*w^11 + 
     4541151600*u^4*v^12*w^12 - 16444761720*u^5*v^12*w^12 + 
     937080000*u^2*v^13*w^13 - 5463972000*u^3*v^13*w^13 + 
     23587200*v^14*w^14 - 422712000*u*v^14*w^14 + 
     vwsym[2808000*u^18*v^10 - 2808000*u^19*v^10 + 16848000*u^17*v^11 - 
       19656000*u^18*v^11 + 42120000*u^16*v^12 - 58968000*u^17*v^12 + 
       56160000*u^15*v^13 - 98280000*u^16*v^13 + 42120000*u^14*v^14 - 
       98280000*u^15*v^14 + 16848000*u^13*v^15 - 58968000*u^14*v^15 + 
       2808000*u^12*v^16 - 19656000*u^13*v^16 - 2808000*u^12*v^17 + 
       7149600*u^18*v^9*w - 7149600*u^19*v^9*w + 64569600*u^17*v^10*w - 
       74527200*u^18*v^10*w + 226044000*u^16*v^11*w - 307461600*u^17*v^11*w + 
       411912000*u^15*v^12*w - 680076000*u^16*v^12*w + 
       428364000*u^14*v^13*w - 896436000*u^15*v^13*w + 
       255657600*u^13*v^14*w - 726141600*u^14*v^14*w + 81021600*u^12*v^15*w - 
       353527200*u^13*v^15*w + 10440000*u^11*v^16*w - 94269600*u^12*v^16*w - 
       10440000*u^11*v^17*w + 11509200*u^18*v^8*w^2 - 11509200*u^19*v^8*w^2 + 
       124317720*u^17*v^9*w^2 - 142976520*u^18*v^9*w^2 + 
       549159840*u^16*v^10*w^2 - 738047160*u^17*v^10*w^2 + 
       1281944520*u^15*v^11*w^2 - 2057148360*u^16*v^11*w^2 + 
       1734649200*u^14*v^12*w^2 - 3428505720*u^15*v^12*w^2 + 
       1395743400*u^13*v^13*w^2 - 3558756600*u^14*v^13*w^2 + 
       649797120*u^12*v^14*w^2 - 2301198120*u^13*v^14*w^2 + 
       158046840*u^11*v^15*w^2 - 888865560*u^12*v^15*w^2 + 
       14937120*u^10*v^16*w^2 - 183423960*u^11*v^16*w^2 - 
       14937120*u^10*v^17*w^2 + 11716200*u^18*v^7*w^3 - 
       11716200*u^19*v^7*w^3 + 160364940*u^17*v^8*w^3 - 
       182942340*u^18*v^8*w^3 + 859260000*u^16*v^9*w^3 - 
       1140054660*u^17*v^9*w^3 + 2441936040*u^15*v^10*w^3 - 
       3840635880*u^16*v^10*w^3 + 4081939680*u^14*v^11*w^3 - 
       7792860240*u^15*v^11*w^3 + 4158891600*u^13*v^12*w^3 - 
       9965760480*u^14*v^12*w^3 + 2565834240*u^12*v^13*w^3 - 
       8116581240*u^13*v^13*w^3 + 910534200*u^11*v^14*w^3 - 
       4125517560*u^12*v^14*w^3 + 163703640*u^10*v^15*w^3 - 
       1232284680*u^11*v^15*w^3 + 10726980*u^9*v^16*w^3 - 
       189367740*u^10*v^16*w^3 - 10726980*u^9*v^17*w^3 + 
       3715200*u^18*v^6*w^4 - 3715200*u^19*v^6*w^4 + 113548740*u^17*v^7*w^4 - 
       127684140*u^18*v^7*w^4 + 866945010*u^16*v^8*w^4 - 
       1127898690*u^17*v^8*w^4 + 3135417180*u^15*v^9*w^4 - 
       4813670190*u^16*v^9*w^4 + 6450974040*u^14*v^10*w^4 - 
       11937607260*u^15*v^10*w^4 + 8085865740*u^13*v^11*w^4 - 
       18521579460*u^14*v^11*w^4 + 6271545540*u^12*v^12*w^4 - 
       18456686880*u^13*v^12*w^4 + 2939661060*u^11*v^13*w^4 - 
       11757600840*u^12*v^13*w^4 + 776435880*u^10*v^14*w^4 - 
       4624039140*u^11*v^14*w^4 + 99439440*u^9*v^15*w^4 - 
       1039578960*u^10*v^15*w^4 + 4316490*u^8*v^16*w^4 - 
       114482910*u^9*v^16*w^4 - 4316490*u^8*v^17*w^4 + 
       44712930*u^17*v^6*w^5 - 38481390*u^18*v^6*w^5 + 
       535775130*u^16*v^7*w^5 - 630693000*u^17*v^7*w^5 + 
       2686184190*u^15*v^8*w^5 - 3873415530*u^16*v^8*w^5 + 
       7094503350*u^14*v^9*w^5 - 12454534320*u^15*v^9*w^5 + 
       11036301570*u^13*v^10*w^5 - 23957356080*u^14*v^10*w^5 + 
       10570859010*u^12*v^11*w^5 - 29160175920*u^13*v^11*w^5 + 
       6242792490*u^11*v^12*w^5 - 22803612240*u^12*v^12*w^5 + 
       2189754630*u^10*v^13*w^5 - 11284240380*u^11*v^13*w^5 + 
       418053060*u^9*v^14*w^5 - 3369403170*u^10*v^14*w^5 + 
       36439500*u^8*v^15*w^5 - 552829560*u^9*v^15*w^5 + 941040*u^7*v^16*w^5 - 
       41697030*u^8*v^16*w^5 - 941040*u^7*v^17*w^5 + 697224*u^12*v^7*w^6 + 
       1827259950*u^15*v^7*w^6 - 2233453098*u^16*v^7*w^6 - 
       2829936*u^11*v^8*w^6 + 5930517360*u^14*v^8*w^6 - 
       9205075891*u^15*v^8*w^6 - 5158080*u^10*v^9*w^6 + 
       11416328070*u^13*v^9*w^6 - 22321151424*u^14*v^9*w^6 - 
       3063936*u^9*v^10*w^6 + 13454568750*u^12*v^10*w^6 - 
       33530294475*u^13*v^10*w^6 - 627720*u^8*v^11*w^6 + 
       9838547310*u^11*v^11*w^6 - 32119951676*u^12*v^11*w^6 + 
       4399399230*u^10*v^12*w^6 - 19657502103*u^11*v^12*w^6 + 
       1148177640*u^9*v^13*w^6 - 7497237036*u^10*v^13*w^6 + 
       161159430*u^8*v^14*w^6 - 1687845229*u^9*v^14*w^6 + 
       11184420*u^7*v^15*w^6 - 205958070*u^8*v^15*w^6 + 462090*u^6*v^16*w^6 - 
       12587550*u^7*v^16*w^6 - 462090*u^6*v^17*w^6 - 6192480*u^10*v^8*w^7 + 
       10666880310*u^13*v^8*w^7 - 17965215618*u^14*v^8*w^7 - 
       11132880*u^9*v^9*w^7 + 14916375480*u^12*v^9*w^7 - 
       31580222588*u^13*v^9*w^7 - 6799272*u^8*v^10*w^7 + 
       13545333510*u^11*v^10*w^7 - 36730360720*u^12*v^10*w^7 - 
       1255440*u^7*v^11*w^7 + 7910598420*u^10*v^11*w^7 - 
       28008450788*u^11*v^11*w^7 + 2975070990*u^9*v^12*w^7 - 
       13937198156*u^10*v^12*w^7 + 749095950*u^8*v^13*w^7 - 
       4533204748*u^9*v^13*w^7 + 144529620*u^7*v^14*w^7 - 
       1008655598*u^8*v^14*w^7 + 24220740*u^6*v^15*w^7 - 
       177591540*u^7*v^15*w^7 + 2559360*u^5*v^16*w^7 - 
       27242190*u^6*v^16*w^7 - 2559360*u^5*v^17*w^7 - 7462920*u^8*v^9*w^8 + 
       16965920010*u^11*v^9*w^8 - 38848646406*u^12*v^9*w^8 - 
       4406736*u^7*v^10*w^8 + 13261105230*u^10*v^10*w^8 - 
       36822240128*u^11*v^10*w^8 - 627720*u^6*v^11*w^8 + 
       7484636910*u^9*v^11*w^8 - 24940797748*u^10*v^11*w^8 + 
       3240434550*u^8*v^12*w^8 - 12434808116*u^9*v^12*w^8 + 
       1170379140*u^7*v^13*w^8 - 4906547768*u^8*v^13*w^8 + 
       356901630*u^6*v^14*w^8 - 1647248689*u^7*v^14*w^8 + 
       78903420*u^5*v^15*w^8 - 459405390*u^6*v^15*w^8 + 
       8663040*u^4*v^16*w^8 - 90125820*u^5*v^16*w^8 - 8663040*u^4*v^17*w^8 - 
       671400*u^6*v^10*w^9 + 12914490900*u^9*v^10*w^9 - 
       36630930054*u^10*v^10*w^9 + 8314707990*u^8*v^11*w^9 - 
       26119197348*u^9*v^11*w^9 + 4523944500*u^7*v^12*w^9 - 
       15381776116*u^8*v^12*w^9 + 2089630800*u^6*v^13*w^9 - 
       7682095336*u^7*v^13*w^9 + 751166340*u^5*v^14*w^9 - 
       3191969970*u^6*v^14*w^9 + 173851920*u^4*v^15*w^9 - 
       1003921680*u^5*v^15*w^9 + 18226800*u^3*v^16*w^9 - 
       200741760*u^4*v^16*w^9 - 18226800*u^3*v^17*w^9 + 
       8718600000*u^7*v^11*w^10 - 27308917624*u^8*v^11*w^10 + 
       5733155520*u^6*v^12*w^10 - 18747939073*u^7*v^12*w^10 + 
       3041150220*u^5*v^13*w^10 - 10841386140*u^6*v^13*w^10 + 
       1135374120*u^4*v^14*w^10 - 4927042680*u^5*v^14*w^10 + 
       248655600*u^3*v^15*w^10 - 1557881640*u^4*v^15*w^10 + 
       23088600*u^2*v^16*w^10 - 289971000*u^3*v^16*w^10 - 
       23088600*u^2*v^17*w^10 + 5953749060*u^5*v^12*w^11 - 
       19607290380*u^6*v^12*w^11 + 3238795440*u^4*v^13*w^11 - 
       12231102720*u^5*v^13*w^11 + 1121137200*u^3*v^14*w^11 - 
       5495306760*u^4*v^14*w^11 + 209887200*u^2*v^15*w^11 - 
       1579680000*u^3*v^15*w^11 + 15238800*u*v^16*w^11 - 
       248214600*u^2*v^16*w^11 - 15238800*u*v^17*w^11 + 
       2263446000*u^3*v^13*w^12 - 10043393040*u^4*v^13*w^12 + 
       655338600*u^2*v^14*w^12 - 4039921800*u^3*v^14*w^12 + 
       91918800*u*v^15*w^12 - 957144600*u^2*v^15*w^12 + 3931200*v^16*w^12 - 
       111088800*u*v^16*w^12 - 3931200*v^17*w^12 + 199562400*u*v^14*w^13 - 
       1791981000*u^2*v^14*w^13 + 15724800*v^15*w^13 - 
       307206000*u*v^15*w^13 - 19656000*v^16*w^13 - 39312000*v^15*w^14])/
    (432000*u^7*v^5*(u + v)^2*w^5*(u + w)^2)}}, 
 {{cyc[(Log[u]*(93*Pi^2*u^4 + 240*Pi^2*v^2*w^2 + 
        vwsym[-140*Pi^2*u^3*v - 120*Pi^2*u^2*v^2 - 140*Pi^2*u*v^3 - 
          129*Pi^2*v^4 + 280*Pi^2*v^3*w]))/(360*(u^4 + v^4 + w^4))] + 
    s3sym[((30*u^4*v + 12*v^5 + 30*u^4*w + 5*v^4*w + 40*v^3*w^2 + 
        120*v^2*w^3 + 140*v*w^4 + 67*w^5)*T3[u, v, w])/
      (30*w*(u^4 + v^4 + w^4))] + (143*Zeta[3])/12, 
   cyc[(Log[v]*Log[w]*(5468*u^4 + 2400*u^2*v*w - 1335*v^2*w^2 + 
         vwsym[-1955*u^3*v - 165*u^2*v^2 + 145*u*v^3 + 2010*v^4 + 
           1800*u*v^2*w - 495*v^3*w]))/(900*(u^4 + v^4 + w^4)) + 
      (Log[u]^2*(-825*u^4 + 498*v^2*w^2 + vwsym[-1556*v^4 + 206*v^3*w]))/
       (360*(u^4 + v^4 + w^4)) + (T2[v, w]*(-6393*u^10 - 14400*u^8*v*w + 
         54435*u^6*v^2*w^2 + 140000*u^4*v^3*w^3 + 68100*u^2*v^4*w^4 + 
         vwsym[-10365*u^9*v - 4395*u^8*v^2 + 6410*u^7*v^3 + 10304*u^6*v^4 + 
           4371*u^5*v^5 + 900*u^4*v^6 + 9150*u^7*v^2*w + 49970*u^6*v^3*w + 
           57975*u^5*v^4*w + 30330*u^4*v^5*w + 6300*u^3*v^6*w + 
           108900*u^5*v^3*w^2 + 123000*u^4*v^4*w^2 + 71790*u^3*v^5*w^2 + 
           16800*u^2*v^6*w^2 + 124925*u^3*v^4*w^3 + 72255*u^2*v^5*w^3 + 
           18900*u*v^6*w^3 + 26424*u*v^5*w^4 + 7920*v^6*w^4]))/
       (900*u^6*(u^4 + v^4 + w^4))] + 
    (cyc[16687*Pi^2*u^4 - 6000*Pi^2*u^2*v*w + 1665*Pi^2*v^2*w^2] + 
      s3sym[2305*Pi^2*u^3*v])/(5400*(u^4 + v^4 + w^4)), 
   cyc[(Log[u]*(12540*u^6*v^4*w^4 + 3783920*u^4*v^5*w^5 + 
       2077980*u^2*v^6*w^6 + 719700*v^7*w^7 + 
       vwsym[475200*u^6*v^8 + 475200*u^4*v^10 + 896400*u^6*v^7*w + 
         1585440*u^5*v^8*w + 1347840*u^4*v^9*w + 1134000*u^3*v^10*w + 
         599400*u^6*v^6*w^2 + 3542580*u^5*v^7*w^2 + 3451680*u^4*v^8*w^2 + 
         3768300*u^3*v^9*w^2 + 1008000*u^2*v^10*w^2 + 133200*u^6*v^5*w^3 + 
         2668230*u^5*v^6*w^3 + 5862180*u^4*v^7*w^3 + 5705850*u^3*v^8*w^3 + 
         3803400*u^2*v^9*w^3 + 378000*u*v^10*w^3 + 714840*u^5*v^5*w^4 + 
         4692930*u^4*v^6*w^4 + 5813850*u^3*v^7*w^4 + 5562300*u^2*v^8*w^4 + 
         1630800*u*v^9*w^4 + 54000*v^10*w^4 + 5283695*u^3*v^6*w^5 + 
         4299615*u^2*v^7*w^5 + 2622215*u*v^8*w^5 + 285552*v^9*w^5 + 
         539400*u*v^7*w^6 + 1072360*v^8*w^6]))/(54000*v^5*w^5*
      (u^4 + v^4 + w^4))], (14616805950*u^8*v^8*w^8 + 
     cyc[148498275*u^12*v^6*w^6 - 49499425*u^13*v^6*w^6 + 
       9385352750*u^10*v^7*w^7 - 15072840964*u^11*v^7*w^7 - 
       26468537900*u^9*v^8*w^8 + 23393681050*u^6*v^9*w^9 - 
       46949782925*u^7*v^9*w^9 + 26230169700*u^4*v^10*w^10 - 
       78141551950*u^5*v^10*w^10 + 9933399000*u^2*v^11*w^11 - 
       44119492200*u^3*v^11*w^11 + 1271970000*v^12*w^12 - 
       7968870000*u*v^12*w^12] + s3sym[-1271970000*u^13*v^12 + 
       3348450000*u^12*v^11*w - 3348450000*u^13*v^11*w + 
       5478423300*u^12*v^10*w^2 - 5478423300*u^13*v^10*w^2 - 
       18760272300*u^12*v^11*w^2 + 5509278600*u^12*v^9*w^3 - 
       5509278600*u^13*v^9*w^3 + 17093046600*u^11*v^10*w^3 - 
       27847900500*u^12*v^10*w^3 + 2880887100*u^12*v^8*w^4 - 
       2880887100*u^13*v^8*w^4 + 19100091150*u^11*v^9*w^4 - 
       27012212850*u^12*v^9*w^4 - 61724057850*u^11*v^10*w^4 + 
       574219800*u^12*v^7*w^5 - 574219800*u^13*v^7*w^5 + 
       11241339375*u^11*v^8*w^5 - 14348938275*u^12*v^8*w^5 + 
       26736613925*u^10*v^9*w^5 - 55378518650*u^11*v^9*w^5 + 
       3298333050*u^11*v^7*w^6 - 3238153975*u^12*v^7*w^6 + 
       18238354675*u^10*v^8*w^6 - 29293143250*u^11*v^8*w^6 - 
       62350593900*u^10*v^9*w^6 + 16950176475*u^9*v^8*w^7 - 
       38638381450*u^10*v^8*w^7])/(52920000*u^7*v^7*w^7*(u^4 + v^4 + w^4))}, 
  {cyc[(T2[v, w]*(15*u^8*v*w + 285*u^6*v^2*w^2 + 1000*u^4*v^3*w^3 + 
       875*u^2*v^4*w^4 + 132*v^5*w^5 + vwsym[60*u^7*v^2*w + 90*u^6*v^3*w + 
         60*u^5*v^4*w + 15*u^4*v^5*w + 495*u^5*v^3*w^2 + 375*u^4*v^4*w^2 + 
         105*u^3*v^5*w^2 + 875*u^3*v^4*w^3 + 280*u^2*v^5*w^3 + 
         315*u*v^5*w^4]))/(15*u^5)], 
   (Log[u]*(20482*u^11*v^4*w^4 + 4008*u^4*v^5*w^5 + 16111322*u^9*v^5*w^5 + 
       291668750*u^7*v^6*w^6 + 50400*v^7*w^7 + 558302720*u^5*v^7*w^7 + 
       113640020*u^3*v^8*w^8 - 3803700*u*v^9*w^9 + 
       vwsym[776160*u^11*v^8 + 3880800*u^10*v^9 + 7761600*u^9*v^10 + 
         7761600*u^8*v^11 + 3880800*u^7*v^12 + 776160*u^6*v^13 + 
         1464120*u^11*v^7*w + 13053600*u^10*v^8*w + 39425400*u^9*v^9*w + 
         56448000*u^8*v^10*w + 41365800*u^7*v^11*w + 14605920*u^6*v^12*w + 
         1852200*u^5*v^13*w + 979020*u^11*v^6*w^2 + 16434600*u^10*v^7*w^2 + 
         78836100*u^9*v^8*w^2 + 164463600*u^8*v^9*w^2 + 171681300*u^7*v^10*
          w^2 + 90663720*u^6*v^11*w^2 + 21711900*u^5*v^12*w^2 + 
         1646400*u^4*v^13*w^2 + 217560*u^11*v^5*w^3 + 9172800*u^10*v^6*w^3 + 
         77763000*u^9*v^7*w^3 + 248488800*u^8*v^8*w^3 + 
         373380000*u^7*v^9*w^3 + 282192960*u^6*v^10*w^3 + 
         103517400*u^5*v^11*w^3 + 15640800*u^4*v^12*w^3 + 
         617400*u^3*v^13*w^3 + 2074660*u^10*v^5*w^4 + 38574270*u^9*v^6*w^4 + 
         208361720*u^8*v^7*w^4 + 470737610*u^7*v^8*w^4 + 
         510612732*u^6*v^9*w^4 + 271021450*u^5*v^10*w^4 + 
         64640800*u^4*v^11*w^4 + 5424300*u^3*v^12*w^4 + 88200*u^2*v^13*w^4 + 
         7584*u^3*v^6*w^5 + 112118291*u^8*v^6*w^5 + 67020*u^2*v^7*w^5 + 
         377308455*u^7*v^7*w^5 + 57320*u*v^8*w^5 + 592827690*u^6*v^8*w^5 + 
         26880*v^9*w^5 + 449339990*u^5*v^9*w^5 + 157542887*u^4*v^10*w^5 + 
         21208771*u^3*v^11*w^5 + 221640*u^2*v^12*w^5 - 203970*u*v^13*w^5 - 
         26880*v^14*w^5 + 536399700*u^6*v^7*w^6 + 43680*v^8*w^6 + 
         541136000*u^5*v^8*w^6 + 265628135*u^4*v^9*w^6 + 
         53370426*u^3*v^10*w^6 + 1116690*u^2*v^11*w^6 - 1082850*u*v^12*w^6 - 
         178080*v^13*w^6 + 338914770*u^4*v^8*w^7 + 93788565*u^3*v^9*w^7 + 
         4958490*u^2*v^10*w^7 - 2501700*u*v^11*w^7 - 537600*v^12*w^7 + 
         10049700*u^2*v^9*w^8 - 3524670*u*v^10*w^8 - 1001280*v^11*w^8 - 
         1320480*v^10*w^9]))/(88200*u*v^4*w^4) + 
    vwsym[((776160*u^13*v^5 + 3880800*u^12*v^6 + 7761600*u^11*v^7 + 
        7761600*u^10*v^8 + 3880800*u^9*v^9 + 776160*u^8*v^10 + 
        1852200*u^13*v^4*w + 14605920*u^12*v^5*w + 41365800*u^11*v^6*w + 
        56448000*u^10*v^7*w + 39425400*u^9*v^8*w + 13053600*u^8*v^9*w + 
        1464120*u^7*v^10*w + 1646400*u^13*v^3*w^2 + 21711900*u^12*v^4*w^2 + 
        90663720*u^11*v^5*w^2 + 171681300*u^10*v^6*w^2 + 
        164463600*u^9*v^7*w^2 + 78836100*u^8*v^8*w^2 + 16434600*u^7*v^9*w^2 + 
        979020*u^6*v^10*w^2 + 617400*u^13*v^2*w^3 + 15640800*u^12*v^3*w^3 + 
        103517400*u^11*v^4*w^3 + 282192960*u^10*v^5*w^3 + 
        373380000*u^9*v^6*w^3 + 248488800*u^8*v^7*w^3 + 
        77763000*u^7*v^8*w^3 + 9172800*u^6*v^9*w^3 + 217560*u^5*v^10*w^3 + 
        88200*u^13*v*w^4 + 5424300*u^12*v^2*w^4 + 64640800*u^11*v^3*w^4 + 
        271021450*u^10*v^4*w^4 + 510612732*u^9*v^5*w^4 + 
        470737610*u^8*v^6*w^4 + 208361720*u^7*v^7*w^4 + 
        38574270*u^6*v^8*w^4 + 2074660*u^5*v^9*w^4 + 20482*u^4*v^10*w^4 - 
        121062*u^7*v*w^5 + 1048405*u^12*v*w^5 + 17874*u^6*v^2*w^5 + 
        23196028*u^11*v^2*w^5 + 72900*u^5*v^3*w^5 + 160244105*u^10*v^3*w^5 + 
        57320*u^4*v^4*w^5 + 451055102*u^9*v^4*w^5 + 6720*u^3*v^5*w^5 + 
        592614125*u^8*v^5*w^5 + 376157680*u^7*v^6*w^5 + 
        111289783*u^6*v^7*w^5 + 15813790*u^5*v^8*w^5 + 2013182*u^4*v^9*w^5 + 
        210840*u^3*v^10*w^5 + 31134*u^6*v*w^6 + 4621749*u^11*v*w^6 - 
        10290*u^5*v^2*w^6 + 59937545*u^10*v^2*w^6 - 11760*u^4*v^3*w^6 + 
        271930832*u^9*v^3*w^6 + 10920*u^3*v^4*w^6 + 542786530*u^8*v^4*w^6 + 
        534276525*u^7*v^5*w^6 + 289569029*u^6*v^6*w^6 + 
        111259870*u^5*v^7*w^6 + 38333212*u^4*v^8*w^6 + 9128280*u^3*v^9*w^6 + 
        979020*u^2*v^10*w^6 + 262830*u^5*v*w^7 + 10648467*u^10*v*w^7 - 
        20580*u^4*v^2*w^7 + 100331595*u^9*v^2*w^7 + 12600*u^3*v^3*w^7 + 
        340951290*u^8*v^3*w^7 + 555975150*u^7*v^4*w^7 + 
        534627015*u^6*v^5*w^7 + 376971087*u^5*v^6*w^7 + 
        208115700*u^4*v^7*w^7 + 77628600*u^3*v^8*w^7 + 16434600*u^2*v^9*w^7 + 
        1464120*u*v^10*w^7 + 227110*u^4*v*w^8 + 14276051*u^9*v*w^8 + 
        10920*u^3*v^2*w^8 + 112376150*u^8*v^2*w^8 + 331971120*u^7*v^3*w^8 + 
        536803700*u^6*v^4*w^8 + 592695545*u^5*v^5*w^8 + 
        470710626*u^4*v^6*w^8 + 248238480*u^3*v^7*w^8 + 
        78836100*u^2*v^8*w^8 + 13053600*u*v^9*w^8 + 776160*v^10*w^8 + 
        6720*u^3*v*w^9 + 11132595*u^8*v*w^9 + 85550650*u^7*v^2*w^9 + 
        255204365*u^6*v^3*w^9 + 445484740*u^5*v^4*w^9 + 
        510013542*u^4*v^5*w^9 + 373049880*u^3*v^6*w^9 + 
        164463600*u^2*v^7*w^9 + 39425400*u*v^8*w^9 + 3880800*v^9*w^9 + 
        4273155*u^7*v*w^10 + 44683293*u^6*v^2*w^10 + 150147800*u^5*v^3*w^10 + 
        268968392*u^4*v^4*w^10 + 281862840*u^3*v^5*w^10 + 
        171681300*u^2*v^6*w^10 + 56448000*u*v^7*w^10 + 7761600*v^8*w^10 - 
        72731*u^6*v*w^11 + 16225015*u^5*v^2*w^11 + 62156392*u^4*v^3*w^11 + 
        103267080*u^3*v^4*w^11 + 90663720*u^2*v^5*w^11 + 
        41365800*u*v^6*w^11 + 7761600*v^7*w^11 - 689523*u^5*v*w^12 + 
        4072280*u^4*v^2*w^12 + 15506400*u^3*v^3*w^12 + 
        21711900*u^2*v^4*w^12 + 14605920*u*v^5*w^12 + 3880800*v^6*w^12 - 
        193824*u^4*v*w^13 + 572880*u^3*v^2*w^13 + 1646400*u^2*v^3*w^13 + 
        1852200*u*v^4*w^13 + 776160*v^5*w^13 - 6720*u^3*v*w^14)*Log[v])/
      (88200*u^4*w^4)], (207897585*u^21*v^6*w^6 - 69299195*u^22*v^6*w^6 + 
     192274800*u^15*v^7*w^7 + 96864165720*u^19*v^7*w^7 - 
     97470997676*u^20*v^7*w^7 + 590447760*u^13*v^8*w^8 + 
     3119356490075*u^17*v^8*w^8 - 4301046465981*u^18*v^8*w^8 - 
     305997840*u^11*v^9*w^9 + 18077728847220*u^15*v^9*w^9 - 
     33277178657078*u^16*v^9*w^9 - 191968560*u^9*v^10*w^10 + 
     32385845887920*u^13*v^10*w^10 - 77652763399060*u^14*v^10*w^10 - 
     127083600*u^7*v^11*w^11 + 32171628427680*u^11*v^11*w^11 - 
     87279645798950*u^12*v^11*w^11 + 29554535992450*u^9*v^12*w^12 - 
     84340160326050*u^10*v^12*w^12 + 23502784760280*u^7*v^13*w^13 - 
     73154529553520*u^8*v^13*w^13 + 13722479309840*u^5*v^14*w^14 - 
     49277595215100*u^6*v^14*w^14 + 3741051510000*u^3*v^15*w^15 - 
     18905444825400*u^4*v^15*w^15 + 257558112000*u*v^16*w^16 - 
     2539482036000*u^2*v^16*w^16 - 47486880000*v^17*w^17 + 
     vwsym[1780758000*u^21*v^12 - 1780758000*u^22*v^12 + 
       12465306000*u^20*v^13 - 14246064000*u^21*v^13 + 
       37395918000*u^19*v^14 - 49861224000*u^20*v^14 + 
       62326530000*u^18*v^15 - 99722448000*u^19*v^15 + 
       62326530000*u^17*v^16 - 124653060000*u^18*v^16 + 
       37395918000*u^16*v^17 - 99722448000*u^17*v^17 + 
       12465306000*u^15*v^18 - 49861224000*u^16*v^18 + 1780758000*u^14*v^19 - 
       14246064000*u^15*v^19 - 1780758000*u^14*v^20 + 
       4687830000*u^21*v^11*w - 4687830000*u^22*v^11*w + 
       48500361000*u^20*v^12*w - 54968949000*u^21*v^12*w + 
       199339497000*u^19*v^13*w - 260305164000*u^20*v^13*w + 
       440047881000*u^18*v^14*w - 676783296000*u^19*v^14*w + 
       579511485000*u^17*v^15*w - 1081885896000*u^18*v^15*w + 
       469362915000*u^16*v^16*w - 1111200930000*u^17*v^16*w + 
       228654531000*u^15*v^17*w - 735413364000*u^16*v^17*w + 
       61063947000*u^14*v^18*w - 302183784000*u^15*v^18*w + 
       6781761000*u^13*v^19*w - 69626466000*u^14*v^19*w - 
       6781761000*u^13*v^20*w + 7669792620*u^21*v^10*w^2 - 
       7669792620*u^22*v^10*w^2 + 96374024040*u^20*v^11*w^2 - 
       108731646660*u^21*v^11*w^2 + 498941820720*u^19*v^12*w^2 - 
       643816205760*u^20*v^12*w^2 + 1392297837000*u^18*v^13*w^2 - 
       2090579154720*u^19*v^13*w^2 + 2324367843000*u^17*v^14*w^2 - 
       4156713561000*u^18*v^14*w^2 + 2420547572520*u^16*v^15*w^2 - 
       5324426900520*u^17*v^15*w^2 + 1574187641040*u^15*v^16*w^2 - 
       4464098128560*u^16*v^16*w^2 + 613906459320*u^14*v^17*w^2 - 
       2416748631360*u^15*v^17*w^2 + 128759406300*u^13*v^18*w^2 - 
       803729812620*u^14*v^18*w^2 + 10800610800*u^12*v^19*w^2 - 
       146341778100*u^13*v^19*w^2 - 10800610800*u^12*v^20*w^2 + 
       7712990040*u^21*v^9*w^3 - 7712990040*u^22*v^9*w^3 + 
       124530744660*u^20*v^10*w^3 - 139587540120*u^21*v^10*w^3 + 
       793605949920*u^19*v^11*w^3 - 1012228808220*u^20*v^11*w^3 + 
       2713626399540*u^18*v^12*w^3 - 3999328438980*u^19*v^12*w^3 + 
       5570729393460*u^17*v^13*w^3 - 9665244078000*u^18*v^13*w^3 + 
       7207316878860*u^16*v^14*w^3 - 15091004563320*u^17*v^14*w^3 + 
       5953489320660*u^15*v^15*w^3 - 15574508040840*u^16*v^15*w^3 + 
       3085361828220*u^14*v^16*w^3 - 10610756879520*u^15*v^16*w^3 + 
       948587495940*u^13*v^17*w^3 - 4647529796280*u^14*v^17*w^3 + 
       152654757360*u^12*v^18*w^3 - 1230001659600*u^13*v^18*w^3 + 
       9365458620*u^11*v^19*w^3 - 172820826780*u^12*v^19*w^3 - 
       9365458620*u^11*v^20*w^3 + 4033241940*u^21*v^8*w^4 - 
       4033241940*u^22*v^8*w^4 + 100883691580*u^20*v^9*w^4 - 
       111960661960*u^21*v^9*w^4 + 848374660070*u^19*v^10*w^4 - 
       1066153093110*u^20*v^10*w^4 + 3612736509480*u^18*v^11*w^4 - 
       5221634357870*u^19*v^11*w^4 + 9059703555000*u^17*v^12*w^4 - 
       15310447312020*u^18*v^12*w^4 + 14295595135920*u^16*v^13*w^4 - 
       28823761948380*u^17*v^13*w^4 + 14558769171660*u^15*v^14*w^4 - 
       35976934392840*u^16*v^14*w^4 + 9542034888120*u^14*v^15*w^4 - 
       30012082977240*u^15*v^15*w^4 + 3901961073780*u^13*v^16*w^4 - 
       16517809940520*u^14*v^16*w^4 + 928140908100*u^12*v^17*w^4 - 
       5777368241820*u^13*v^17*w^4 + 111329609230*u^11*v^18*w^4 - 
       1192125274690*u^12*v^18*w^4 + 4780178480*u^10*v^19*w^4 - 
       125475246330*u^11*v^19*w^4 - 4780178480*u^10*v^20*w^4 + 
       803907720*u^21*v^7*w^5 - 803907720*u^22*v^7*w^5 + 
       44739952110*u^20*v^8*w^5 - 49090590570*u^21*v^8*w^5 + 
       579181200220*u^19*v^9*w^5 - 715044984710*u^20*v^9*w^5 + 
       3295918314920*u^18*v^10*w^5 - 4660106708810*u^19*v^10*w^5 + 
       10390560682460*u^17*v^11*w^5 - 17097831974860*u^18*v^11*w^5 + 
       20097200301220*u^16*v^12*w^5 - 39181368565080*u^17*v^12*w^5 + 
       24959388729380*u^15*v^13*w^5 - 58946485687320*u^16*v^13*w^5 + 
       20153338188760*u^14*v^14*w^5 - 59394167418600*u^15*v^14*w^5 + 
       10434040455020*u^13*v^15*w^5 - 40016456497500*u^14*v^15*w^5 + 
       3318688813510*u^12*v^16*w^5 - 17630019038310*u^13*v^16*w^5 + 
       595645899800*u^11*v^17*w^5 - 4840324599810*u^12*v^17*w^5 + 
       51166550120*u^10*v^18*w^5 - 758142059150*u^11*v^18*w^5 + 
       1431246040*u^9*v^19*w^5 - 57377974640*u^10*v^19*w^5 - 
       1431246040*u^9*v^20*w^5 + 10342370500*u^20*v^7*w^6 - 
       9565127845*u^21*v^7*w^6 + 234647768425*u^19*v^8*w^6 - 
       274902229175*u^20*v^8*w^6 + 1980460527360*u^18*v^9*w^6 - 
       2702857753645*u^19*v^9*w^6 + 8323929191970*u^17*v^10*w^6 - 
       13250595659840*u^18*v^10*w^6 + 20319496856120*u^16*v^11*w^6 - 
       38226351804550*u^17*v^11*w^6 + 31047527120680*u^15*v^12*w^6 - 
       70307262018700*u^16*v^12*w^6 + 30653646303140*u^14*v^13*w^6 - 
       85615336889600*u^15*v^13*w^6 + 19605102528235*u^13*v^14*w^6 - 
       69821450348125*u^14*v^14*w^6 + 7930845507620*u^12*v^15*w^6 - 
       37769402898115*u^13*v^15*w^6 + 1919751911735*u^11*v^16*w^6 - 
       13131604692605*u^12*v^16*w^6 + 250551058380*u^10*v^17*w^6 - 
       2762517537955*u^11*v^17*w^6 + 14401464490*u^9*v^18*w^6 - 
       315980474600*u^10*v^18*w^6 + 225260000*u^8*v^19*w^6 - 
       16057970530*u^9*v^19*w^6 - 225260000*u^8*v^20*w^6 + 
       319533120*u^14*v^8*w^7 + 874455249920*u^18*v^8*w^7 - 
       1084110650585*u^19*v^8*w^7 - 393147960*u^13*v^9*w^7 + 
       4786223348900*u^17*v^9*w^7 - 7143598729447*u^18*v^9*w^7 - 
       1368322560*u^12*v^10*w^7 + 15018507049840*u^16*v^10*w^7 - 
       26779185885343*u^17*v^10*w^7 - 1334686560*u^11*v^11*w^7 + 
       28670519337040*u^15*v^11*w^7 - 61618118578275*u^16*v^11*w^7 - 
       581014080*u^10*v^12*w^7 + 34777649592630*u^14*v^12*w^7 - 
       91731471805491*u^15*v^12*w^7 - 94243800*u^9*v^13*w^7 + 
       27261035264400*u^13*v^13*w^7 - 90608249015095*u^14*v^13*w^7 + 
       13698797798210*u^12*v^14*w^7 - 59551866022792*u^13*v^14*w^7 + 
       4264074637900*u^11*v^15*w^7 - 25582915674943*u^12*v^15*w^7 + 
       768250122150*u^10*v^16*w^7 - 6893277179080*u^11*v^16*w^7 + 
       71383683840*u^9*v^17*w^7 - 1083509339230*u^10*v^17*w^7 + 
       2981867630*u^8*v^18*w^7 - 88396698880*u^9*v^18*w^7 + 
       79705360*u^7*v^19*w^7 - 3286832990*u^8*v^19*w^7 - 
       79705360*u^7*v^20*w^7 - 569983800*u^12*v^9*w^8 + 
       9746635671010*u^16*v^9*w^8 - 15894009816792*u^17*v^9*w^8 - 
       2537754960*u^11*v^10*w^8 + 21651299320910*u^15*v^10*w^8 - 
       42707321037956*u^16*v^10*w^8 - 2789920680*u^10*v^11*w^8 + 
       31779240356570*u^14*v^11*w^8 - 76799601108445*u^15*v^11*w^8 - 
       1281551760*u^9*v^12*w^8 + 30538944880640*u^13*v^12*w^8 - 
       91981837079120*u^14*v^12*w^8 - 188487600*u^8*v^13*w^8 + 
       19170024008800*u^12*v^13*w^8 - 73653685840061*u^13*v^13*w^8 + 
       7786096629465*u^11*v^14*w^8 - 39218270970157*u^12*v^14*w^8 + 
       2028504147390*u^10*v^15*w^8 - 13666935942006*u^11*v^15*w^8 + 
       352838724525*u^9*v^16*w^8 - 3073588878315*u^10*v^16*w^8 + 
       49871650080*u^8*v^17*w^8 - 466014927545*u^9*v^17*w^8 + 
       6857450740*u^7*v^18*w^8 - 59386129460*u^8*v^18*w^8 + 
       603470840*u^6*v^19*w^8 - 7540626940*u^7*v^19*w^8 - 
       603470840*u^6*v^20*w^8 - 1106209800*u^10*v^10*w^9 + 
       27810496013230*u^14*v^10*w^9 - 60212981157918*u^15*v^10*w^9 - 
       1702865280*u^9*v^11*w^9 + 31708601355060*u^13*v^11*w^9 - 
       82603001541450*u^14*v^11*w^9 - 820061280*u^8*v^12*w^9 + 
       25574502970450*u^12*v^12*w^9 - 80678739425892*u^13*v^12*w^9 - 
       94243800*u^7*v^13*w^9 + 14660001528200*u^11*v^13*w^9 - 
       55357791260692*u^12*v^13*w^9 + 6263086098360*u^10*v^14*w^9 - 
       27137685795323*u^11*v^14*w^9 + 2177080883040*u^9*v^15*w^9 - 
       10058817808793*u^10*v^15*w^9 + 661573647420*u^8*v^16*w^9 - 
       3124779125160*u^9*v^16*w^9 + 169019430300*u^7*v^17*w^9 - 
       875048054380*u^8*v^17*w^9 + 30724748390*u^6*v^18*w^9 - 
       206508509130*u^7*v^18*w^9 + 2813784820*u^5*v^19*w^9 - 
       34142004050*u^6*v^19*w^9 - 2813784820*u^5*v^20*w^9 - 
       374714760*u^8*v^11*w^10 + 32059546257480*u^12*v^11*w^10 - 
       85757534585790*u^13*v^11*w^10 - 119523600*u^7*v^12*w^10 + 
       25791368036840*u^11*v^12*w^10 - 76035230499158*u^12*v^12*w^10 + 
       16940136183110*u^10*v^13*w^10 - 53678123306576*u^11*v^13*w^10 + 
       9296987703780*u^9*v^14*w^10 - 31192676147068*u^10*v^14*w^10 + 
       4296767051080*u^8*v^15*w^10 - 15460903611405*u^9*v^15*w^10 + 
       1630655906950*u^7*v^16*w^10 - 6545044783530*u^8*v^16*w^10 + 
       471608380740*u^6*v^17*w^10 - 2268550960690*u^7*v^17*w^10 + 
       89391288000*u^5*v^18*w^10 - 591724417130*u^6*v^18*w^10 + 
       8011794000*u^4*v^19*w^10 - 100216866820*u^5*v^19*w^10 - 
       8011794000*u^4*v^20*w^10 + 29042303107510*u^10*v^12*w^11 - 
       81323474420360*u^11*v^12*w^11 + 22187496030140*u^9*v^13*w^11 - 
       65553459666465*u^10*v^13*w^11 + 14112521867570*u^8*v^14*w^11 - 
       44731877702965*u^9*v^14*w^11 + 7407452561600*u^7*v^15*w^11 - 
       25624786339630*u^8*v^15*w^11 + 3078667872910*u^6*v^16*w^11 - 
       12092130434860*u^7*v^16*w^11 + 923123216680*u^5*v^17*w^11 - 
       4472078234330*u^6*v^17*w^11 + 171071441100*u^4*v^18*w^11 - 
       1183585945780*u^5*v^18*w^11 + 14282902200*u^3*v^19*w^11 - 
       193366137300*u^4*v^19*w^11 - 14282902200*u^3*v^20*w^11 + 
       25126837080660*u^8*v^13*w^12 - 75423155385595*u^9*v^13*w^12 + 
       17687334546910*u^7*v^14*w^12 - 56472633657970*u^8*v^14*w^12 + 
       10039115752890*u^6*v^15*w^12 - 35042878449600*u^7*v^15*w^12 + 
       4287731442680*u^5*v^16*w^12 - 17395957716480*u^6*v^16*w^12 + 
       1244360800620*u^4*v^17*w^12 - 6454889472780*u^5*v^17*w^12 + 
       211713604200*u^3*v^18*w^12 - 1627145845920*u^4*v^18*w^12 + 
       15485391600*u^2*v^19*w^12 - 241481898000*u^3*v^19*w^12 - 
       15485391600*u^2*v^20*w^12 + 17795660120630*u^6*v^14*w^13 - 
       58817644507020*u^7*v^14*w^13 + 10311238212100*u^5*v^15*w^13 - 
       38119675801620*u^6*v^15*w^13 + 4222244999700*u^4*v^16*w^13 - 
       18819584718480*u^5*v^16*w^13 + 1108749205200*u^3*v^17*w^13 - 
       6575355005520*u^4*v^17*w^13 + 161172034800*u^2*v^18*w^13 - 
       1481634844200*u^3*v^18*w^13 + 9316389600*u*v^19*w^13 - 
       185973816000*u^2*v^19*w^13 - 9316389600*u*v^20*w^13 + 
       7582196657700*u^4*v^15*w^14 - 31612654307640*u^5*v^15*w^14 + 
       2781844258200*u^3*v^16*w^14 - 14586285915600*u^4*v^16*w^14 + 
       612808131600*u^2*v^17*w^14 - 4503401595000*u^3*v^17*w^14 + 
       67770057600*u*v^18*w^14 - 841750224000*u^2*v^18*w^14 + 
       2374344000*v^19*w^14 - 79460791200*u*v^19*w^14 - 
       2374344000*v^20*w^14 + 1140961962000*u^2*v^16*w^15 - 
       7663857730200*u^3*v^16*w^15 + 187232724000*u*v^17*w^15 - 
       1941002817600*u^2*v^17*w^15 + 11871720000*v^18*w^15 - 
       266874501600*u*v^18*w^15 - 14246064000*v^19*w^15 + 
       23743440000*v^17*w^16 - 468534276000*u*v^17*w^16 - 
       35615160000*v^18*w^16])/(74088000*u^8*v^6*(u + v)^2*w^6*(u + w)^2)}}, 
 {{(-3*Pi^2*Log[u])/8 + vwsym[-(Pi^2*(6*u - 5*v - 7*w)*Log[v])/(24*(v - w)) - 
      (2*(v + w)*T3[u, v, w])/(v - w) + ((-u - w)*T3[v, u, w])/(v - w) + 
      ((3*u^4 + 5*u^3*v - 2*u^3*w + 9*u^2*v*w - 6*u^2*w^2 + 3*u*v*w^2 - 
         v*w^3 + w^4)*T3[v, w, u])/(6*u^3*(v - w))] + (143*Zeta[3])/12, 
   (-95*Log[u]^2)/24 + (Log[v]*Log[w]*(49*u^2 + vwsym[3*u*v - 6*v^2]))/
     (72*u^2) + (611*Pi^2*u^2 + vwsym[-(Pi^2*u*v) + 2*Pi^2*v^2])/(144*u^2) + 
    (T2[v, w]*(-15*u^6 - 30*u^4*v*w + 132*u^2*v^2*w^2 - 360*v^3*w^3 + 
       vwsym[-129*u^5*v + 30*u^4*v^2 + 50*u^3*v^3 + 180*u^3*v^2*w + 
         156*u^2*v^3*w - 72*u*v^3*w^2]))/(72*u^6) + 
    vwsym[((32*u^3 + 45*u^2*v - u*v^2 + 2*v^3 - 103*u^2*w + 14*u*v*w - 
         2*v^2*w - u*w^2 - 2*v*w^2 + 2*w^3)*Log[u]*Log[v])/(24*u^2*(v - w)) + 
      ((-75*u^3 - 92*u^2*v + 233*u^2*w - 21*u*v*w + 3*u*w^2 + 6*v*w^2 - 
         6*w^3)*Log[v]^2)/(72*u^2*(v - w)) + 
      ((216*u^4*v^4 + 288*u^4*v^3*w + 36*u^3*v^4*w + 60*u^4*v^2*w^2 - 
         72*u^3*v^3*w^2 - 52*u^2*v^4*w^2 - 18*u^4*v*w^3 - 78*u^3*v^2*w^3 - 
         194*u^2*v^3*w^3 - 6*u*v^4*w^3 - 6*u^4*w^4 + 276*u^3*v*w^4 - 
         198*u^2*v^2*w^4 - 24*u*v^3*w^4 + 156*u^3*w^5 + 203*u^2*v*w^5 - 
         33*u*v^2*w^5 - 6*v^3*w^5 + 259*u^2*w^6 - 66*u*v*w^6 + 6*v^2*w^6 - 
         3*u*w^7 + 6*v*w^7 - 6*w^8)*T2[u, v])/(72*u^2*(v - w)*w^5)], 
   (Log[u]*(1134*u^3*v^3*w^3 + 611*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 108*u^2*v^6*w + 
         1152*u^3*v^4*w^2 - 162*u^2*v^5*w^2 - 156*u*v^6*w^2 - 
         252*u^2*v^4*w^3 - 660*u*v^5*w^3 - 18*v^6*w^3 + 15*v^5*w^4]))/
     (216*u*v^4*w^4) + vwsym[((1296*u^7*v^4 + 1728*u^7*v^3*w + 
        864*u^6*v^4*w + 360*u^7*v^2*w^2 + 432*u^6*v^3*w^2 - 420*u^5*v^4*w^2 - 
        108*u^7*v*w^3 - 288*u^6*v^2*w^3 - 1668*u^5*v^3*w^3 - 
        120*u^4*v^4*w^3 - 1095*u^7*w^4 + 8086*u^6*v*w^4 - 1914*u^5*v^2*w^4 + 
        12*u^4*v^3*w^4 + 588*u^3*v^4*w^4 - 4795*u^6*w^5 + 8530*u^5*v*w^5 - 
        1194*u^4*v^2*w^5 + 960*u^3*v^3*w^5 + 1080*u^2*v^4*w^5 - 
        3742*u^5*w^6 - 48*u^4*v*w^6 - 504*u^2*v^3*w^6 - 1512*u*v^4*w^6 - 
        270*u^4*w^7 - 1320*u^3*v*w^7 + 360*u^2*v^2*w^7 + 1080*u*v^3*w^7 - 
        2160*v^4*w^7 - 228*u^3*w^8 - 936*u^2*v*w^8 + 432*u*v^2*w^8 + 
        2160*v^3*w^8)*Log[v])/(432*u^5*(v - w)*w^4*(u + w))], 
   (20304*u^8*v^3*w^3 - 14136*u^9*v^3*w^3 - 50196*u^6*v^4*w^4 - 
     25385*u^7*v^4*w^4 - 6600*u^4*v^5*w^5 + 71819*u^5*v^5*w^5 - 
     1932*u^2*v^6*w^6 - 62040*u^3*v^6*w^6 - 30312*v^7*w^7 + 70848*u*v^7*w^7 + 
     vwsym[-864*u^9*v^5 + 864*u^10*v^5 + 16632*u^8*v^6 - 15768*u^9*v^6 + 
       17496*u^7*v^7 - 34128*u^8*v^7 - 17496*u^7*v^8 - 2376*u^9*v^4*w + 
       2376*u^10*v^4*w + 25020*u^8*v^5*w - 21780*u^9*v^5*w + 
       39780*u^7*v^6*w - 78840*u^8*v^6*w + 12384*u^6*v^7*w - 
       67068*u^7*v^7*w - 12384*u^6*v^8*w - 3084*u^9*v^3*w^2 + 
       3084*u^10*v^3*w^2 + 19812*u^8*v^4*w^2 - 14352*u^9*v^4*w^2 + 
       28638*u^7*v^5*w^2 - 68286*u^8*v^5*w^2 + 628*u^6*v^6*w^2 - 
       61702*u^7*v^6*w^2 - 5114*u^5*v^7*w^2 - 5738*u^6*v^7*w^2 + 
       5114*u^5*v^8*w^2 + 21504*u^7*v^4*w^3 - 56436*u^8*v^4*w^3 - 
       28262*u^6*v^5*w^3 - 13888*u^7*v^5*w^3 - 27858*u^5*v^6*w^3 + 
       57532*u^6*v^6*w^3 - 1480*u^4*v^7*w^3 + 33684*u^5*v^7*w^3 + 
       1480*u^4*v^8*w^3 - 53414*u^5*v^5*w^4 + 91505*u^6*v^5*w^4 + 
       5468*u^4*v^6*w^4 + 74298*u^5*v^6*w^4 + 9370*u^3*v^7*w^4 - 
       12254*u^4*v^7*w^4 - 9370*u^3*v^8*w^4 + 31302*u^3*v^6*w^5 - 
       26588*u^4*v^6*w^5 + 15504*u^2*v^7*w^5 - 54160*u^3*v^7*w^5 - 
       15504*u^2*v^8*w^5 - 22428*u*v^7*w^6 + 5112*u^2*v^7*w^6 + 
       22428*u*v^8*w^6 + 30312*v^8*w^7])/(1728*u^5*v^4*(u + v)*w^4*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[63*u^2*v^2*w - 81*u^7*v^2*w - 99*u*v^3*w - 
        290*u^6*v^3*w - 235*u^5*v^4*w + 340*u^4*v^5*w + 745*u^3*v^6*w + 
        494*u^2*v^7*w + 115*u*v^8*w - 235*u^5*v^3*w^2 + 680*u^4*v^4*w^2 + 
        2235*u^3*v^5*w^2 + 1976*u^2*v^6*w^2 + 575*u*v^7*w^2 + 
        1490*u^3*v^4*w^3 + 2470*u^2*v^5*w^3 + 1035*u*v^6*w^3 + 
        575*u*v^5*w^4])/72], s3asym[72*u^7*v^6 - 72*u^8*v^6 + 126*u^7*v^5*w - 
      126*u^8*v^5*w - 198*u^7*v^6*w + 59*u^7*v^4*w^2 - 59*u^8*v^4*w^2 + 
      195*u^6*v^5*w^2 - 380*u^7*v^5*w^2 + 164*u^6*v^4*w^3 - 223*u^7*v^4*w^3 - 
      359*u^6*v^5*w^3]/(144*u^3*v^3*w^3)}}, 
 {{(Log[u]*(-3*Pi^2*u + vwsym[-(Pi^2*v)]))/(12*u) + 
    vwsym[-(Pi^2*(21*u^2 - 10*u*v + 10*v^2 - 35*u*w - 60*v*w + 20*w^2)*
         Log[v])/(120*u*(v - w)) - (2*(v + w)*T3[u, v, w])/(v - w) + 
      ((-u^2 - 2*u*v - 2*v*w + w^2)*T3[v, u, w])/(2*u*(v - w)) + 
      ((21*u^5 + 80*u^4*v - 35*u^4*w + 120*u^3*v*w - 80*u^3*w^2 + 
         60*u^2*v*w^2 - 30*u^2*w^3 + 20*u*v*w^3 - 5*u*w^4 + w^5)*T3[v, w, u])/
       (60*u^4*(v - w))] + (143*Zeta[3])/12, (-95*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(1967*u^3 - 174*u*v*w + vwsym[-700*u^2*v + 66*u*v^2 - 
         12*v^3 - 12*v^2*w]))/(1440*u^3) + 
    (11203*Pi^2*u^3 + 58*Pi^2*u*v*w + vwsym[692*Pi^2*u^2*v - 22*Pi^2*u*v^2 + 
        4*Pi^2*v^3 + 4*Pi^2*v^2*w])/(2880*u^3) + 
    (T2[v, w]*(-1215*u^8 - 5802*u^6*v*w + 4116*u^4*v^2*w^2 - 
       1656*u^2*v^3*w^3 + 672*v^4*w^4 + vwsym[-4324*u^7*v - 1902*u^6*v^2 - 
         320*u^5*v^3 + 82*u^4*v^4 - 720*u^5*v^2*w + 256*u^4*v^3*w - 
         72*u^3*v^4*w + 1128*u^3*v^3*w^2 - 1956*u^2*v^4*w^2 - 
         2392*u*v^4*w^3]))/(1440*u^8) + 
    vwsym[((7506*u^4 + 20865*u^3*v + 3500*u^2*v^2 - 330*u*v^3 + 60*v^4 - 
         29835*u^3*w - 18600*u^2*v*w + 1200*u*v^2*w + 7700*u^2*w^2 + 
         1200*u*v*w^2 - 330*u*w^3 + 60*w^4)*Log[u]*Log[v])/
       (7200*u^3*(v - w)) + ((-2484*u^4 - 8350*u^3*v + 10930*u^3*w + 
         6000*u^2*v*w - 2125*u^2*w^2 - 600*u*v*w^2 + 165*u*w^3 - 30*w^4)*
        Log[v]^2)/(3600*u^3*(v - w)) + 
      ((-2240*u^5*v^5 + 19380*u^5*v^4*w + 7176*u^4*v^5*w + 
         31900*u^5*v^3*w^2 + 46410*u^4*v^4*w^2 + 4890*u^3*v^5*w^2 + 
         9000*u^5*v^2*w^3 + 56760*u^4*v^3*w^3 + 22100*u^3*v^4*w^3 + 
         120*u^2*v^5*w^3 - 1800*u^5*v*w^4 + 10200*u^4*v^2*w^4 + 
         26800*u^3*v^3*w^4 + 300*u^2*v^4*w^4 - 60*u*v^5*w^4 - 520*u^5*w^5 + 
         3480*u^4*v*w^5 + 3900*u^3*v^2*w^5 - 300*u*v^4*w^5 + 3720*u^4*w^6 - 
         4615*u^3*v*w^6 - 500*u^2*v^2*w^6 - 270*u*v^3*w^6 - 60*v^4*w^6 + 
         1075*u^3*w^7 - 1200*u^2*v*w^7 - 1800*u*v^2*w^7 - 10880*u^2*w^8 - 
         1500*u*v*w^8 + 270*u*w^9 - 60*w^10)*T2[u, v])/
       (7200*u^3*(v - w)*w^6)], 
   (Log[u]*(116501*u^4*v^4*w^4 + 319805*u^2*v^5*w^5 + 3144*v^6*w^6 + 
       vwsym[-6720*u^4*v^8 + 54780*u^4*v^7*w + 21528*u^3*v^8*w + 
         119170*u^4*v^6*w^2 + 149994*u^3*v^7*w^2 + 14670*u^2*v^8*w^2 + 
         119380*u^4*v^5*w^3 + 257835*u^3*v^6*w^3 + 73635*u^2*v^7*w^3 + 
         360*u*v^8*w^3 + 244323*u^3*v^5*w^4 + 125775*u^2*v^6*w^4 + 
         1080*u*v^7*w^4 - 180*v^8*w^4 + 82229*u*v^6*w^5 + 564*v^7*w^5]))/
     (21600*u^2*v^5*w^5) + 
    vwsym[((-13440*u^9*v^5 + 116280*u^9*v^4*w + 36336*u^8*v^5*w + 
        191400*u^9*v^3*w^2 + 336600*u^8*v^4*w^2 + 53108*u^7*v^5*w^2 + 
        54000*u^9*v^2*w^3 + 436260*u^8*v^3*w^3 + 252450*u^7*v^4*w^3 + 
        7094*u^6*v^5*w^3 - 10800*u^9*v*w^4 + 88200*u^8*v^2*w^4 + 
        299180*u^7*v^3*w^4 + 31380*u^6*v^4*w^4 - 630*u^5*v^5*w^4 - 
        84291*u^9*w^5 + 480748*u^8*v*w^5 - 81158*u^7*v^2*w^5 - 
        22366*u^6*v^3*w^5 - 14562*u^5*v^4*w^5 + 3452*u^4*v^5*w^5 - 
        336184*u^8*w^6 + 777604*u^7*v*w^6 - 91988*u^6*v^2*w^6 + 
        18174*u^5*v^3*w^6 + 22728*u^4*v^4*w^6 - 17860*u^3*v^5*w^6 - 
        490045*u^7*w^7 + 316086*u^6*v*w^7 - 54870*u^5*v^2*w^7 + 
        123280*u^4*v^3*w^7 + 38820*u^3*v^4*w^7 - 97920*u^2*v^5*w^7 - 
        231042*u^6*w^8 + 23730*u^5*v*w^8 - 143580*u^4*v^2*w^8 - 
        16460*u^3*v^3*w^8 + 12360*u^2*v^4*w^8 - 61680*u*v^5*w^8 + 
        5370*u^5*w^9 - 4140*u^4*v*w^9 - 6660*u^3*v^2*w^9 + 
        26880*u^2*v^3*w^9 - 10080*u*v^4*w^9 + 20160*v^5*w^9 - 1740*u^4*w^10 + 
        2160*u^3*v*w^10 + 58680*u^2*v^2*w^10 + 71760*u*v^3*w^10 - 
        20160*v^4*w^10)*Log[v])/(43200*u^7*(v - w)*w^5*(u + w))], 
   (35080554*u^10*v^4*w^4 - 35729634*u^11*v^4*w^4 + 118021254*u^8*v^5*w^5 - 
     330415959*u^9*v^5*w^5 - 2887676*u^6*v^6*w^6 - 108229261*u^7*v^6*w^6 + 
     15179640*u^4*v^7*w^7 - 9378360*u^5*v^7*w^7 - 15367584*u^2*v^8*w^8 + 
     20413560*u^3*v^8*w^8 - 2573568*v^9*w^9 + 23845920*u*v^9*w^9 + 
     vwsym[40320*u^11*v^7 - 40320*u^12*v^7 + 1782912*u^10*v^8 - 
       1823232*u^11*v^8 + 1742592*u^9*v^9 - 3525504*u^10*v^9 - 
       1742592*u^9*v^10 + 251136*u^11*v^6*w - 251136*u^12*v^6*w + 
       19940280*u^10*v^7*w - 20231736*u^11*v^7*w + 25951656*u^9*v^8*w - 
       47836128*u^10*v^8*w + 6262512*u^8*v^9*w - 34118040*u^9*v^9*w - 
       6262512*u^8*v^10*w + 348888*u^11*v^5*w^2 - 348888*u^12*v^5*w^2 + 
       35244500*u^10*v^6*w^2 - 35844524*u^11*v^6*w^2 + 79282572*u^9*v^7*w^2 - 
       133179512*u^10*v^7*w^2 + 49748964*u^8*v^8*w^2 - 
       153286200*u^9*v^8*w^2 + 5362004*u^7*v^9*w^2 - 60964328*u^8*v^9*w^2 - 
       5362004*u^7*v^10*w^2 + 324540*u^11*v^4*w^3 - 324540*u^12*v^4*w^3 + 
       35275988*u^10*v^5*w^3 - 35949416*u^11*v^5*w^3 + 
       109912602*u^9*v^6*w^3 - 177340450*u^10*v^6*w^3 + 
       104155346*u^8*v^7*w^3 - 285708872*u^9*v^7*w^3 + 30121518*u^7*v^8*w^3 - 
       178753412*u^8*v^8*w^3 + 927326*u^6*v^9*w^3 - 35687440*u^7*v^9*w^3 - 
       927326*u^6*v^10*w^3 + 106370646*u^9*v^5*w^4 - 173503460*u^10*v^5*w^4 + 
       120302702*u^8*v^6*w^4 - 324593366*u^9*v^6*w^4 + 53029316*u^7*v^7*w^4 - 
       264663372*u^8*v^7*w^4 + 4304832*u^6*v^8*w^4 - 83254034*u^7*v^8*w^4 - 
       36414*u^5*v^9*w^4 - 5049248*u^6*v^9*w^4 + 36414*u^5*v^10*w^4 + 
       46727360*u^7*v^6*w^5 - 288356879*u^8*v^6*w^5 - 1880034*u^6*v^7*w^5 - 
       97737596*u^7*v^7*w^5 - 1858386*u^5*v^8*w^5 + 35664*u^6*v^8*w^5 + 
       171300*u^4*v^9*w^5 + 1758108*u^5*v^9*w^5 - 171300*u^4*v^10*w^5 - 
       1961460*u^5*v^7*w^6 + 1662136*u^6*v^7*w^6 - 114300*u^4*v^8*w^6 + 
       3988110*u^5*v^8*w^6 - 2384412*u^3*v^9*w^6 + 1991700*u^4*v^9*w^6 + 
       2384412*u^3*v^10*w^6 - 3344748*u^3*v^8*w^7 - 12424896*u^4*v^8*w^7 - 
       10349232*u^2*v^9*w^7 + 14759832*u^3*v^9*w^7 + 10349232*u^2*v^10*w^7 - 
       10515216*u*v^9*w^8 + 35532192*u^2*v^9*w^8 + 10515216*u*v^10*w^8 + 
       2573568*v^10*w^9])/(1036800*u^7*v^5*(u + v)*w^5*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[-3740*u^3*v^2*w + 4482*u^9*v^2*w - 160*u^2*v^3*w + 
        25953*u^8*v^3*w - 477*u*v^4*w + 63295*u^7*v^4*w + 85749*u^6*v^5*w + 
        73935*u^5*v^6*w + 46787*u^4*v^7*w + 24333*u^3*v^8*w + 
        9255*u^2*v^9*w + 1699*u*v^10*w - 6185*u*v^3*w^2 + 69761*u^7*v^3*w^2 + 
        210294*u^6*v^4*w^2 + 318795*u^5*v^5*w^2 + 316468*u^4*v^6*w^2 + 
        218655*u^3*v^7*w^2 + 94326*u^2*v^8*w^2 + 18359*u*v^9*w^2 + 
        244860*u^5*v^4*w^3 + 492575*u^4*v^5*w^3 + 509967*u^3*v^6*w^3 + 
        284754*u^2*v^7*w^3 + 66310*u*v^8*w^3 + 315645*u^3*v^5*w^4 + 
        323550*u^2*v^6*w^4 + 105766*u*v^7*w^4 + 56116*u*v^6*w^5])/7200], 
   s3asym[-3360*u^15*v^8 + 3360*u^16*v^8 - 16800*u^14*v^9 + 20160*u^15*v^9 - 
      30240*u^13*v^10 + 47040*u^14*v^10 - 16800*u^12*v^11 + 47040*u^13*v^11 - 
      17568*u^15*v^7*w + 17568*u^16*v^7*w - 125568*u^14*v^8*w + 
      146496*u^15*v^8*w - 326592*u^13*v^9*w + 468960*u^14*v^9*w - 
      346752*u^12*v^10*w + 703584*u^13*v^10*w + 363552*u^12*v^11*w - 
      8146*u^15*v^6*w^2 + 8146*u^16*v^6*w^2 - 180070*u^14*v^7*w^2 + 
      205784*u^15*v^7*w^2 - 828560*u^13*v^8*w^2 + 1134198*u^14*v^8*w^2 - 
      1486720*u^12*v^9*w^2 + 2641872*u^13*v^9*w^2 - 830084*u^11*v^10*w^2 + 
      2663556*u^12*v^10*w^2 + 2029*u^15*v^5*w^3 - 2029*u^16*v^5*w^3 - 
      53460*u^14*v^6*w^3 + 59577*u^15*v^6*w^3 - 732729*u^13*v^7*w^3 + 
      966259*u^14*v^7*w^3 - 2422936*u^12*v^8*w^3 + 3984225*u^13*v^8*w^3 - 
      2871670*u^11*v^9*w^3 + 6781326*u^12*v^9*w^3 + 3701754*u^11*v^10*w^3 + 
      19437*u^14*v^5*w^4 - 21466*u^15*v^5*w^4 - 123847*u^13*v^6*w^4 + 
      157870*u^14*v^6*w^4 - 1526750*u^12*v^7*w^4 + 2383326*u^13*v^7*w^4 - 
      3693198*u^11*v^8*w^4 + 7642884*u^12*v^8*w^4 - 2309732*u^10*v^9*w^4 + 
      8874600*u^11*v^9*w^4 + 167106*u^7*v^6*w^5 - 257527*u^12*v^6*w^5 + 
      28577*u^13*v^6*w^5 - 1964153*u^11*v^7*w^5 + 1984445*u^12*v^7*w^5 - 
      3090874*u^10*v^8*w^5 + 5573052*u^11*v^8*w^5 + 3636621*u^10*v^9*w^5 - 
      1307534*u^10*v^7*w^6 - 256283*u^11*v^7*w^6 - 1131900*u^9*v^8*w^6 - 
      114444*u^10*v^8*w^6 - 632085*u^9*v^8*w^7]/(86400*u^4*v^4*w^4)}}, 
 {{(Log[u]*(-27*Pi^2*u^2 + 10*Pi^2*v*w + vwsym[-30*Pi^2*u*v - 5*Pi^2*v^2]))/
     (180*u^2) + vwsym[-(Pi^2*(48*u^3 - 3*u^2*v + 60*u*v^2 + 10*v^3 - 
          114*u^2*w - 315*u*v*w - 30*v^2*w + 120*u*w^2 - 60*v*w^2 + 20*w^3)*
         Log[v])/(360*u^2*(v - w)) - (2*(v + w)*T3[u, v, w])/(v - w) + 
      ((-2*u^3 - 9*u^2*v + 3*u^2*w - 12*u*v*w + 6*u*w^2 - 3*v*w^2 + w^3)*
        T3[v, u, w])/(6*u^2*(v - w)) + 
      ((16*u^6 + 101*u^5*v - 50*u^5*w + 165*u^4*v*w - 100*u^4*w^2 + 
         100*u^3*v*w^2 - 50*u^3*w^3 + 50*u^2*v*w^3 - 20*u^2*w^4 + 
         15*u*v*w^4 - 4*u*w^5 + v*w^5)*T3[v, w, u])/(60*u^5*(v - w))] + 
    (143*Zeta[3])/12, (-95*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(3467*u^4 + 1906*u^2*v*w - 12*v^2*w^2 + 
       vwsym[-2096*u^3*v - 70*u^2*v^2 + 48*u*v^3 - 126*u*v^2*w - 12*v^3*w]))/
     (1440*u^4) + (152073*Pi^2*u^4 - 21770*Pi^2*u^2*v*w + 60*Pi^2*v^2*w^2 + 
      vwsym[24600*Pi^2*u^3*v + 4030*Pi^2*u^2*v^2 - 240*Pi^2*u*v^3 + 
        630*Pi^2*u*v^2*w + 60*Pi^2*v^3*w])/(43200*u^4) + 
    (T2[v, w]*(-13575*u^10 - 59690*u^8*v*w + 17040*u^6*v^2*w^2 + 
       64800*u^4*v^3*w^3 - 96400*u^2*v^4*w^4 - 67200*v^5*w^5 + 
       vwsym[-31120*u^9*v - 19110*u^8*v^2 - 7600*u^7*v^3 - 1610*u^6*v^4 - 
         24*u^5*v^5 - 28530*u^7*v^2*w - 3260*u^6*v^3*w + 1280*u^5*v^4*w + 
         48240*u^5*v^3*w^2 + 20700*u^4*v^4*w^2 - 1200*u^3*v^5*w^2 - 
         3880*u^3*v^4*w^3 - 23840*u^2*v^5*w^3 - 78720*u*v^5*w^4]))/
     (7200*u^10) + vwsym[((6176*u^5 + 25623*u^4*v + 5080*u^3*v^2 + 
         350*u^2*v^3 - 240*u*v^4 - 30117*u^4*w - 29730*u^3*v*w + 
         920*u^2*v^2*w + 870*u*v^3*w + 60*v^4*w + 13480*u^3*w^2 - 
         8080*u^2*v*w^2 + 2550*u^2*w^3 + 870*u*v*w^3 - 240*u*w^4 + 60*v*w^4)*
        Log[u]*Log[v])/(7200*u^4*(v - w)) + 
      ((-1786*u^5 - 10834*u^4*v + 11098*u^4*w + 8580*u^3*v*w - 3410*u^3*w^2 + 
         3275*u^2*v*w^2 - 820*u^2*w^3 - 435*u*v*w^3 + 120*u*w^4 - 30*v*w^4)*
        Log[v]^2)/(3600*u^4*(v - w)) + 
      ((48000*u^6*v^6 + 121040*u^6*v^5*w + 52480*u^5*v^6*w + 
         126780*u^6*v^4*w^2 + 158236*u^5*v^5*w^2 + 14304*u^4*v^6*w^2 + 
         67700*u^6*v^3*w^3 + 210760*u^5*v^4*w^3 + 55692*u^4*v^5*w^3 + 
         600*u^3*v^6*w^3 + 12600*u^6*v^2*w^4 + 146860*u^5*v^3*w^4 + 
         99350*u^4*v^4*w^4 + 4470*u^3*v^5*w^4 - 1800*u^6*v*w^5 + 
         36000*u^5*v^2*w^5 + 94360*u^4*v^3*w^5 + 12000*u^3*v^4*w^5 - 
         440*u^6*w^6 + 560*u^5*v*w^6 + 36540*u^4*v^2*w^6 + 
         15300*u^3*v^3*w^6 + 560*u^5*w^7 - 10579*u^4*v*w^7 + 
         11120*u^3*v^2*w^7 + 50*u^2*v^3*w^7 + 240*u*v^4*w^7 - 10721*u^4*w^8 - 
         4020*u^3*v*w^8 + 2680*u^2*v^2*w^8 - 870*u*v^3*w^8 - 60*v^4*w^8 - 
         19960*u^3*w^9 - 920*u^2*v*w^9 - 3550*u^2*w^10 - 870*u*v*w^10 + 
         240*u*w^11 - 60*v*w^11)*T2[u, v])/(7200*u^4*(v - w)*w^7)], 
   (Log[u]*(5445013*u^5*v^5*w^5 + 5859863*u^3*v^6*w^6 - 178306*u*v^7*w^7 + 
       vwsym[1008000*u^5*v^10 + 3045840*u^5*v^9*w + 1102080*u^4*v^10*w + 
         4773300*u^5*v^8*w^2 + 3873996*u^4*v^9*w^2 + 300384*u^3*v^10*w^2 + 
         5459090*u^5*v^7*w^3 + 7005838*u^4*v^8*w^3 + 1319724*u^3*v^9*w^3 + 
         12600*u^2*v^10*w^3 + 5466440*u^5*v^6*w^4 + 8709050*u^4*v^7*w^4 + 
         2921436*u^3*v^8*w^4 + 100170*u^2*v^9*w^4 + 8788017*u^4*v^6*w^5 + 
         4174569*u^3*v^7*w^5 + 309435*u^2*v^8*w^5 + 1718071*u^2*v^7*w^6 + 
         184424*u*v^8*w^6 + 2604*v^9*w^6 + 9828*v^8*w^7]))/
     (151200*u^3*v^6*w^6) + 
    vwsym[((10080000*u^11*v^6 + 25418400*u^11*v^5*w + 16060800*u^10*v^6*w + 
        26623800*u^11*v^4*w^2 + 45938760*u^10*v^5*w^2 + 6834240*u^9*v^6*w^2 + 
        14217000*u^11*v^3*w^3 + 57571500*u^10*v^4*w^3 + 
        24073700*u^9*v^5*w^3 + 631120*u^8*v^6*w^3 + 2646000*u^11*v^2*w^4 + 
        37949100*u^10*v^3*w^4 + 38556000*u^9*v^4*w^4 + 3366300*u^8*v^5*w^4 - 
        23240*u^7*v^6*w^4 - 378000*u^11*v*w^5 + 8883000*u^10*v^2*w^5 + 
        32866400*u^9*v^3*w^5 + 7793800*u^8*v^4*w^5 + 18340*u^7*v^5*w^5 + 
        14280*u^6*v^6*w^5 - 2480352*u^11*w^6 + 8975213*u^10*v*w^6 + 
        5918660*u^9*v^2*w^6 + 3637610*u^8*v^3*w^6 - 2064440*u^7*v^4*w^6 - 
        449680*u^6*v^5*w^6 - 24080*u^5*v^6*w^6 - 4351172*u^10*w^7 + 
        30081908*u^9*v*w^7 - 5547210*u^8*v^2*w^7 - 3404670*u^7*v^3*w^7 + 
        2478000*u^6*v^4*w^7 + 1716540*u^5*v^5*w^7 + 36400*u^4*v^6*w^7 - 
        20840960*u^9*w^8 + 36142185*u^8*v*w^8 - 6022670*u^7*v^2*w^8 + 
        5658520*u^6*v^3*w^8 + 14935340*u^5*v^4*w^8 + 5899600*u^4*v^5*w^8 - 
        1176000*u^3*v^6*w^8 - 20328630*u^8*w^9 + 16268610*u^7*v*w^9 - 
        8397900*u^6*v^2*w^9 - 4307100*u^5*v^3*w^9 + 8099000*u^4*v^4*w^9 - 
        7005600*u^3*v^5*w^9 - 10920000*u^2*v^6*w^9 - 1123710*u^7*w^10 + 
        606480*u^6*v*w^10 - 12077100*u^5*v^2*w^10 - 9814000*u^4*v^3*w^10 + 
        4863600*u^3*v^4*w^10 - 17589600*u^2*v^5*w^10 - 23587200*u*v^6*w^10 + 
        239820*u^6*w^11 - 248640*u^5*v*w^11 - 4221000*u^4*v^2*w^11 + 
        3066000*u^3*v^3*w^11 + 23503200*u^2*v^4*w^11 + 7056000*u*v^5*w^11 - 
        14112000*v^6*w^11 + 5040*u^5*w^12 + 252000*u^3*v^2*w^12 + 
        5006400*u^2*v^3*w^12 + 16531200*u*v^4*w^12 + 14112000*v^5*w^12)*
       Log[v])/(1512000*u^9*(v - w)*w^6*(u + w))], 
   (181291373550*u^12*v^5*w^5 - 174794561550*u^13*v^5*w^5 + 
     702062496450*u^10*v^6*w^6 - 1807403950409*u^11*v^6*w^6 + 
     47684472500*u^8*v^7*w^7 - 747652691459*u^9*v^7*w^7 + 
     35860865600*u^6*v^8*w^8 + 33412721600*u^7*v^8*w^8 + 
     25699696400*u^4*v^9*w^9 - 134462889400*u^5*v^9*w^9 - 
     156228542400*u^2*v^10*w^10 + 262760853600*u^3*v^10*w^10 - 
     48093696000*v^11*w^11 + 215933356800*u*v^11*w^11 + 
     vwsym[-846720000*u^13*v^9 + 846720000*u^14*v^9 + 33022080000*u^12*v^10 - 
       32175360000*u^13*v^10 + 33868800000*u^11*v^11 - 
       66890880000*u^12*v^11 - 33868800000*u^11*v^12 - 
       2427264000*u^13*v^8*w + 2427264000*u^14*v^8*w + 
       98984860800*u^12*v^9*w - 95710876800*u^13*v^9*w + 
       159607190400*u^11*v^10*w - 287380531200*u^12*v^10*w + 
       58195065600*u^10*v^11*w - 247437456000*u^11*v^11*w - 
       58195065600*u^10*v^12*w - 3200601600*u^13*v^7*w^2 + 
       3200601600*u^14*v^7*w^2 + 156719963400*u^12*v^8*w^2 - 
       151092097800*u^13*v^8*w^2 + 351287722800*u^11*v^9*w^2 - 
       593494419000*u^12*v^9*w^2 + 219380418600*u^10*v^10*w^2 - 
       709326067800*u^11*v^10*w^2 + 28013260800*u^9*v^11*w^2 - 
       298137609000*u^10*v^11*w^2 - 28013260800*u^9*v^12*w^2 - 
       3254344800*u^13*v^6*w^3 + 3254344800*u^14*v^6*w^3 + 
       181104151900*u^12*v^7*w^3 - 174649205500*u^13*v^7*w^3 + 
       516161398900*u^11*v^8*w^3 - 832158366200*u^12*v^8*w^3 + 
       438344518500*u^10*v^9*w^3 - 1258043101000*u^11*v^9*w^3 + 
       110054289100*u^9*v^10*w^3 - 738213998200*u^10*v^10*w^3 + 
       3512672800*u^8*v^11*w^3 - 137938385900*u^9*v^11*w^3 - 
       3512672800*u^8*v^12*w^3 - 3248406000*u^13*v^5*w^4 + 
       3248406000*u^14*v^5*w^4 + 181697399800*u^12*v^6*w^4 - 
       175194649000*u^13*v^6*w^4 + 590703256500*u^11*v^7*w^4 - 
       928077924200*u^12*v^7*w^4 + 616970764900*u^10*v^8*w^4 - 
       1652426583500*u^11*v^8*w^4 + 229441662100*u^9*v^9*w^4 - 
       1224062174300*u^10*v^9*w^4 + 18438636300*u^8*v^10*w^4 - 
       342816989900*u^9*v^10*w^4 + 210288400*u^7*v^11*w^4 - 
       21756818300*u^8*v^11*w^4 - 210288400*u^7*v^12*w^4 + 
       594182905750*u^11*v^6*w^5 - 931545521900*u^12*v^6*w^5 + 
       692464621450*u^10*v^7*w^5 - 1794866878700*u^11*v^7*w^5 + 
       328089165250*u^9*v^8*w^5 - 1550521602000*u^10*v^8*w^5 + 
       46870126800*u^8*v^9*w^5 - 571968549950*u^9*v^9*w^5 + 
       1654259600*u^7*v^10*w^5 - 64683346700*u^8*v^10*w^5 + 
       51802800*u^6*v^11*w^5 - 1923877200*u^7*v^11*w^5 - 
       51802800*u^6*v^12*w^5 + 349883757650*u^9*v^7*w^6 - 
       1684215527709*u^10*v^7*w^6 + 52469143650*u^8*v^8*w^6 - 
       718598829560*u^9*v^8*w^6 - 6738881800*u^7*v^9*w^6 - 
       83776269160*u^8*v^9*w^6 - 2375240700*u^6*v^10*w^6 + 
       7233894500*u^7*v^10*w^6 - 219637600*u^5*v^11*w^6 + 
       2539077100*u^6*v^11*w^6 + 219637600*u^5*v^12*w^6 - 
       17806359900*u^7*v^8*w^7 - 80913046260*u^8*v^8*w^7 + 
       1691612300*u^6*v^9*w^7 + 28615003890*u^7*v^9*w^7 + 
       2794484700*u^5*v^10*w^7 - 1108139900*u^6*v^10*w^7 - 
       570320800*u^4*v^11*w^7 - 1989943900*u^5*v^11*w^7 + 
       570320800*u^4*v^12*w^7 + 56317939300*u^5*v^9*w^8 - 
       84357400400*u^6*v^9*w^8 + 11608590000*u^4*v^10*w^8 - 
       68602214800*u^5*v^10*w^8 - 6705552000*u^3*v^11*w^8 - 
       5078301200*u^4*v^11*w^8 + 6705552000*u^3*v^12*w^8 - 
       63380931600*u^3*v^10*w^9 + 17616029200*u^4*v^10*w^9 - 
       45510024000*u^2*v^11*w^9 + 109852923600*u^3*v^11*w^9 + 
       45510024000*u^2*v^12*w^9 - 86883350400*u*v^11*w^10 + 
       277727452800*u^2*v^11*w^10 + 86883350400*u*v^12*w^10 + 
       48093696000*v^12*w^11])/(1270080000*u^9*v^6*(u + v)*w^6*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[-1276*u^4*v^2*w - 6967*u^11*v^2*w + 300*u^3*v^3*w - 
        40876*u^10*v^3*w - 3477*u^2*v^4*w - 88240*u^9*v^4*w + 320*u*v^5*w - 
        57626*u^8*v^5*w + 96824*u^7*v^6*w + 244342*u^6*v^7*w + 
        241934*u^5*v^8*w + 133810*u^4*v^9*w + 43439*u^3*v^10*w + 
        8094*u^2*v^11*w + 754*u*v^12*w - 6825*u^2*v^3*w^2 - 
        92046*u^9*v^3*w^2 + 2144*u*v^4*w^2 - 143932*u^8*v^4*w^2 + 
        196280*u^7*v^5*w^2 + 801360*u^6*v^6*w^2 + 1005130*u^5*v^7*w^2 + 
        651604*u^4*v^8*w^2 + 234633*u^3*v^9*w^2 + 46680*u^2*v^10*w^2 + 
        4748*u*v^11*w^2 + 99456*u^7*v^4*w^3 + 869694*u^6*v^5*w^3 + 
        1563786*u^5*v^6*w^3 + 1268316*u^4*v^7*w^3 + 521580*u^3*v^8*w^3 + 
        110106*u^2*v^9*w^3 + 12124*u*v^10*w^3 + 800590*u^5*v^5*w^4 + 
        1117060*u^4*v^6*w^4 + 591332*u^3*v^7*w^4 + 135504*u^2*v^8*w^4 + 
        15790*u*v^9*w^4 + 260946*u^3*v^6*w^5 + 86940*u^2*v^7*w^5 + 
        10796*u*v^8*w^5 + 3136*u*v^7*w^6])/7200], 
   s3asym[4032000*u^17*v^10 - 4032000*u^18*v^10 + 20160000*u^16*v^11 - 
      24192000*u^17*v^11 + 36288000*u^15*v^12 - 56448000*u^16*v^12 + 
      20160000*u^14*v^13 - 56448000*u^15*v^13 + 7526400*u^17*v^9*w - 
      7526400*u^18*v^9*w + 69350400*u^16*v^10*w - 80908800*u^17*v^10*w + 
      202137600*u^15*v^11*w - 291648000*u^16*v^11*w + 226329600*u^14*v^12*w - 
      464755200*u^15*v^12*w - 246489600*u^14*v^13*w + 3682560*u^17*v^8*w^2 - 
      3682560*u^18*v^8*w^2 + 79717680*u^16*v^9*w^2 - 90926640*u^17*v^9*w^2 + 
      403830000*u^15*v^10*w^2 - 552898080*u^16*v^10*w^2 + 
      770009520*u^14*v^11*w^2 - 1375977120*u^15*v^11*w^2 + 
      442214640*u^13*v^12*w^2 - 1438553760*u^14*v^12*w^2 + 
      255920*u^17*v^7*w^3 - 255920*u^18*v^7*w^3 + 33319720*u^16*v^8*w^3 - 
      37258200*u^17*v^8*w^3 + 360128160*u^15*v^9*w^3 - 
      473165560*u^16*v^9*w^3 + 1193073840*u^14*v^10*w^3 - 
      1957032000*u^15*v^10*w^3 + 1437762480*u^13*v^11*w^3 - 
      3400845840*u^14*v^11*w^3 - 1879977120*u^13*v^12*w^3 - 
      28280*u^17*v^6*w^4 + 28280*u^18*v^6*w^4 + 2547300*u^16*v^7*w^4 - 
      2774940*u^17*v^7*w^4 + 134831060*u^15*v^8*w^4 - 
      170698080*u^16*v^8*w^4 + 917204400*u^14*v^9*w^4 - 
      1412163620*u^15*v^9*w^4 + 2029004040*u^13*v^10*w^4 - 
      4139282280*u^14*v^10*w^4 + 1244055120*u^12*v^11*w^4 - 
      4710821640*u^13*v^11*w^4 - 315770*u^16*v^6*w^5 + 344050*u^17*v^6*w^5 + 
      11220440*u^15*v^7*w^5 - 13451970*u^16*v^7*w^5 + 
      320706330*u^14*v^8*w^5 - 466757830*u^15*v^8*w^5 + 
      1452828720*u^13*v^9*w^5 - 2690739450*u^14*v^9*w^5 + 
      2014191060*u^12*v^10*w^5 - 5496023820*u^13*v^10*w^5 - 
      3258246180*u^12*v^11*w^5 - 9458988*u^8*v^7*w^6 + 
      32950960*u^14*v^7*w^6 - 5722463*u^15*v^7*w^6 + 501221350*u^13*v^8*w^6 - 
      624185018*u^14*v^8*w^6 + 1478694420*u^12*v^9*w^6 - 
      2894459372*u^13*v^9*w^6 + 1014743520*u^11*v^10*w^6 - 
      3969343882*u^12*v^10*w^6 + 457829540*u^12*v^8*w^7 - 
      382316835*u^13*v^8*w^7 + 886679640*u^11*v^9*w^7 - 
      1477490805*u^12*v^9*w^7 - 1093995483*u^11*v^10*w^7 + 
      180901980*u^10*v^9*w^8 - 260153943*u^11*v^9*w^8]/
    (6048000*u^5*v^5*w^5)}}, 
 {{(Log[u]*(-6*Pi^2*u^2 + 5*Pi^2*v*w + vwsym[-20*Pi^2*u*v - 35*Pi^2*v^2]))/
     (120*(v^2 + v*w + w^2)) + 
    vwsym[(Pi^2*(-4*u^3 - 6*u^2*v - 20*u*v^2 + 45*v^3 - 12*u^2*w - 20*v^2*w - 
         40*u*w^2 + 20*v*w^2 + 65*w^3)*Log[v])/(120*(v - w)*
        (v^2 + v*w + w^2)) + ((-13*v^3 - 27*v^2*w - 27*v*w^2 - 13*w^3)*
        T3[u, v, w])/(6*(v - w)*(v^2 + v*w + w^2)) + 
      ((-2*u^3 - 9*u^2*w - 18*u*w^2 - 11*w^3)*T3[v, u, w])/
       (6*(v - w)*(v^2 + v*w + w^2)) + 
      ((2*u^6 + 25*u^3*v^3 + 9*u^5*w + 45*u^2*v^3*w + 30*u^4*w^2 + 
         15*u*v^3*w^2 + 15*u^3*w^3 - 5*v^3*w^3 + 12*u*w^5 + 4*w^6)*
        T3[v, w, u])/(30*u^3*(v - w)*(v^2 + v*w + w^2))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-287*v*w + vwsym[-302*v^2]))/(72*(v^2 + v*w + w^2)) + 
    (Log[v]*Log[w]*(-1203*u^4 + 4970*u^2*v*w - 540*v^2*w^2 + 
       vwsym[-930*u^3*v + 4190*u^2*v^2 - 600*u*v^3 - 240*v^4 + 450*u*v^2*w - 
         240*v^3*w]))/(3600*u^2*(v^2 + v*w + w^2)) + 
    (759*Pi^2*u^4 + 17698*Pi^2*u^2*v*w + 108*Pi^2*v^2*w^2 + 
      vwsym[1386*Pi^2*u^3*v + 16354*Pi^2*u^2*v^2 + 120*Pi^2*u*v^3 + 
        48*Pi^2*v^4 - 90*Pi^2*u*v^2*w + 48*Pi^2*v^3*w])/
     (4320*u^2*(v^2 + v*w + w^2)) + 
    (T2[v, w]*(663*u^10 + 15210*u^8*v*w + 46680*u^6*v^2*w^2 + 
       54360*u^4*v^3*w^3 - 124340*u^2*v^4*w^4 - 84000*v^5*w^5 + 
       vwsym[2730*u^9*v + 8970*u^8*v^2 + 6360*u^7*v^3 + 7110*u^6*v^4 + 
         2156*u^5*v^5 + 19290*u^7*v^2*w + 37080*u^6*v^3*w + 33920*u^5*v^4*w + 
         10560*u^4*v^5*w + 70460*u^5*v^3*w^2 + 54660*u^4*v^4*w^2 + 
         16680*u^3*v^5*w^2 - 7680*u^3*v^4*w^3 - 19280*u^2*v^5*w^3 - 
         97080*u*v^5*w^4]))/(3600*u^8*(v^2 + v*w + w^2)) + 
    vwsym[((428*u^5 - 255*u^4*v + 930*u^3*v^2 + 5010*u^2*v^3 + 600*u*v^4 + 
         240*v^5 + 1005*u^4*w - 810*u^3*v*w - 780*u^2*v^2*w + 1050*u*v^3*w + 
         5130*u^3*w^2 + 6720*u^2*v*w^2 - 300*v^3*w^2 - 23390*u^2*w^3 + 
         1050*u*v*w^3 - 300*v^2*w^3 + 600*u*w^4 + 240*w^5)*Log[u]*Log[v])/
       (3600*u^2*(v - w)*(v^2 + v*w + w^2)) + 
      ((-284*u^5 - 2300*u^2*v^3 - 822*u^4*w - 525*u*v^3*w - 660*u^3*w^2 + 
         150*v^3*w^2 + 7375*u^2*w^3 - 300*u*w^4 - 120*w^5)*Log[v]^2)/
       (1800*u^2*(v - w)*(v^2 + v*w + w^2)) + 
      ((60000*u^6*v^6 + 140880*u^6*v^5*w + 64720*u^5*v^6*w + 
         107280*u^6*v^4*w^2 + 146748*u^5*v^5*w^2 + 11568*u^4*v^6*w^2 + 
         26400*u^6*v^3*w^3 + 83820*u^5*v^4*w^3 - 13608*u^4*v^5*w^3 - 
         8340*u^3*v^6*w^3 - 9300*u^5*v^3*w^4 - 110610*u^4*v^4*w^4 - 
         57450*u^3*v^5*w^4 - 3520*u^2*v^6*w^4 - 3000*u^5*v^2*w^5 - 
         122700*u^4*v^3*w^5 - 131400*u^3*v^4*w^5 - 19860*u^2*v^5*w^5 - 
         240*u*v^6*w^5 + 12960*u^5*v*w^6 - 11340*u^4*v^2*w^6 - 
         114300*u^3*v^3*w^6 - 43200*u^2*v^4*w^6 - 1440*u*v^5*w^6 + 
         4480*u^5*w^7 + 45543*u^4*v*w^7 - 30*u^3*v^2*w^7 - 
         34310*u^2*v^3*w^7 - 4200*u*v^4*w^7 - 240*v^5*w^7 + 19617*u^4*w^8 + 
         65520*u^3*v*w^8 + 1380*u^2*v^2*w^8 - 5850*u*v^3*w^8 + 
         33270*u^3*w^9 + 31860*u^2*v*w^9 - 3600*u*v^2*w^9 + 300*v^3*w^9 + 
         23030*u^2*w^10 - 2490*u*v*w^10 + 300*v^2*w^10 - 840*u*w^11 - 
         240*w^12)*T2[u, v])/(3600*u^2*(v - w)*w^7*(v^2 + v*w + w^2))], 
   (Log[u]*(4870656*u^5*v^5*w^5 - 4066434*u^3*v^6*w^6 - 917601*u*v^7*w^7 + 
       vwsym[1260000*u^5*v^10 + 3588480*u^5*v^9*w + 1359120*u^4*v^10*w + 
         4782120*u^5*v^8*w^2 + 3761268*u^4*v^9*w^2 + 242928*u^3*v^10*w^2 + 
         4881240*u^5*v^7*w^3 + 4433674*u^4*v^8*w^3 - 164304*u^3*v^9*w^3 - 
         175140*u^2*v^10*w^3 + 4867380*u^5*v^6*w^4 + 4045720*u^4*v^7*w^4 - 
         2263254*u^3*v^8*w^4 - 1294020*u^2*v^9*w^4 - 73920*u*v^10*w^4 + 
         4168507*u^4*v^6*w^5 - 3834537*u^3*v^7*w^5 - 3508575*u^2*v^8*w^5 - 
         454020*u*v^9*w^5 - 5040*v^10*w^5 - 5503035*u^2*v^7*w^6 - 
         1232715*u*v^8*w^6 - 8736*v^9*w^6 - 11592*v^8*w^7]))/
     (75600*u*v^6*w^6*(v^2 + v*w + w^2)) + 
    vwsym[((12600000*u^11*v^6 + 29584800*u^11*v^5*w + 19891200*u^10*v^6*w + 
        22528800*u^11*v^4*w^2 + 45609480*u^10*v^5*w^2 + 7124880*u^9*v^6*w^2 + 
        5544000*u^11*v^3*w^3 + 28866600*u^10*v^4*w^3 + 7620060*u^9*v^5*w^3 - 
        1751960*u^8*v^6*w^3 + 819000*u^10*v^3*w^4 - 18181800*u^9*v^4*w^4 - 
        16164120*u^8*v^5*w^4 - 1517180*u^7*v^6*w^4 - 630000*u^10*v^2*w^5 - 
        27667500*u^9*v^3*w^5 - 40264350*u^8*v^4*w^5 - 8637720*u^7*v^5*w^5 - 
        185220*u^6*v^6*w^5 - 262822*u^11*w^6 + 3503898*u^10*v*w^6 - 
        2070120*u^9*v^2*w^6 - 18747535*u^8*v^3*w^6 - 15033690*u^7*v^4*w^6 + 
        2032170*u^6*v^5*w^6 + 970900*u^5*v^6*w^6 - 869722*u^10*w^7 + 
        12454563*u^9*v*w^7 + 402390*u^8*v^2*w^7 + 2794265*u^7*v^3*w^7 + 
        6977670*u^6*v^4*w^7 + 10902990*u^5*v^5*w^7 + 3826900*u^4*v^6*w^7 - 
        6263040*u^9*w^8 + 10245150*u^8*v*w^8 - 1030290*u^7*v^2*w^8 - 
        739200*u^6*v^3*w^8 + 8461110*u^5*v^4*w^8 + 9498300*u^4*v^5*w^8 + 
        3406200*u^3*v^6*w^8 - 4273640*u^8*w^9 - 3024795*u^7*v*w^9 - 
        7083300*u^6*v^2*w^9 - 483700*u^5*v^3*w^9 - 2041200*u^4*v^4*w^9 - 
        14676900*u^3*v^5*w^9 - 11302200*u^2*v^6*w^9 + 401380*u^7*w^10 - 
        9880920*u^6*v*w^10 - 11720100*u^5*v^2*w^10 + 1946000*u^4*v^3*w^10 + 
        7633500*u^3*v^4*w^10 - 25002600*u^2*v^5*w^10 - 29206800*u*v^6*w^10 - 
        1333080*u^6*w^11 - 7779240*u^5*v*w^11 - 11012400*u^4*v^2*w^11 + 
        7140000*u^3*v^3*w^11 + 32256000*u^2*v^4*w^11 + 8820000*u*v^5*w^11 - 
        17640000*v^6*w^11 - 351960*u^5*w^12 - 2217600*u^4*v*w^12 - 
        3502800*u^3*v^2*w^12 + 4048800*u^2*v^3*w^12 + 20386800*u*v^4*w^12 + 
        17640000*v^5*w^12)*Log[v])/(756000*u^7*(v - w)*w^6*(u + w)*
       (v^2 + v*w + w^2))], (110318707800*u^12*v^5*w^5 - 
     95795695800*u^13*v^5*w^5 - 90147786750*u^10*v^6*w^6 - 
     308679407914*u^11*v^6*w^6 - 417724301750*u^8*v^7*w^7 + 
     1261286945836*u^9*v^7*w^7 + 67094391700*u^6*v^8*w^8 + 
     71166346150*u^7*v^8*w^8 + 33903732100*u^4*v^9*w^9 - 
     209904955400*u^5*v^9*w^9 - 161160539400*u^2*v^10*w^10 + 
     227289283200*u^3*v^10*w^10 - 59623200000*v^11*w^11 + 
     246472783200*u*v^11*w^11 + vwsym[-1058400000*u^13*v^9 + 
       1058400000*u^14*v^9 + 40924800000*u^12*v^10 - 39866400000*u^13*v^10 + 
       41983200000*u^11*v^11 - 82908000000*u^12*v^11 - 
       41983200000*u^11*v^12 - 3596796000*u^13*v^8*w + 
       3596796000*u^14*v^8*w + 107010237600*u^12*v^9*w - 
       102355041600*u^13*v^9*w + 175702044000*u^11*v^10*w - 
       318345081600*u^12*v^10*w + 65095010400*u^10*v^11*w - 
       277488254400*u^11*v^11*w - 65095010400*u^10*v^12*w - 
       5945209200*u^13*v^7*w^2 + 5945209200*u^14*v^7*w^2 + 
       125769848400*u^12*v^8*w^2 - 116227843200*u^13*v^8*w^2 + 
       290010273000*u^11*v^9*w^2 - 506836743000*u^12*v^9*w^2 + 
       180216384600*u^10*v^10*w^2 - 620738781600*u^11*v^10*w^2 + 
       21921169200*u^9*v^11*w^2 - 257996260200*u^10*v^11*w^2 - 
       21921169200*u^9*v^12*w^2 - 7015545600*u^13*v^6*w^3 + 
       7015545600*u^14*v^6*w^3 + 114979313400*u^12*v^7*w^3 - 
       102018558600*u^13*v^7*w^3 + 273713348300*u^11*v^8*w^3 - 
       492306670100*u^12*v^8*w^3 + 162138412800*u^10*v^9*w^3 - 
       676468740500*u^11*v^9*w^3 + 4148354700*u^9*v^10*w^3 - 
       315321864900*u^10*v^10*w^3 - 6271568800*u^8*v^11*w^3 - 
       15854121500*u^9*v^11*w^3 + 6271568800*u^8*v^12*w^3 - 
       7261506000*u^13*v^5*w^4 + 7261506000*u^14*v^5*w^4 + 
       110603535000*u^12*v^6*w^4 - 96326483400*u^13*v^6*w^4 + 
       228800350100*u^11*v^7*w^4 - 431511174500*u^12*v^7*w^4 + 
       7542555300*u^10*v^8*w^4 - 452009599300*u^11*v^8*w^4 - 
       168095019400*u^9*v^9*w^4 + 41387560900*u^10*v^9*w^4 - 
       69476198400*u^8*v^10*w^4 + 240567768700*u^9*v^10*w^4 - 
       4773932800*u^7*v^11*w^4 + 79867726400*u^8*v^11*w^4 + 
       4773932800*u^7*v^12*w^4 + 227913829850*u^11*v^6*w^5 - 
       426052954250*u^12*v^6*w^5 - 81647247150*u^10*v^7*w^5 - 
       318404842000*u^11*v^7*w^5 - 381645072550*u^9*v^8*w^5 + 
       489622533400*u^10*v^8*w^5 - 219755094650*u^8*v^9*w^5 + 
       761826284800*u^9*v^9*w^5 - 30582159300*u^7*v^10*w^5 + 
       311384001950*u^8*v^10*w^5 - 491274000*u^6*v^11*w^5 + 
       35080614100*u^7*v^11*w^5 + 491274000*u^6*v^12*w^5 - 
       491488360300*u^9*v^7*w^6 + 665181341836*u^10*v^7*w^6 - 
       360289542200*u^8*v^8*w^6 + 1167151380715*u^9*v^8*w^6 - 
       62908162450*u^7*v^9*w^6 + 605813849765*u^8*v^9*w^6 + 
       9807700350*u^6*v^10*w^6 + 80902528000*u^7*v^10*w^6 + 
       3472144900*u^5*v^11*w^6 - 12381910450*u^6*v^11*w^6 - 
       3472144900*u^5*v^12*w^6 - 96667984000*u^7*v^8*w^7 + 
       748665901265*u^8*v^8*w^7 + 53111068150*u^6*v^9*w^7 + 
       92567181565*u^7*v^9*w^7 + 47311957350*u^5*v^10*w^7 - 
       103762931650*u^6*v^10*w^7 + 13291921300*u^4*v^11*w^7 - 
       62204301950*u^5*v^11*w^7 - 13291921300*u^4*v^12*w^7 + 
       88841025350*u^5*v^9*w^8 - 197102852800*u^6*v^9*w^8 + 
       53339288100*u^4*v^10*w^8 - 182965118000*u^5*v^10*w^8 + 
       12812020200*u^3*v^11*w^8 - 78172561600*u^4*v^11*w^8 - 
       12812020200*u^3*v^12*w^8 - 45799569900*u^3*v^10*w^9 - 
       51841936300*u^4*v^10*w^9 - 35418209400*u^2*v^11*w^9 + 
       62231759100*u^3*v^11*w^9 + 35418209400*u^2*v^12*w^9 - 
       97129191600*u*v^11*w^10 + 280206284400*u^2*v^11*w^10 + 
       97129191600*u*v^12*w^10 + 59623200000*v^12*w^11])/
    (635040000*u^7*v^6*(u + v)*w^6*(u + w)*(v^2 + v*w + w^2))}, 
  {0, cyc[(Log[u]*vwasym[9208*u^4*v^2*w - 2041*u^11*v^2*w - 600*u^3*v^3*w - 
        20778*u^10*v^3*w - 1570*u^2*v^4*w - 86632*u^9*v^4*w - 8736*u*v^5*w - 
        187208*u^8*v^5*w - 201502*u^7*v^6*w - 25340*u^6*v^7*w + 
        218372*u^5*v^8*w + 298168*u^4*v^9*w + 191567*u^3*v^10*w + 
        63798*u^2*v^11*w + 8876*u*v^12*w - 510*u^2*v^3*w^2 - 
        80430*u^9*v^3*w^2 - 7988*u*v^4*w^2 - 341276*u^8*v^4*w^2 - 
        546182*u^7*v^5*w^2 - 100044*u^6*v^6*w^2 + 949340*u^5*v^7*w^2 + 
        1559660*u^4*v^8*w^2 + 1168629*u^3*v^9*w^2 + 444668*u^2*v^10*w^2 + 
        69610*u*v^11*w^2 - 344680*u^7*v^4*w^3 - 124068*u^6*v^5*w^3 + 
        1537788*u^5*v^6*w^3 + 3256960*u^4*v^7*w^3 + 2969640*u^3*v^8*w^3 + 
        1328250*u^2*v^9*w^3 + 238742*u*v^10*w^3 + 806820*u^5*v^5*w^4 + 
        3027612*u^4*v^6*w^4 + 3812816*u^3*v^7*w^4 + 2142280*u^2*v^8*w^4 + 
        460220*u*v^9*w^4 + 1820238*u^3*v^6*w^5 + 1759492*u^2*v^7*w^5 + 
        511168*u*v^8*w^5 + 228956*u*v^7*w^6])/7200], 
   s3asym[10080000*u^17*v^10 - 10080000*u^18*v^10 + 50400000*u^16*v^11 - 
      60480000*u^17*v^11 + 90720000*u^15*v^12 - 141120000*u^16*v^12 + 
      50400000*u^14*v^13 - 141120000*u^15*v^13 + 24175200*u^17*v^9*w - 
      24175200*u^18*v^9*w + 205531200*u^16*v^10*w - 239786400*u^17*v^10*w + 
      580372800*u^15*v^11*w - 836304000*u^16*v^11*w + 640852800*u^14*v^12*w - 
      1311945600*u^15*v^12*w - 691252800*u^14*v^13*w + 
      22365840*u^17*v^8*w^2 - 22365840*u^18*v^8*w^2 + 
      328004880*u^16*v^9*w^2 - 374545920*u^17*v^9*w^2 + 
      1455736800*u^15*v^10*w^2 - 1989272880*u^16*v^10*w^2 + 
      2622839520*u^14*v^11*w^2 - 4658949120*u^15*v^11*w^2 + 
      1472741760*u^13*v^12*w^2 - 4736434080*u^14*v^12*w^2 + 
      10193680*u^17*v^7*w^3 - 10193680*u^18*v^7*w^3 + 
      264535040*u^16*v^8*w^3 - 297094560*u^17*v^8*w^3 + 
      1894127760*u^15*v^9*w^3 - 2486667680*u^16*v^9*w^3 + 
      5336634240*u^14*v^10*w^3 - 8686498800*u^15*v^10*w^3 + 
      5998056960*u^13*v^11*w^3 - 13957530720*u^14*v^11*w^3 - 
      7470798720*u^13*v^12*w^3 + 2342480*u^17*v^6*w^4 - 
      2342480*u^18*v^6*w^4 + 115252200*u^16*v^7*w^4 - 
      127788360*u^17*v^7*w^4 + 1396429720*u^15*v^8*w^4 - 
      1776216960*u^16*v^8*w^4 + 6214748400*u^14*v^9*w^4 - 
      9505305880*u^15*v^9*w^4 + 11534251680*u^13*v^10*w^4 - 
      23085634320*u^14*v^10*w^4 + 6603023280*u^12*v^11*w^4 - 
      24135331920*u^13*v^11*w^4 + 25355260*u^16*v^6*w^5 - 
      27697740*u^17*v^6*w^5 + 588677600*u^15*v^7*w^5 - 
      729285060*u^16*v^7*w^5 + 4340917140*u^14*v^8*w^5 - 
      6326024460*u^15*v^8*w^5 + 12874481760*u^13*v^9*w^5 - 
      23430147300*u^14*v^9*w^5 + 15014626200*u^12*v^10*w^5 - 
      39423359640*u^13*v^10*w^5 - 21617649480*u^12*v^11*w^5 - 
      1839096*u^8*v^7*w^6 + 1432827760*u^14*v^7*w^6 - 
      2049061961*u^15*v^7*w^6 + 8157319100*u^13*v^8*w^6 - 
      14096403606*u^14*v^8*w^6 + 16747070760*u^12*v^9*w^6 - 
      38164664034*u^13*v^9*w^6 + 10009646640*u^11*v^10*w^6 - 
      42157136014*u^12*v^10*w^6 + 7424215960*u^12*v^8*w^7 - 
      15994884075*u^13*v^8*w^7 + 11622883440*u^11*v^9*w^7 - 
      36758651195*u^12*v^9*w^7 - 22211218701*u^11*v^10*w^7 + 
      2479946280*u^10*v^9*w^8 - 14681518341*u^11*v^9*w^8]/
    (6048000*u^5*v^5*w^5)}}, 
 {{cyc[(Log[u]*(Pi^2*u^2 - 29*Pi^2*v*w + vwsym[-(Pi^2*u*v) + 6*Pi^2*v^2]))/
      (72*(u - v)*(u - w))] + 
    s3sym[((-12*u^2*v + 12*u*v^2 + v^3 - 12*u^2*w + 24*u*v*w - 9*v^2*w + 
        12*u*w^2 - 9*v*w^2 + w^3)*T3[u, v, w])/(6*(u - v)*(u - w)*(v - w))] + 
    (143*Zeta[3])/12, (121*Pi^2)/48 + 
    cyc[(Log[u]^2*(-285*u^2 - 283*v*w + vwsym[285*u*v + 17*v^2]))/
       (72*(u - v)*(u - w)) + (Log[v]*Log[w]*(365*u^2 + 319*v*w + 
         vwsym[-365*u*v + 44*v^2]))/(72*(u - v)*(u - w)) + 
      (T2[v, w]*(-101*u^6 - 193*u^4*v*w - 176*u^2*v^2*w^2 - 48*v^3*w^3 + 
         vwsym[-111*u^5*v - 12*u^4*v^2 - 2*u^3*v^3 - 98*u^3*v^2*w - 
           30*u^2*v^3*w - 76*u*v^3*w^2]))/(24*u^4*(u - v)*(u - w))], 
   cyc[(Log[u]*(-97200*u^4*v^2*w^2 + 347268*u^2*v^3*w^3 - 152024*v^4*w^4 + 
       vwsym[-43200*u^4*v^4 + 43200*u^3*v^5 - 90000*u^4*v^3*w + 
         21600*u^3*v^4*w + 68400*u^2*v^5*w - 95400*u^3*v^3*w^2 + 
         165600*u^2*v^4*w^2 + 27000*u*v^5*w^2 + 178035*u*v^4*w^3 + 
         19936*v^5*w^3]))/(21600*(u - v)*v^3*(u - w)*w^3)], 
   (26898431*u^3*v^3*w^3 + cyc[-3364200*u^4*v^2*w^2 + 3364200*u^5*v^2*w^2 - 
       8104800*u^2*v^3*w^3 - 1512000*v^4*w^4 + 7600800*u*v^4*w^4] + 
     s3sym[1512000*u^5*v^4 - 3130800*u^4*v^3*w + 3130800*u^5*v^3*w + 
       14211000*u^4*v^3*w^2])/(172800*u^3*v^3*w^3)}, 
  {0, (Log[u]*vwasym[-336*u^2*v^2*w + 401*u^6*v^2*w + 188*u*v^3*w + 
        1346*u^5*v^3*w + 12*v^4*w + 1362*u^4*v^4*w + 8*u^3*v^5*w - 
        703*u^2*v^6*w - 306*u*v^7*w - 12*v^8*w + 60*v^3*w^2 + 
        1314*u^4*v^3*w^2 - 176*u^3*v^4*w^2 - 2397*u^2*v^5*w^2 - 
        1416*u*v^6*w^2 - 108*v^7*w^2 - 1694*u^2*v^4*w^3 - 1914*u*v^5*w^3 - 
        252*v^6*w^3 - 156*v^5*w^4])/(360*u) + 
    vwasym[((842*u^3*v*w - 218*u^7*v*w - 13760*u^2*v^2*w + 14766*u^6*v^2*w + 
        12280*u*v^3*w + 46921*u^5*v^3*w + 30*v^4*w + 35634*u^4*v^4*w - 
        23724*u^3*v^5*w - 41834*u^2*v^6*w - 14443*u*v^7*w - 30*v^8*w + 
        9190*u^2*v*w^2 - 12708*u^6*v*w^2 - 9500*u*v^2*w^2 + 
        22473*u^5*v^2*w^2 + 150*v^3*w^2 + 96106*u^4*v^3*w^2 + 
        26130*u^3*v^4*w^2 - 82896*u^2*v^5*w^2 - 48371*u*v^6*w^2 - 
        270*v^7*w^2 - 3020*u*v*w^3 - 44526*u^5*v*w^3 - 150*v^2*w^3 + 
        5358*u^4*v^2*w^3 + 101706*u^3*v^3*w^3 + 8604*u^2*v^4*w^3 - 
        43848*u*v^5*w^3 - 630*v^6*w^3 - 30*v*w^4 - 55354*u^4*v*w^4 + 
        29166*u^3*v^2*w^4 + 103408*u^2*v^3*w^4 + 18498*u*v^4*w^4 - 
        390*v^5*w^4 - 22686*u^3*v*w^5 + 58590*u^2*v^2*w^5 + 51517*u*v^3*w^5 + 
        390*v^4*w^5 + 4848*u^2*v*w^6 + 27345*u*v^2*w^6 + 630*v^3*w^6 + 
        4246*u*v*w^7 + 270*v^2*w^7 + 30*v*w^8)*Log[v])/(3600*u)], 
   vwasym[188160*u^14*v^9 - 188160*u^15*v^9 + 940800*u^13*v^10 - 
      1128960*u^14*v^10 + 1881600*u^12*v^11 - 2822400*u^13*v^11 + 
      1881600*u^11*v^12 - 3763200*u^12*v^12 + 940800*u^10*v^13 - 
      2822400*u^11*v^13 + 188160*u^9*v^14 - 1128960*u^10*v^14 - 
      188160*u^9*v^15 + 378600*u^14*v^8*w - 378600*u^15*v^8*w + 
      2846136*u^13*v^9*w - 3412896*u^14*v^9*w + 7799040*u^12*v^10*w - 
      11585976*u^13*v^10*w + 10306800*u^11*v^11*w - 19987440*u^12*v^11*w + 
      6908520*u^10*v^12*w - 19096920*u^11*v^12*w + 2133720*u^9*v^13*w - 
      9983040*u^10*v^13*w + 200496*u^8*v^14*w - 2522376*u^9*v^14*w - 
      200496*u^8*v^15*w + 244580*u^14*v^7*w^2 - 244580*u^15*v^7*w^2 + 
      3170372*u^13*v^8*w^2 - 3793552*u^14*v^8*w^2 + 12604092*u^12*v^9*w^2 - 
      18620600*u^13*v^9*w^2 + 22479676*u^11*v^10*w^2 - 
      42882808*u^12*v^10*w^2 + 19853884*u^10*v^11*w^2 - 
      52640360*u^11*v^11*w^2 + 8305116*u^9*v^12*w^2 - 
      35067520*u^10*v^12*w^2 + 1256996*u^8*v^13*w^2 - 11695832*u^9*v^13*w^2 + 
      4388*u^7*v^14*w^2 - 1461880*u^8*v^14*w^2 - 4388*u^7*v^15*w^2 + 
      56220*u^14*v^6*w^3 - 56220*u^15*v^6*w^3 + 1572902*u^13*v^7*w^3 - 
      1873702*u^14*v^7*w^3 + 10053266*u^12*v^8*w^3 - 14796540*u^13*v^8*w^3 + 
      25296834*u^11*v^9*w^3 - 47954192*u^12*v^9*w^3 + 
      29688694*u^10*v^10*w^3 - 77465204*u^11*v^10*w^3 + 
      16137802*u^9*v^11*w^3 - 65680380*u^10*v^11*w^3 + 3154734*u^8*v^12*w^3 - 
      27597652*u^9*v^12*w^3 - 74290*u^7*v^13*w^3 - 4337440*u^8*v^13*w^3 - 
      19666*u^6*v^14*w^3 + 89568*u^7*v^14*w^3 + 19666*u^6*v^15*w^3 + 
      3062*u^14*v^5*w^4 - 3062*u^15*v^5*w^4 + 330464*u^13*v^6*w^4 - 
      389746*u^14*v^6*w^4 + 4103244*u^12*v^7*w^4 - 6006610*u^13*v^7*w^4 + 
      15774742*u^11*v^8*w^4 - 29931252*u^12*v^8*w^4 + 25277800*u^10*v^9*w^4 - 
      66349376*u^11*v^9*w^4 + 17510838*u^9*v^10*w^4 - 
      72477332*u^10*v^10*w^4 + 3768116*u^8*v^11*w^4 - 37416756*u^9*v^11*w^4 - 
      618670*u^7*v^12*w^4 - 6304180*u^8*v^12*w^4 - 157278*u^6*v^13*w^4 + 
      850238*u^7*v^13*w^4 - 2430*u^5*v^14*w^4 + 179374*u^6*v^14*w^4 + 
      2430*u^5*v^15*w^4 + 800568*u^9*v^6*w^5 + 807536*u^12*v^6*w^5 - 
      2609692*u^13*v^6*w^5 + 296184*u^8*v^7*w^5 + 5740528*u^11*v^7*w^5 - 
      16996701*u^12*v^7*w^5 - 516648*u^7*v^8*w^5 + 13381016*u^10*v^8*w^5 - 
      44534743*u^11*v^8*w^5 - 12264*u^6*v^9*w^5 + 12067720*u^9*v^9*w^5 - 
      55247146*u^10*v^9*w^5 + 2806444*u^8*v^10*w^5 - 29481512*u^9*v^10*w^5 - 
      1076280*u^7*v^11*w^5 - 1773357*u^8*v^11*w^5 - 200242*u^6*v^12*w^5 + 
      2973899*u^7*v^12*w^5 + 69496*u^5*v^13*w^5 + 301152*u^6*v^13*w^5 + 
      9772*u^4*v^14*w^5 - 76838*u^5*v^14*w^5 - 9772*u^4*v^15*w^5 + 
      223344*u^7*v^7*w^6 + 4016206*u^10*v^7*w^6 - 20807411*u^11*v^7*w^6 - 
      589488*u^6*v^8*w^6 + 6777574*u^9*v^8*w^6 - 37792357*u^10*v^8*w^6 - 
      12264*u^5*v^9*w^6 + 4472832*u^8*v^9*w^6 - 18777692*u^9*v^9*w^6 + 
      2900860*u^7*v^10*w^6 + 5558422*u^8*v^10*w^6 + 3120790*u^6*v^11*w^6 + 
      3404869*u^7*v^11*w^6 + 1825626*u^5*v^12*w^6 - 3542355*u^6*v^12*w^6 + 
      477664*u^4*v^13*w^6 - 2359658*u^5*v^13*w^6 + 50140*u^3*v^14*w^6 - 
      537576*u^4*v^14*w^6 - 50140*u^3*v^15*w^6 - 72840*u^5*v^8*w^7 + 
      3493470*u^8*v^8*w^7 - 8574628*u^9*v^8*w^7 + 7780818*u^7*v^9*w^7 + 
      4793115*u^8*v^9*w^7 + 11015952*u^6*v^10*w^7 - 2762323*u^7*v^10*w^7 + 
      8351024*u^5*v^11*w^7 - 17565882*u^6*v^11*w^7 + 3152060*u^4*v^12*w^7 - 
      13203598*u^5*v^12*w^7 + 472320*u^3*v^13*w^7 - 4102044*u^4*v^13*w^7 - 
      6720*u^2*v^14*w^7 - 515740*u^3*v^14*w^7 + 6720*u^2*v^15*w^7 + 
      7687092*u^6*v^9*w^8 - 3804135*u^7*v^9*w^8 + 10615064*u^5*v^10*w^8 - 
      23033285*u^6*v^10*w^8 + 4541356*u^4*v^11*w^8 - 23210876*u^5*v^11*w^8 - 
      1104760*u^3*v^12*w^8 - 6588656*u^4*v^12*w^8 - 1452960*u^2*v^13*w^8 + 
      2085400*u^3*v^13*w^8 - 318480*u*v^14*w^8 + 1778160*u^2*v^14*w^8 + 
      318480*u*v^15*w^8 + 1574948*u^4*v^10*w^9 - 12005428*u^5*v^10*w^9 - 
      4554880*u^3*v^11*w^9 - 1561424*u^4*v^11*w^9 - 6012000*u^2*v^12*w^9 + 
      11671640*u^3*v^12*w^9 - 2402880*u*v^13*w^9 + 9867840*u^2*v^13*w^9 - 
      282240*v^14*w^9 + 3003600*u*v^14*w^9 + 282240*v^15*w^9 - 
      4565760*u^2*v^11*w^10 + 9120640*u^3*v^11*w^10 - 3850320*u*v^12*w^10 + 
      14428080*u^2*v^12*w^10 - 846720*v^13*w^10 + 7099920*u*v^13*w^10 + 
      1128960*v^14*w^10 - 564480*v^12*w^11 + 4414800*u*v^12*w^11 + 
      1411200*v^13*w^11]/(86400*u^6*v^4*(u + v)*w^4*(u + w))}}}


==> anc/remainderDim16.txt <==
{{{-(Pi^2*Log[u])/24 + vwsym[(-5*Pi^2*Log[v])/24 + ((v + w)*T3[u, v, w])/w + 
      ((u + w)*T3[v, u, w])/(2*w) + ((8*u^3 + 9*u^2*w + 3*u*w^2 + 2*w^3)*
        T3[v, w, u])/(6*u^3)] + (143*Zeta[3])/12, 
   (-55*Log[u]^2)/24 + (Log[v]*Log[w]*(77*u^2 + vwsym[6*u*v + 6*v^2]))/
     (36*u^2) + (142*Pi^2*u^2 + vwsym[-(Pi^2*u*v) - Pi^2*v^2])/(36*u^2) + 
    (T2[v, w]*(-60*u^6 + 54*u^4*v*w + 18*u^2*v^2*w^2 + 180*v^3*w^3 + 
       vwsym[-69*u^5*v - 51*u^4*v^2 - 41*u^3*v^3 + 9*u^3*v^2*w - 
         60*u^2*v^3*w + 66*u*v^3*w^2]))/(36*u^6) + 
    vwsym[((25*u^2 - 2*u*v - 2*v^2 + 2*u*w + 2*w^2)*Log[u]*Log[v])/(12*u^2) + 
      ((-197*u^2 - 12*u*w - 12*w^2)*Log[v]^2)/(72*u^2) + 
      ((108*u^4*v^3 + 252*u^4*v^2*w + 33*u^3*v^3*w + 162*u^4*v*w^2 + 
         111*u^3*v^2*w^2 - 20*u^2*v^3*w^2 + 36*u^4*w^3 + 72*u^3*v*w^3 - 
         33*u^2*v^2*w^3 - 6*u*v^3*w^3 - 6*u^3*w^4 - 60*u^2*v*w^4 - 
         18*u*v^2*w^4 - 47*u^2*w^5 - 12*u*v*w^5 + 6*v^2*w^5 - 12*u*w^6 - 
         6*w^7)*T2[u, v])/(36*u^2*w^5)], 
   (Log[u]*(72*u^3*v^3*w^3 + 2366*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 198*u^2*v^6*w + 432*u^3*v^4*w^2 + 
         567*u^2*v^5*w^2 - 120*u*v^6*w^2 + 165*u^2*v^4*w^3 - 138*u*v^5*w^3 - 
         36*v^6*w^3 - 282*v^5*w^4]))/(216*u*v^4*w^4) + 
    vwsym[((648*u^8*v^3 + 1512*u^8*v^2*w + 1170*u^7*v^3*w + 972*u^8*v*w^2 + 
        2934*u^7*v^2*w^2 + 393*u^6*v^3*w^2 + 216*u^8*w^3 + 1890*u^7*v*w^3 + 
        1305*u^6*v^2*w^3 - 204*u^5*v^3*w^3 + 3467*u^7*w^4 + 843*u^6*v*w^4 - 
        516*u^5*v^2*w^4 - 465*u^4*v^3*w^4 + 6163*u^6*w^5 + 138*u^5*v*w^5 - 
        357*u^4*v^2*w^5 - 672*u^3*v^3*w^5 + 2615*u^5*w^6 + 87*u^4*v*w^6 + 
        348*u^3*v^2*w^6 + 594*u^2*v^3*w^6 - 471*u^4*w^7 - 486*u^3*v*w^7 + 
        702*u^2*v^2*w^7 + 2016*u*v^3*w^7 - 174*u^3*w^8 - 360*u^2*v*w^8 + 
        396*u*v^2*w^8 + 1080*v^3*w^8)*Log[v])/(216*u^5*w^4*(u + w)^2)], 
   (7902*u^10*v^3*w^3 - 2634*u^11*v^3*w^3 + 61092*u^8*v^4*w^4 - 
     181786*u^9*v^4*w^4 - 34860*u^6*v^5*w^5 - 347854*u^7*v^5*w^5 - 
     35348*u^4*v^6*w^6 + 68762*u^5*v^6*w^6 + 88248*u^2*v^7*w^7 - 
     68256*u^3*v^7*w^7 + 29592*v^8*w^8 - 131112*u*v^8*w^8 + 
     vwsym[17064*u^10*v^6 - 17064*u^11*v^6 + 34128*u^9*v^7 - 51192*u^10*v^7 + 
       17064*u^8*v^8 - 51192*u^9*v^8 - 17064*u^8*v^9 + 36072*u^10*v^5*w - 
       36072*u^11*v^5*w + 101826*u^9*v^6*w - 152370*u^10*v^6*w + 
       95436*u^8*v^7*w - 226206*u^9*v^7*w + 29682*u^7*v^8*w - 
       139590*u^8*v^8*w - 29682*u^7*v^9*w + 14370*u^10*v^4*w^2 - 
       14370*u^11*v^4*w^2 + 98823*u^9*v^5*w^2 - 144081*u^10*v^5*w^2 + 
       161461*u^8*v^6*w^2 - 346630*u^9*v^6*w^2 + 83933*u^7*v^7*w^2 - 
       325422*u^8*v^7*w^2 + 6925*u^6*v^8*w^2 - 115428*u^7*v^8*w^2 - 
       6925*u^6*v^9*w^2 + 46784*u^9*v^4*w^3 - 45680*u^10*v^4*w^3 + 
       100137*u^8*v^5*w^3 - 198560*u^9*v^5*w^3 + 83270*u^7*v^6*w^3 - 
       297420*u^8*v^6*w^3 + 13755*u^6*v^7*w^3 - 160450*u^7*v^7*w^3 - 
       8260*u^5*v^8*w^3 - 10284*u^6*v^8*w^3 + 8260*u^5*v^9*w^3 + 
       26171*u^7*v^5*w^4 - 294920*u^8*v^5*w^4 - 32857*u^6*v^6*w^4 - 
       119166*u^7*v^6*w^4 - 47559*u^5*v^7*w^4 + 78673*u^6*v^7*w^4 - 
       17209*u^4*v^8*w^4 + 70604*u^5*v^8*w^4 + 17209*u^4*v^9*w^4 - 
       65934*u^5*v^6*w^5 - 44861*u^6*v^6*w^5 - 72617*u^4*v^7*w^5 + 
       185306*u^5*v^7*w^5 - 30328*u^3*v^8*w^5 + 117010*u^4*v^8*w^5 + 
       30328*u^3*v^9*w^5 - 1200*u^3*v^7*w^6 + 115441*u^4*v^7*w^6 + 
       6342*u^2*v^8*w^6 + 28546*u^3*v^8*w^6 - 6342*u^2*v^9*w^6 + 
       52920*u*v^8*w^7 - 138726*u^2*v^8*w^7 - 52920*u*v^9*w^7 - 
       29592*v^9*w^8])/(1728*u^5*v^4*(u + v)^2*w^4*(u + w)^2)}, 
  {cyc[(T2[v, w]*(2*u^6*v*w + 21*u^4*v^2*w^2 + 32*u^2*v^3*w^3 + 6*v^4*w^4 + 
       vwsym[6*u^5*v^2*w + 6*u^4*v^3*w + 2*u^3*v^4*w + 24*u^3*v^3*w^2 + 
         9*u^2*v^4*w^2 + 14*u*v^4*w^3]))/(2*u^4)], 
   cyc[(Log[u]*(12*u^8*v^3*w^3 - 54*u^2*v^4*w^4 + 3380*u^6*v^4*w^4 + 
       23512*u^4*v^5*w^5 + 14532*u^2*v^6*w^6 + 
       vwsym[108*u^8*v^6 + 432*u^7*v^7 + 648*u^6*v^8 + 432*u^5*v^9 + 
         108*u^4*v^10 + 198*u^8*v^5*w + 1476*u^7*v^6*w + 3492*u^6*v^7*w + 
         3600*u^5*v^8*w + 1638*u^4*v^9*w + 252*u^3*v^10*w + 72*u^8*v^4*w^2 + 
         1530*u^7*v^5*w^2 + 6426*u^6*v^6*w^2 + 10332*u^5*v^7*w^2 + 
         7308*u^4*v^8*w^2 + 2106*u^3*v^9*w^2 + 162*u^2*v^10*w^2 + 
         564*u^7*v^4*w^3 + 5187*u^6*v^5*w^3 + 14088*u^5*v^6*w^3 + 
         15450*u^4*v^7*w^3 + 7104*u^3*v^8*w^3 + 1143*u^2*v^9*w^3 + 
         36*u*v^10*w^3 - 174*u*v^5*w^4 + 12814*u^5*v^5*w^4 + 
         21428*u^4*v^6*w^4 + 15584*u^3*v^7*w^4 + 4660*u^2*v^8*w^4 + 
         470*u*v^9*w^4 + 23706*u^3*v^6*w^5 + 10945*u^2*v^7*w^5 + 
         1846*u*v^8*w^5 + 3440*u*v^7*w^6]))/(36*v^3*w^3)], 
   (4448*u^4*v^4*w^4 + 281988*u^5*v^5*w^5 + 
     cyc[1317*u^9*v^3*w^3 - 439*u^10*v^3*w^3 + 90198*u^7*v^4*w^4 - 
       99456*u^8*v^4*w^4 - 608926*u^6*v^5*w^5 + 172872*u^3*v^6*w^6 - 
       506454*u^4*v^6*w^6 + 53136*u*v^7*w^7 - 254168*u^2*v^7*w^7 - 
       17064*v^8*w^8] + s3sym[2844*u^9*v^6 - 2844*u^10*v^6 + 8532*u^8*v^7 - 
       11376*u^9*v^7 + 6012*u^9*v^5*w - 6012*u^10*v^5*w + 32580*u^8*v^6*w - 
       41004*u^9*v^6*w - 92952*u^8*v^7*w + 2395*u^9*v^4*w^2 - 
       2395*u^10*v^4*w^2 + 35949*u^8*v^5*w^2 - 43492*u^9*v^5*w^2 + 
       104404*u^7*v^6*w^2 - 168181*u^8*v^6*w^2 + 19900*u^8*v^4*w^3 - 
       17082*u^9*v^4*w^3 + 103597*u^7*v^5*w^3 - 135596*u^8*v^5*w^3 - 
       334531*u^7*v^6*w^3 + 211685*u^6*v^5*w^4 - 336790*u^7*v^5*w^4])/
    (288*u^3*v^3*w^3)}}, {{(Log[u]*(7*Pi^2*u + vwsym[-12*Pi^2*v]))/(120*u) + 
    vwsym[-(Pi^2*(31*u + 12*v - 24*w)*Log[v])/(120*u) + 
      ((v + w)*T3[u, v, w])/w + ((2*u^2 - u*w - 3*w^2)*T3[v, u, w])/(5*u*w) + 
      ((49*u^4 + 72*u^3*w + 30*u^2*w^2 + 10*u*w^3 + 3*w^4)*T3[v, w, u])/
       (30*u^4)] + (143*Zeta[3])/12, (-55*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(5608*u^3 + vwsym[-828*u^2*v + 255*u*v^2 + 90*v^3]))/
     (1800*u^3) + (13634*Pi^2*u^3 + vwsym[256*Pi^2*u^2*v - 85*Pi^2*u*v^2 - 
        30*Pi^2*v^3])/(3600*u^3) + 
    (T2[v, w]*(-5658*u^8 - 2160*u^6*v*w + 15720*u^4*v^2*w^2 + 
       33120*u^2*v^3*w^3 + 23760*v^4*w^4 + vwsym[-7092*u^7*v - 2985*u^6*v^2 - 
         1900*u^5*v^3 - 558*u^4*v^4 + 5580*u^5*v^2*w + 630*u^4*v^3*w + 
         540*u^3*v^4*w + 13140*u^3*v^3*w^2 + 9720*u^2*v^4*w^2 + 
         27720*u*v^4*w^3]))/(1800*u^8) + 
    vwsym[((1280*u^3 + 96*u^2*v - 85*u*v^2 - 30*v^3 - 156*u^2*w + 85*u*w^2 + 
         30*w^3)*Log[u]*Log[v])/(600*u^3) + 
      ((-1186*u^3 + 216*u^2*w - 51*u*w^2 - 18*w^3)*Log[v]^2)/(360*u^3) + 
      ((15840*u^5*v^4 + 37800*u^5*v^3*w + 16632*u^4*v^4*w + 
         33600*u^5*v^2*w^2 + 43710*u^4*v^3*w^2 + 4860*u^3*v^4*w^2 + 
         12600*u^5*v*w^3 + 42780*u^4*v^2*w^3 + 12890*u^3*v^3*w^3 + 
         180*u^2*v^4*w^3 + 1800*u^5*w^4 + 17460*u^4*v*w^4 + 
         14250*u^3*v^2*w^4 + 360*u^2*v^3*w^4 - 90*u*v^4*w^4 + 1758*u^4*w^5 + 
         7830*u^3*v*w^5 + 540*u^2*v^2*w^5 - 360*u*v^3*w^5 + 1610*u^3*w^6 + 
         2052*u^2*v*w^6 - 285*u*v^2*w^6 + 90*v^3*w^6 + 1188*u^2*w^7 - 
         360*u*v*w^7 - 345*u*w^8 - 90*w^9)*T2[u, v])/(1800*u^3*w^6)], 
   (Log[u]*(2508*u^4*v^4*w^4 + 195472*u^2*v^5*w^5 - 12600*v^6*w^6 + 
       vwsym[95040*u^4*v^8 + 179280*u^4*v^7*w + 99792*u^3*v^8*w + 
         119880*u^4*v^6*w^2 + 212364*u^3*v^7*w^2 + 29160*u^2*v^8*w^2 + 
         26640*u^4*v^5*w^3 + 158814*u^3*v^6*w^3 + 62760*u^2*v^7*w^3 + 
         1080*u*v^8*w^3 + 38892*u^3*v^5*w^4 + 56550*u^2*v^6*w^4 + 
         1620*u*v^7*w^4 - 540*v^8*w^4 + 20067*u*v^6*w^5 - 5130*v^7*w^5]))/
     (10800*u^2*v^5*w^5) + 
    vwsym[((475200*u^10*v^4 + 1134000*u^10*v^3*w + 1211760*u^9*v^4*w + 
        1008000*u^10*v^2*w^2 + 3012300*u^9*v^3*w^2 + 1052640*u^8*v^4*w^2 + 
        378000*u^10*v*w^3 + 2795400*u^9*v^2*w^3 + 2731650*u^8*v^3*w^3 + 
        350820*u^7*v^4*w^3 + 54000*u^10*w^4 + 1090800*u^9*v*w^4 + 
        2688600*u^8*v^2*w^4 + 933450*u^7*v^3*w^4 + 28260*u^6*v^4*w^4 + 
        770501*u^9*w^5 + 1159455*u^8*v*w^5 + 982950*u^7*v^2*w^5 + 
        3390*u^6*v^3*w^5 - 25740*u^5*v^4*w^5 + 1494340*u^8*w^6 + 
        712860*u^7*v*w^6 + 413400*u^6*v^2*w^6 + 42990*u^5*v^3*w^6 + 
        64620*u^4*v^4*w^6 + 858947*u^7*w^7 + 431355*u^6*v*w^7 + 
        951750*u^5*v^2*w^7 + 872100*u^4*v^3*w^7 + 671400*u^3*v^4*w^7 + 
        35538*u^6*w^8 + 192150*u^5*v*w^8 + 1160100*u^4*v^2*w^8 + 
        2161800*u^3*v^3*w^8 + 1776600*u^2*v^4*w^8 - 56910*u^5*w^9 + 
        43200*u^4*v*w^9 + 831600*u^3*v^2*w^9 + 2241000*u^2*v^3*w^9 + 
        1900800*u*v^4*w^9 - 11340*u^4*w^10 + 16200*u^3*v*w^10 + 
        291600*u^2*v^2*w^10 + 831600*u*v^3*w^10 + 712800*v^4*w^10)*Log[v])/
      (54000*u^7*w^5*(u + w)^2)], 
   (3389250*u^12*v^4*w^4 - 1129750*u^13*v^4*w^4 + 100014300*u^10*v^5*w^5 - 
     191959403*u^11*v^5*w^5 + 91944150*u^8*v^6*w^6 - 567680570*u^9*v^6*w^6 + 
     78824000*u^6*v^7*w^7 - 208449231*u^7*v^7*w^7 + 337965000*u^4*v^8*w^8 - 
     523961070*u^5*v^8*w^8 + 406137600*u^2*v^9*w^9 - 1074846600*u^3*v^9*w^9 + 
     59194800*v^10*w^10 - 363308400*u*v^10*w^10 + 
     vwsym[38671200*u^12*v^8 - 38671200*u^13*v^8 + 77342400*u^11*v^9 - 
       116013600*u^12*v^9 + 38671200*u^10*v^10 - 116013600*u^11*v^10 - 
       38671200*u^10*v^11 + 73704600*u^12*v^7*w - 73704600*u^13*v^7*w + 
       244420200*u^11*v^8*w - 352044000*u^12*v^8*w + 267726600*u^10*v^9*w - 
       579985200*u^11*v^9*w + 97011000*u^9*v^10*w - 398656800*u^10*v^10*w - 
       97011000*u^9*v^11*w + 49971300*u^12*v^6*w^2 - 49971300*u^13*v^6*w^2 + 
       292660050*u^11*v^7*w^2 - 406579950*u^12*v^7*w^2 + 
       516525900*u^10*v^8*w^2 - 1021184550*u^11*v^8*w^2 + 
       354956850*u^9*v^9*w^2 - 1103634150*u^10*v^9*w^2 + 
       81119700*u^8*v^10*w^2 - 520177950*u^9*v^10*w^2 - 
       81119700*u^8*v^11*w^2 + 11339100*u^12*v^5*w^3 - 
       11339100*u^13*v^5*w^3 + 160336575*u^11*v^6*w^3 - 
       214554975*u^12*v^6*w^3 + 454637275*u^10*v^7*w^3 - 
       865872100*u^11*v^7*w^3 + 497590925*u^9*v^8*w^3 - 
       1394356500*u^10*v^8*w^3 + 215920825*u^8*v^9*w^3 - 
       1016590800*u^9*v^9*w^3 + 23969700*u^7*v^10*w^3 - 
       308860225*u^8*v^10*w^3 - 23969700*u^7*v^11*w^3 + 
       44150200*u^11*v^5*w^4 - 45746250*u^12*v^5*w^4 + 
       210566000*u^10*v^6*w^4 - 367882975*u^11*v^6*w^4 + 
       351948725*u^9*v^7*w^4 - 923866800*u^10*v^7*w^4 + 
       232293950*u^8*v^8*w^4 - 991037300*u^9*v^8*w^4 + 50590225*u^7*v^9*w^4 - 
       460493300*u^8*v^9*w^4 + 439950*u^6*v^10*w^4 - 70496275*u^7*v^10*w^4 - 
       439950*u^6*v^11*w^4 + 158901450*u^9*v^6*w^5 - 491292178*u^10*v^6*w^5 + 
       129619025*u^8*v^7*w^5 - 606179877*u^9*v^7*w^5 + 26488400*u^7*v^8*w^5 - 
       334354557*u^8*v^8*w^5 - 14818475*u^6*v^9*w^5 - 47258880*u^7*v^9*w^5 - 
       3386100*u^5*v^10*w^5 + 18041825*u^6*v^10*w^5 + 3386100*u^5*v^11*w^5 + 
       35372850*u^7*v^7*w^6 - 350141741*u^8*v^7*w^6 - 9944050*u^6*v^8*w^6 - 
       44105584*u^7*v^8*w^6 - 11926925*u^5*v^9*w^6 + 42622690*u^6*v^9*w^6 + 
       146550*u^4*v^10*w^6 + 16127675*u^5*v^10*w^6 - 146550*u^4*v^11*w^6 + 
       124624875*u^5*v^8*w^7 - 170169447*u^6*v^8*w^7 + 
       114774300*u^4*v^9*w^7 - 203005780*u^5*v^9*w^7 + 
       46952700*u^3*v^10*w^7 - 153406350*u^4*v^10*w^7 - 
       46952700*u^3*v^11*w^7 + 362983500*u^3*v^9*w^8 - 
       757631400*u^4*v^9*w^8 + 140508900*u^2*v^10*w^8 - 
       530105100*u^3*v^10*w^8 - 140508900*u^2*v^11*w^8 + 
       155620800*u*v^10*w^9 - 682071300*u^2*v^10*w^9 - 155620800*u*v^11*w^9 - 
       59194800*v^11*w^10])/(1080000*u^7*v^5*(u + v)^2*w^5*(u + w)^2)}, 
  {cyc[(T2[v, w]*(15*u^8*v*w + 285*u^6*v^2*w^2 + 1000*u^4*v^3*w^3 + 
       875*u^2*v^4*w^4 + 132*v^5*w^5 + vwsym[60*u^7*v^2*w + 90*u^6*v^3*w + 
         60*u^5*v^4*w + 15*u^4*v^5*w + 495*u^5*v^3*w^2 + 375*u^4*v^4*w^2 + 
         105*u^3*v^5*w^2 + 875*u^3*v^4*w^3 + 280*u^2*v^5*w^3 + 
         315*u*v^5*w^4]))/(15*u^5)], 
   cyc[(Log[u]*(418*u^10*v^4*w^4 - 132*u^3*v^5*w^5 + 328987*u^8*v^5*w^5 - 
       8388*u*v^6*w^6 + 5987758*u^6*v^6*w^6 + 11786270*u^4*v^7*w^7 + 
       2823940*u^2*v^8*w^8 + vwsym[15840*u^10*v^8 + 79200*u^9*v^9 + 
         158400*u^8*v^10 + 158400*u^7*v^11 + 79200*u^6*v^12 + 
         15840*u^5*v^13 + 29880*u^10*v^7*w + 266400*u^9*v^8*w + 
         804600*u^8*v^9*w + 1152000*u^7*v^10*w + 844200*u^6*v^11*w + 
         298080*u^5*v^12*w + 37800*u^4*v^13*w + 19980*u^10*v^6*w^2 + 
         335400*u^9*v^7*w^2 + 1608900*u^8*v^8*w^2 + 3356400*u^7*v^9*w^2 + 
         3503700*u^6*v^10*w^2 + 1850280*u^5*v^11*w^2 + 443100*u^4*v^12*w^2 + 
         33600*u^3*v^13*w^2 + 4440*u^10*v^5*w^3 + 187200*u^9*v^6*w^3 + 
         1587000*u^8*v^7*w^3 + 5071200*u^7*v^8*w^3 + 7620000*u^6*v^9*w^3 + 
         5759040*u^5*v^10*w^3 + 2112600*u^4*v^11*w^3 + 319200*u^3*v^12*w^3 + 
         12600*u^2*v^13*w^3 + 42340*u^9*v^5*w^4 + 787230*u^8*v^6*w^4 + 
         4252280*u^7*v^7*w^4 + 9606890*u^6*v^8*w^4 + 10420668*u^5*v^9*w^4 + 
         5531050*u^4*v^10*w^4 + 1319200*u^3*v^11*w^4 + 110700*u^2*v^12*w^4 + 
         1800*u*v^13*w^4 - 2124*u^2*v^6*w^5 + 2291394*u^7*v^6*w^5 - 
         2733*u*v^7*w^5 + 7717993*u^6*v^7*w^5 + 12146520*u^5*v^8*w^5 + 
         9244805*u^4*v^9*w^5 + 3286602*u^3*v^10*w^5 + 476159*u^2*v^11*w^5 + 
         21368*u*v^12*w^5 + 11084700*u^5*v^7*w^6 + 11314190*u^4*v^8*w^6 + 
         5721730*u^3*v^9*w^6 + 1287714*u^2*v^10*w^6 + 103928*u*v^11*w^6 + 
         7463380*u^3*v^8*w^7 + 2321625*u^2*v^9*w^7 + 274488*u*v^10*w^7 + 
         437200*u*v^9*w^8]))/(1800*v^4*w^4)], 
   (5300892000*u^7*v^7*w^7 + cyc[677850*u^13*v^4*w^4 - 225950*u^14*v^4*w^4 + 
       852696*u^7*v^5*w^5 + 178155000*u^11*v^5*w^5 - 183198793*u^12*v^5*w^5 + 
       2112912*u^5*v^6*w^6 + 2619080700*u^9*v^6*w^6 - 
       4036266656*u^10*v^6*w^6 - 12252538790*u^8*v^7*w^7 + 
       4497079680*u^5*v^8*w^8 - 11813350660*u^6*v^8*w^8 + 
       3038364600*u^3*v^9*w^9 - 9980194500*u^4*v^9*w^9 + 
       526845600*u*v^10*w^10 - 3391735800*u^2*v^10*w^10 - 
       154684800*v^11*w^11] + s3sym[7734240*u^13*v^8 - 7734240*u^14*v^8 + 
       38671200*u^12*v^9 - 46405440*u^13*v^9 + 77342400*u^11*v^10 - 
       116013600*u^12*v^10 + 14740920*u^13*v^7*w - 14740920*u^14*v^7*w + 
       127116720*u^12*v^8*w - 148641480*u^13*v^8*w + 375798600*u^11*v^9*w - 
       536834520*u^12*v^9*w - 970482600*u^11*v^10*w + 9994260*u^13*v^6*w^2 - 
       9994260*u^14*v^6*w^2 + 158398500*u^12*v^7*w^2 - 
       181182480*u^13*v^7*w^2 + 729415260*u^11*v^8*w^2 - 
       998471280*u^12*v^8*w^2 + 1466213100*u^10*v^9*w^2 - 
       2523150960*u^11*v^9*w^2 + 2267820*u^13*v^5*w^3 - 
       2267820*u^14*v^5*w^3 + 88065300*u^12*v^6*w^3 - 98908980*u^13*v^6*w^3 + 
       704115000*u^11*v^7*w^3 - 928863600*u^12*v^7*w^3 + 
       2137499820*u^10*v^8*w^3 - 3472807680*u^11*v^8*w^3 - 
       6446057520*u^10*v^9*w^3 + 24245520*u^12*v^5*w^4 - 
       22305230*u^13*v^5*w^4 + 361050450*u^11*v^6*w^4 - 
       440035650*u^12*v^6*w^4 + 1780900470*u^10*v^7*w^4 - 
       2691572400*u^11*v^7*w^4 + 3739738350*u^9*v^8*w^4 - 
       7263713280*u^10*v^8*w^4 + 1046537400*u^10*v^6*w^5 - 
       1382678951*u^11*v^6*w^5 + 3135032820*u^9*v^7*w^5 - 
       5369017853*u^10*v^7*w^5 - 10341902745*u^9*v^8*w^5 + 
       4557668730*u^8*v^7*w^6 - 8907992045*u^9*v^7*w^6])/
    (216000*u^4*v^4*w^4)}}, 
 {{(Log[u]*(51*Pi^2*u^2 + vwsym[-75*Pi^2*u*v - 10*Pi^2*v^2]))/(360*u^2) + 
    vwsym[-(Pi^2*(108*u^2 + 75*u*v + 10*v^2 - 150*u*w - 20*w^2)*Log[v])/
       (360*u^2) + ((v + w)*T3[u, v, w])/w + 
      ((2*u^3 - 3*u^2*w - 6*u*w^2 - w^3)*T3[v, u, w])/(6*u^2*w) + 
      ((113*u^5 + 195*u^4*w + 120*u^3*w^2 + 50*u^2*w^3 + 15*u*w^4 + 3*w^5)*
        T3[v, w, u])/(60*u^5)] + (143*Zeta[3])/12, 
   (-55*Log[u]^2)/24 + (Log[v]*Log[w]*(29602*u^4 + 4200*u^2*v*w + 
       vwsym[-8625*u^3*v + 1620*u^2*v^2 + 810*u*v^3 + 180*v^4]))/(7200*u^4) + 
    (31134*Pi^2*u^4 - 1320*Pi^2*u^2*v*w + 
      vwsym[2109*Pi^2*u^3*v - 500*Pi^2*u^2*v^2 - 162*Pi^2*u*v^3 - 
        36*Pi^2*v^4])/(8640*u^4) + 
    (T2[v, w]*(-32802*u^10 - 36600*u^8*v*w + 218400*u^6*v^2*w^2 + 
       448800*u^4*v^3*w^3 + 730200*u^2*v^4*w^4 + 218400*v^5*w^5 + 
       vwsym[-46695*u^9*v - 23980*u^8*v^2 - 11950*u^7*v^3 - 6420*u^6*v^4 - 
         1214*u^5*v^5 + 45900*u^7*v^2*w + 37200*u^6*v^3*w + 2250*u^5*v^4*w + 
         1080*u^4*v^5*w + 232100*u^5*v^3*w^2 + 126600*u^4*v^4*w^2 + 
         44940*u^3*v^5*w^2 + 479100*u^3*v^4*w^3 + 218280*u^2*v^5*w^3 + 
         384360*u*v^5*w^4]))/(7200*u^10) + 
    vwsym[((3132*u^4 + 285*u^3*v - 444*u^2*v^2 - 162*u*v^3 - 36*v^4 - 
         585*u^3*w + 240*u^2*v*w + 244*u^2*w^2 + 162*u*w^3 + 36*w^4)*Log[u]*
        Log[v])/(1440*u^4) + ((-13384*u^4 + 2970*u^3*w + 225*u^2*w^2 - 
         405*u*w^3 - 90*w^4)*Log[v]^2)/(3600*u^4) + 
      ((156000*u^6*v^5 + 475200*u^6*v^4*w + 256240*u^5*v^5*w + 
         540000*u^6*v^3*w^2 + 844140*u^5*v^4*w^2 + 130968*u^4*v^5*w^2 + 
         288000*u^6*v^2*w^3 + 1050100*u^5*v^3*w^3 + 468450*u^4*v^4*w^3 + 
         22470*u^3*v^5*w^3 + 72000*u^6*v*w^4 + 615800*u^5*v^2*w^4 + 
         633320*u^4*v^3*w^4 + 84600*u^3*v^4*w^4 + 360*u^2*v^5*w^4 + 
         7200*u^6*w^5 + 168600*u^5*v*w^5 + 409800*u^4*v^2*w^5 + 
         121200*u^3*v^3*w^5 + 900*u^2*v^4*w^5 - 180*u*v^5*w^5 + 
         15000*u^5*w^6 + 135000*u^4*v*w^6 + 84300*u^3*v^2*w^6 + 
         400*u^2*v^3*w^6 - 900*u*v^4*w^6 + 21038*u^4*w^7 + 41325*u^3*v*w^7 + 
         2420*u^2*v^2*w^7 - 990*u*v^3*w^7 + 180*v^4*w^7 + 9945*u^3*w^8 + 
         1800*u^2*v*w^8 - 1800*u*v^2*w^8 - 760*u^2*w^9 - 900*u*v*w^9 - 
         990*u*w^10 - 180*w^11)*T2[u, v])/(7200*u^4*w^7)], 
   (Log[u]*(3720*u^5*v^5*w^5 + 615518*u^3*v^6*w^6 - 41160*u*v^7*w^7 + 
       vwsym[468000*u^5*v^10 + 1191600*u^5*v^9*w + 768720*u^4*v^10*w + 
         1063200*u^5*v^8*w^2 + 2148060*u^4*v^9*w^2 + 392904*u^3*v^10*w^2 + 
         412200*u^5*v^7*w^3 + 2140330*u^4*v^8*w^3 + 1208898*u^3*v^9*w^3 + 
         67410*u^2*v^10*w^3 + 61200*u^5*v^6*w^4 + 924210*u^4*v^7*w^4 + 
         1328253*u^3*v^8*w^4 + 220095*u^2*v^9*w^4 + 1080*u*v^10*w^4 + 
         152839*u^4*v^6*w^5 + 649644*u^3*v^7*w^5 + 259170*u^2*v^8*w^5 + 
         2160*u*v^9*w^5 - 540*v^10*w^5 + 233022*u^2*v^7*w^6 + 
         22763*u*v^8*w^6 - 5784*v^9*w^6 - 19260*v^8*w^7]))/
     (21600*u^3*v^6*w^6) + 
    vwsym[((4680000*u^12*v^5 + 14256000*u^12*v^4*w + 14707200*u^11*v^5*w + 
        16200000*u^12*v^3*w^2 + 46708200*u^11*v^4*w^2 + 
        17019840*u^10*v^5*w^2 + 8640000*u^12*v^2*w^3 + 
        55803000*u^11*v^3*w^3 + 56791800*u^10*v^4*w^3 + 8740060*u^9*v^5*w^3 + 
        2160000*u^12*v*w^4 + 31434000*u^11*v^2*w^4 + 71654100*u^10*v^3*w^4 + 
        30871650*u^9*v^4*w^4 + 1847030*u^8*v^5*w^4 + 216000*u^12*w^5 + 
        8298000*u^11*v*w^5 + 42885000*u^10*v^2*w^5 + 41286400*u^9*v^3*w^5 + 
        6883350*u^8*v^4*w^5 + 86320*u^7*v^5*w^5 + 2581967*u^11*w^6 + 
        12336060*u^10*v*w^6 + 26254560*u^9*v^2*w^6 + 9535550*u^8*v^3*w^6 + 
        33510*u^7*v^4*w^6 - 64290*u^6*v^5*w^6 + 6109309*u^10*w^7 + 
        8790180*u^9*v*w^7 + 10295970*u^8*v^2*w^7 + 3398200*u^7*v^3*w^7 + 
        502170*u^6*v^4*w^7 + 201840*u^5*v^5*w^7 + 5138717*u^9*w^8 + 
        4034730*u^8*v*w^8 + 13551660*u^7*v^2*w^8 + 14943150*u^6*v^3*w^8 + 
        9114360*u^5*v^4*w^8 + 3495000*u^4*v^5*w^8 + 1069785*u^8*w^9 + 
        2564460*u^7*v*w^9 + 18056550*u^6*v^2*w^9 + 31404300*u^5*v^3*w^9 + 
        31698600*u^4*v^4*w^9 + 14468400*u^3*v^5*w^9 - 478800*u^7*w^10 + 
        1205550*u^6*v*w^10 + 13109400*u^5*v^2*w^10 + 37206300*u^4*v^3*w^10 + 
        51075600*u^3*v^4*w^10 + 26028600*u^2*v^5*w^10 - 178830*u^6*w^11 + 
        116100*u^5*v*w^11 + 5820300*u^4*v^2*w^11 + 24195600*u^3*v^3*w^11 + 
        39202200*u^2*v^4*w^11 + 21358800*u*v^5*w^11 - 25620*u^5*w^12 + 
        32400*u^4*v*w^12 + 1348200*u^3*v^2*w^12 + 6548400*u^2*v^3*w^12 + 
        11530800*u*v^4*w^12 + 6552000*v^5*w^12)*Log[v])/
      (216000*u^9*w^6*(u + w)^2)], 
   (61095600*u^14*v^5*w^5 - 20365200*u^15*v^5*w^5 + 4412272900*u^12*v^6*w^6 - 
     7282891406*u^13*v^6*w^6 + 8818934700*u^10*v^7*w^7 - 
     34032796604*u^11*v^7*w^7 + 9395945000*u^8*v^8*w^8 - 
     19806993446*u^9*v^8*w^8 + 28529033400*u^6*v^9*w^9 - 
     47893375200*u^7*v^9*w^9 + 55730445000*u^4*v^10*w^10 - 
     116159469600*u^5*v^10*w^10 + 35214542400*u^2*v^11*w^11 - 
     116532849600*u^3*v^11*w^11 + 3322944000*v^12*w^12 - 
     24395709600*u*v^12*w^12 + vwsym[2341440000*u^14*v^10 - 
       2341440000*u^15*v^10 + 4682880000*u^13*v^11 - 7024320000*u^14*v^11 + 
       2341440000*u^12*v^12 - 7024320000*u^13*v^12 - 2341440000*u^12*v^13 + 
       6108660000*u^14*v^9*w - 6108660000*u^15*v^9*w + 
       19494319200*u^13*v^10*w - 27663619200*u^14*v^10*w + 
       20662658400*u^12*v^11*w - 44278257600*u^13*v^11*w + 
       7276999200*u^11*v^12*w - 30000297600*u^12*v^12*w - 
       7276999200*u^11*v^13*w + 5546650800*u^14*v^8*w^2 - 
       5546650800*u^15*v^8*w^2 + 30872104200*u^13*v^9*w^2 - 
       41765655000*u^14*v^9*w^2 + 53300784000*u^12*v^10*w^2 - 
       101214455400*u^13*v^10*w^2 + 36171858600*u^11*v^11*w^2 - 
       107515077000*u^12*v^11*w^2 + 8196528000*u^10*v^12*w^2 - 
       50716153800*u^11*v^12*w^2 - 8196528000*u^10*v^13*w^2 + 
       2168604600*u^14*v^7*w^3 - 2168604600*u^15*v^7*w^3 + 
       23299808700*u^13*v^8*w^3 - 30281384100*u^14*v^8*w^3 + 
       63519668400*u^12*v^9*w^3 - 113596713300*u^13*v^9*w^3 + 
       69737783400*u^11*v^10*w^3 - 179424677400*u^12*v^10*w^3 + 
       31272773400*u^10*v^11*w^3 - 132265182600*u^11*v^11*w^3 + 
       3923454300*u^9*v^12*w^3 - 42247893300*u^10*v^12*w^3 - 
       3923454300*u^9*v^13*w^3 + 323495100*u^14*v^6*w^4 - 
       323495100*u^15*v^6*w^4 + 8534184300*u^13*v^7*w^4 - 
       10717404000*u^14*v^7*w^4 + 39946321050*u^12*v^8*w^4 - 
       68496706050*u^13*v^8*w^4 + 67500641400*u^11*v^9*w^4 - 
       161926537650*u^12*v^9*w^4 + 48329810700*u^10*v^10*w^4 - 
       175467467100*u^11*v^10*w^4 + 13213030500*u^9*v^11*w^4 - 
       88144325400*u^10*v^11*w^4 + 648229350*u^8*v^12*w^4 - 
       17148828150*u^9*v^12*w^4 - 648229350*u^8*v^13*w^4 + 
       1507437950*u^13*v^6*w^5 - 1595662250*u^14*v^6*w^5 + 
       13642856450*u^12*v^7*w^5 - 21781927900*u^13*v^7*w^5 + 
       36006456450*u^11*v^8*w^5 - 82707141350*u^12*v^8*w^5 + 
       38896806350*u^10*v^9*w^5 - 131314092200*u^11*v^9*w^5 + 
       17149224200*u^9*v^10*w^5 - 96339775450*u^10*v^10*w^5 + 
       2036531400*u^8*v^11*w^5 - 30061788500*u^9*v^11*w^5 - 
       25828800*u^7*v^12*w^5 - 2509765950*u^8*v^12*w^5 + 
       25828800*u^7*v^13*w^5 + 12127056550*u^11*v^7*w^6 - 
       29049173407*u^12*v^7*w^6 + 17756973200*u^10*v^8*w^6 - 
       60323080076*u^11*v^8*w^6 + 10860598300*u^9*v^9*w^6 - 
       60120663885*u^10*v^9*w^6 + 1614243250*u^8*v^10*w^6 - 
       25944176790*u^9*v^10*w^6 - 451165800*u^7*v^11*w^6 - 
       2625431230*u^8*v^11*w^6 - 63057450*u^6*v^12*w^6 + 
       545770050*u^7*v^12*w^6 + 63057450*u^6*v^13*w^6 + 
       6700692850*u^9*v^8*w^7 - 31638508897*u^10*v^8*w^7 + 
       2889156350*u^8*v^9*w^7 - 17302302570*u^9*v^9*w^7 - 
       300373600*u^7*v^10*w^7 - 3052509780*u^8*v^10*w^7 - 
       541741200*u^6*v^11*w^7 + 1452249040*u^7*v^11*w^7 - 
       83749200*u^5*v^12*w^7 + 707962650*u^6*v^12*w^7 + 
       83749200*u^5*v^13*w^7 + 12848464500*u^7*v^9*w^8 - 
       21079110185*u^8*v^9*w^8 + 9669810750*u^6*v^10*w^8 - 
       19872390490*u^7*v^10*w^8 + 4709985900*u^5*v^11*w^8 - 
       12688777830*u^6*v^11*w^8 + 1249707600*u^4*v^12*w^8 - 
       5598809100*u^5*v^12*w^8 - 1249707600*u^4*v^13*w^8 + 
       34654403700*u^5*v^10*w^9 - 66523762950*u^6*v^10*w^9 + 
       23423637600*u^4*v^11*w^9 - 58831587600*u^5*v^11*w^9 + 
       6630750000*u^3*v^12*w^9 - 30261751200*u^4*v^12*w^9 - 
       6630750000*u^3*v^13*w^9 + 43009953600*u^3*v^11*w^10 - 
       115893214200*u^4*v^11*w^10 + 12759318600*u^2*v^12*w^10 - 
       60657478200*u^3*v^12*w^10 - 12759318600*u^2*v^13*w^10 + 
       10732942800*u*v^12*w^11 - 57359755800*u^2*v^12*w^11 - 
       10732942800*u*v^13*w^11 - 3322944000*v^13*w^12])/
    (25920000*u^9*v^6*(u + v)^2*w^6*(u + w)^2)}, 
  {cyc[(T2[v, w]*(3*u^10*v*w + 90*u^8*v^2*w^2 + 570*u^6*v^3*w^3 + 
       1125*u^4*v^4*w^4 + 648*u^2*v^5*w^5 + 65*v^6*w^6 + 
       vwsym[15*u^9*v^2*w + 30*u^8*v^3*w + 30*u^7*v^4*w + 15*u^6*v^5*w + 
         3*u^5*v^6*w + 210*u^7*v^3*w^2 + 240*u^6*v^4*w^2 + 135*u^5*v^5*w^2 + 
         30*u^4*v^6*w^2 + 750*u^5*v^4*w^3 + 480*u^4*v^5*w^3 + 
         120*u^3*v^6*w^3 + 810*u^3*v^5*w^4 + 225*u^2*v^6*w^4 + 
         198*u*v^6*w^5]))/(3*u^6)], 
   cyc[(Log[u]*(1240*u^12*v^5*w^5 + 1656*u^4*v^6*w^6 + 2266500*u^10*v^6*w^6 + 
       1800*u^2*v^7*w^7 + 94975584*u^8*v^7*w^7 + 478485460*u^6*v^8*w^8 + 
       413999120*u^4*v^9*w^9 + 49663620*u^2*v^10*w^10 + 
       vwsym[156000*u^12*v^10 + 936000*u^11*v^11 + 2340000*u^10*v^12 + 
         3120000*u^9*v^13 + 2340000*u^8*v^14 + 936000*u^7*v^15 + 
         156000*u^6*v^16 + 397200*u^12*v^9*w + 3794400*u^11*v^10*w + 
         13489200*u^10*v^11*w + 24432000*u^9*v^12*w + 24822000*u^8*v^13*w + 
         14191200*u^7*v^14*w + 4184400*u^6*v^15*w + 475200*u^5*v^16*w + 
         354400*u^12*v^8*w^2 + 5827200*u^11*v^9*w^2 + 30868800*u^10*v^10*
          w^2 + 77540000*u^9*v^11*w^2 + 106152000*u^8*v^12*w^2 + 
         82478400*u^7*v^13*w^2 + 35339200*u^6*v^14*w^2 + 
         7408800*u^5*v^15*w^2 + 540000*u^4*v^16*w^2 + 137400*u^12*v^7*w^3 + 
         4275600*u^11*v^8*w^3 + 36179400*u^10*v^9*w^3 + 131064000*u^9*v^10*
          w^3 + 245535000*u^8*v^11*w^3 + 256544400*u^7*v^12*w^3 + 
         150600600*u^6*v^13*w^3 + 46922400*u^5*v^14*w^3 + 
         6642000*u^4*v^15*w^3 + 288000*u^3*v^16*w^3 + 20400*u^12*v^6*w^4 + 
         1526400*u^11*v^7*w^4 + 23078400*u^10*v^8*w^4 + 
         128562000*u^9*v^9*w^4 + 341046000*u^8*v^10*w^4 + 
         484490400*u^7*v^11*w^4 + 383414400*u^6*v^12*w^4 + 
         165704400*u^5*v^13*w^4 + 35820000*u^4*v^14*w^4 + 
         3168000*u^3*v^15*w^4 + 72000*u^2*v^16*w^4 + 232080*u^11*v^6*w^5 + 
         7745640*u^10*v^7*w^5 + 73920400*u^9*v^8*w^5 + 294542400*u^8*v^9*
          w^5 + 586212240*u^7*v^10*w^5 + 629636280*u^6*v^11*w^5 + 
         369177840*u^5*v^12*w^5 + 112545000*u^4*v^13*w^5 + 
         15684000*u^3*v^14*w^5 + 763200*u^2*v^15*w^5 + 7200*u*v^16*w^5 - 
         5740*u^3*v^7*w^6 + 26839402*u^9*v^7*w^6 - 5490*u^2*v^8*w^6 + 
         162861672*u^8*v^8*w^6 - 6073*u*v^9*w^6 + 469499387*u^7*v^9*w^6 + 
         698016482*u^6*v^10*w^6 + 555821385*u^5*v^11*w^6 + 
         232741252*u^4*v^12*w^6 + 47132917*u^3*v^13*w^6 + 
         3870942*u^2*v^14*w^6 + 96077*u*v^15*w^6 - 21225*u*v^8*w^7 + 
         296638455*u^7*v^8*w^7 + 571747532*u^6*v^9*w^7 + 
         608209575*u^5*v^10*w^7 + 344628192*u^4*v^11*w^7 + 
         97851469*u^3*v^12*w^7 + 12302100*u^2*v^13*w^7 + 549147*u*v^14*w^7 + 
         565387080*u^5*v^9*w^8 + 401713500*u^4*v^10*w^8 + 
         151884507*u^3*v^11*w^8 + 26993760*u^2*v^12*w^8 + 
         1804350*u*v^13*w^8 + 186274595*u^3*v^10*w^9 + 42703212*u^2*v^11*
          w^9 + 3820002*u*v^12*w^9 + 5496792*u*v^11*w^10]))/(7200*v^5*w^5)], 
   (-2901600*u^7*v^7*w^7 - 599720523000*u^9*v^9*w^9 + 
     cyc[2036520*u^16*v^5*w^5 - 678840*u^17*v^5*w^5 + 1601464*u^9*v^6*w^6 + 
       1205442740*u^14*v^6*w^6 - 1263508426*u^15*v^6*w^6 + 
       41394360100*u^12*v^7*w^7 - 59676794280*u^13*v^7*w^7 + 
       188867963800*u^10*v^8*w^8 - 382049926830*u^11*v^8*w^8 + 
       227657992680*u^8*v^9*w^9 + 251772114920*u^6*v^10*w^10 - 
       622317175710*u^7*v^10*w^10 + 196875328440*u^4*v^11*w^11 - 
       630860793080*u^5*v^11*w^11 + 48472946800*u^2*v^12*w^12 - 
       258979759440*u^3*v^12*w^12 + 1560960000*v^13*w^13 - 
       24993060000*u*v^13*w^13] + s3sym[78048000*u^16*v^10 - 
       78048000*u^17*v^10 + 468288000*u^15*v^11 - 546336000*u^16*v^11 + 
       1170720000*u^14*v^12 - 1639008000*u^15*v^12 - 2731680000*u^14*v^13 + 
       203622000*u^16*v^9*w - 203622000*u^17*v^9*w + 1893642000*u^15*v^10*w - 
       2165952000*u^16*v^10*w + 6617502000*u^14*v^11*w - 
       8923272000*u^15*v^11*w + 11809650000*u^13*v^12*w - 
       19457472000*u^14*v^12*w + 184888360*u^16*v^8*w^2 - 
       184888360*u^17*v^8*w^2 + 2904428960*u^15*v^9*w^2 - 
       3267547320*u^16*v^9*w^2 + 14899526560*u^14*v^10*w^2 - 
       19463693520*u^15*v^10*w^2 + 36416459360*u^13*v^11*w^2 - 
       57119455920*u^14*v^11*w^2 - 95248736160*u^13*v^12*w^2 + 
       72286820*u^16*v^7*w^3 - 72286820*u^17*v^7*w^3 + 
       2129612300*u^15*v^8*w^3 - 2362331480*u^16*v^8*w^3 + 
       17231412440*u^14*v^9*w^3 - 21891281700*u^15*v^9*w^3 + 
       60072054600*u^13*v^10*w^3 - 90306681600*u^14*v^10*w^3 + 
       108315806320*u^12*v^11*w^3 - 200195324280*u^13*v^11*w^3 + 
       10783170*u^16*v^6*w^4 - 10783170*u^17*v^6*w^4 + 
       758287300*u^15*v^7*w^4 - 831061290*u^16*v^7*w^4 + 
       10865231970*u^14*v^8*w^4 - 13463067570*u^15*v^8*w^4 + 
       57691095520*u^13*v^9*w^4 - 83497371930*u^14*v^9*w^4 + 
       146011031900*u^12*v^10*w^4 - 255887158020*u^13*v^10*w^4 - 
       437055150660*u^12*v^11*w^4 + 130236110*u^15*v^6*w^5 - 
       125030840*u^16*v^6*w^5 + 3683734610*u^14*v^7*w^5 - 
       4371391940*u^15*v^7*w^5 + 32778745300*u^13*v^8*w^5 - 
       45502460680*u^14*v^8*w^5 + 123242648260*u^12*v^9*w^5 - 
       205119191880*u^13*v^9*w^5 + 230938925280*u^11*v^10*w^5 - 
       479294167680*u^12*v^10*w^5 + 5471540*u^8*v^7*w^6 + 
       12360723430*u^13*v^7*w^6 - 15832895421*u^14*v^7*w^6 + 
       68374617430*u^12*v^8*w^6 - 106265151145*u^13*v^8*w^6 + 
       182946917260*u^11*v^9*w^6 - 352172439681*u^12*v^9*w^6 - 
       626375589461*u^11*v^10*w^6 + 119657142660*u^11*v^8*w^7 - 
       208395127290*u^12*v^8*w^7 + 214197674120*u^10*v^9*w^7 - 
       472062854816*u^11*v^9*w^7 - 560111143925*u^10*v^9*w^8])/
    (864000*u^5*v^5*w^5)}}, 
 {{(Log[u]*(45*Pi^2*u^2 + 240*Pi^2*v*w + vwsym[-114*Pi^2*u*v - 43*Pi^2*v^2]))/
     (360*(u^2 + v^2 + w^2)) + 
    vwsym[-(Pi^2*(105*u^2 + 114*u*v - 17*v^2 - 228*u*w + 120*v*w + 139*w^2)*
         Log[v])/(360*(u^2 + v^2 + w^2)) + 
      ((3*u^2*v + 2*v^3 + 3*u^2*w + 3*v^2*w + 6*v*w^2 + 5*w^3)*T3[u, v, w])/
       (3*w*(u^2 + v^2 + w^2)) + ((11*u^3 + 15*u*v^2 + 3*u^2*w + 15*v^2*w + 
         33*u*w^2 + 41*w^3)*T3[v, u, w])/(30*w*(u^2 + v^2 + w^2)) + 
      ((55*u^5 + 40*u^3*v^2 + 78*u^4*w + 45*u^2*v^2*w + 61*u^3*w^2 + 
         15*u*v^2*w^2 + 55*u^2*w^3 + 10*v^2*w^3 + 24*u*w^4 + 7*w^5)*
        T3[v, w, u])/(30*u^3*(u^2 + v^2 + w^2))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-165*u^2 + 144*v*w + vwsym[-245*v^2]))/(72*(u^2 + v^2 + w^2)) + 
    (Log[v]*Log[w]*(14210*u^4 + 4104*u^2*v*w + 1200*v^2*w^2 + 
       vwsym[-6579*u^3*v + 10744*u^2*v^2 + 1230*u*v^3 + 420*v^4 + 
         600*u*v^2*w]))/(3600*u^2*(u^2 + v^2 + w^2)) + 
    (77922*Pi^2*u^4 + 11736*Pi^2*u^2*v*w - 1200*Pi^2*v^2*w^2 + 
      vwsym[8619*Pi^2*u^3*v + 72236*Pi^2*u^2*v^2 - 1230*Pi^2*u*v^3 - 
        420*Pi^2*v^4 - 600*Pi^2*u*v^2*w])/(21600*u^2*(u^2 + v^2 + w^2)) + 
    (T2[v, w]*(-15510*u^10 - 6264*u^8*v*w + 114480*u^6*v^2*w^2 + 
       171600*u^4*v^3*w^3 + 297000*u^2*v^4*w^4 + 131040*v^5*w^5 + 
       vwsym[-18321*u^9*v - 9864*u^8*v^2 - 15290*u^7*v^3 - 11136*u^6*v^4 - 
         3518*u^5*v^5 + 28260*u^7*v^2*w - 1320*u^6*v^3*w - 34398*u^5*v^4*w - 
         16680*u^4*v^5*w + 82740*u^5*v^3*w^2 - 25920*u^4*v^4*w^2 - 
         29940*u^3*v^5*w^2 + 136140*u^3*v^4*w^3 + 43720*u^2*v^5*w^3 + 
         176760*u*v^5*w^4]))/(3600*u^8*(u^2 + v^2 + w^2)) + 
    vwsym[((7800*u^4 + 3267*u^3*v + 7216*u^2*v^2 - 1230*u*v^3 - 420*v^4 - 
         4407*u^3*w - 7920*u^2*v*w + 600*u*v^2*w + 16784*u^2*w^2 - 
         600*u*v*w^2 + 1230*u*w^3 + 420*w^4)*Log[u]*Log[v])/
       (3600*u^2*(u^2 + v^2 + w^2)) + 
      ((-6449*u^4 - 4925*u^2*v^2 + 2520*u^3*w - 300*u*v^2*w - 7250*u^2*w^2 - 
         300*v^2*w^2 - 615*u*w^3 - 210*w^4)*Log[v]^2)/
       (1800*u^2*(u^2 + v^2 + w^2)) + 
      ((93600*u^6*v^5 + 285120*u^6*v^4*w + 117840*u^5*v^5*w + 
         313200*u^6*v^3*w^2 + 422724*u^5*v^4*w^2 + 26232*u^4*v^5*w^2 + 
         156000*u^6*v^2*w^3 + 549160*u^5*v^3*w^3 + 141582*u^4*v^4*w^3 - 
         14970*u^3*v^5*w^3 + 36000*u^6*v*w^4 + 321380*u^5*v^2*w^4 + 
         240280*u^4*v^3*w^4 - 39420*u^3*v^4*w^4 - 5560*u^2*v^5*w^4 + 
         3600*u^6*w^5 + 84360*u^5*v*w^5 + 168300*u^4*v^2*w^5 - 
         38700*u^3*v^3*w^5 - 22200*u^2*v^4*w^5 - 420*u*v^5*w^5 + 
         7256*u^5*w^6 + 46968*u^4*v*w^6 - 28560*u^3*v^2*w^6 - 
         38040*u^2*v^3*w^6 - 2100*u*v^4*w^6 + 3598*u^4*w^7 - 
         29457*u^3*v*w^7 - 33916*u^2*v^2*w^7 - 2970*u*v^3*w^7 + 420*v^4*w^7 - 
         15453*u^3*w^8 - 29760*u^2*v*w^8 - 4800*u*v^2*w^8 - 17244*u^2*w^9 - 
         1500*u*v*w^9 - 1650*u*w^10 - 420*w^11)*T2[u, v])/
       (3600*u^2*w^7*(u^2 + v^2 + w^2))], 
   (Log[u]*(4344*u^5*v^5*w^5 + 489830*u^3*v^6*w^6 - 14568*u*v^7*w^7 + 
       vwsym[561600*u^5*v^10 + 1429920*u^5*v^9*w + 707040*u^4*v^10*w + 
         1211040*u^5*v^8*w^2 + 2182824*u^4*v^9*w^2 + 157392*u^3*v^10*w^2 + 
         426240*u^5*v^7*w^3 + 2262468*u^4*v^8*w^3 + 770796*u^3*v^9*w^3 - 
         89820*u^2*v^10*w^3 + 59040*u^5*v^6*w^4 + 949488*u^4*v^7*w^4 + 
         1069398*u^3*v^8*w^4 - 191610*u^2*v^9*w^4 - 33360*u*v^10*w^4 + 
         147662*u^4*v^6*w^5 + 532776*u^3*v^7*w^5 - 143880*u^2*v^8*w^5 - 
         116520*u*v^9*w^5 - 2520*v^10*w^5 - 172065*u^2*v^7*w^6 - 
         77205*u*v^8*w^6 - 24288*v^9*w^6 - 55800*v^8*w^7]))/
     (21600*u*v^6*w^6*(u^2 + v^2 + w^2)) + 
    vwsym[((2808000*u^12*v^5 + 8553600*u^12*v^4*w + 7747200*u^11*v^5*w + 
        9396000*u^12*v^3*w^2 + 25512120*u^11*v^4*w^2 + 7025760*u^10*v^5*w^2 + 
        4680000*u^12*v^2*w^3 + 30568800*u^11*v^3*w^3 + 
        26121240*u^10*v^4*w^3 + 1675740*u^9*v^5*w^3 + 1080000*u^12*v*w^4 + 
        16661400*u^11*v^2*w^4 + 35052600*u^10*v^3*w^4 + 8703030*u^9*v^4*w^4 - 
        779130*u^8*v^5*w^4 + 108000*u^12*w^5 + 4150800*u^11*v*w^5 + 
        21071100*u^10*v^2*w^5 + 14360200*u^9*v^3*w^5 - 1795770*u^8*v^4*w^5 - 
        407040*u^7*v^5*w^5 + 1339573*u^11*w^6 + 5793261*u^10*v*w^6 + 
        10959590*u^9*v^2*w^6 - 1872610*u^8*v^3*w^6 - 2105670*u^7*v^4*w^6 - 
        259850*u^6*v^5*w^6 + 3551519*u^10*w^7 + 3799440*u^9*v*w^7 + 
        3880630*u^8*v^2*w^7 - 2105720*u^7*v^3*w^7 - 2393670*u^6*v^4*w^7 - 
        1128400*u^5*v^5*w^7 + 3766395*u^9*w^8 + 1601367*u^8*v*w^8 + 
        6547490*u^7*v^2*w^8 + 4768090*u^6*v^3*w^8 - 1402680*u^5*v^4*w^8 - 
        1721360*u^4*v^5*w^8 + 1484815*u^8*w^9 - 78282*u^7*v*w^9 + 
        6815850*u^6*v^2*w^9 + 11492300*u^5*v^3*w^9 + 7876800*u^4*v^4*w^9 + 
        2509200*u^3*v^5*w^9 - 253684*u^7*w^10 - 1884810*u^6*v*w^10 + 
        1052400*u^5*v^2*w^10 + 11711500*u^4*v^3*w^10 + 
        19216800*u^3*v^4*w^10 + 10576200*u^2*v^5*w^10 - 372390*u^6*w^11 - 
        1782540*u^5*v*w^11 - 2124900*u^4*v^2*w^11 + 6051600*u^3*v^3*w^11 + 
        16864200*u^2*v^4*w^11 + 11199600*u*v^5*w^11 - 80340*u^5*w^12 - 
        500400*u^4*v*w^12 - 898200*u^3*v^2*w^12 + 1311600*u^2*v^3*w^12 + 
        5302800*u*v^4*w^12 + 3931200*v^5*w^12)*Log[v])/
      (108000*u^7*w^6*(u + w)^2*(u^2 + v^2 + w^2))], 
   (36689400*u^14*v^5*w^5 - 12229800*u^15*v^5*w^5 + 1892958700*u^12*v^6*w^6 - 
     3334114544*u^13*v^6*w^6 - 322638900*u^10*v^7*w^7 - 
     10106963864*u^11*v^7*w^7 + 643019600*u^8*v^8*w^8 + 
     177139958*u^9*v^8*w^8 + 6477709600*u^6*v^9*w^9 - 
     8895327764*u^7*v^9*w^9 + 15050866600*u^4*v^10*w^10 - 
     22059465200*u^5*v^10*w^10 + 14802336000*u^2*v^11*w^11 - 
     39908116800*u^3*v^11*w^11 + 1852243200*v^12*w^12 - 
     11874146400*u*v^12*w^12 + vwsym[1303776000*u^14*v^10 - 
       1303776000*u^15*v^10 + 2607552000*u^13*v^11 - 3911328000*u^14*v^11 + 
       1303776000*u^12*v^12 - 3911328000*u^13*v^12 - 1303776000*u^12*v^13 + 
       3572229600*u^14*v^9*w - 3572229600*u^15*v^9*w + 
       10637402400*u^13*v^10*w - 15344928000*u^14*v^10*w + 
       10558116000*u^12*v^11*w - 23466110400*u^13*v^11*w + 
       3492943200*u^11*v^12*w - 15186355200*u^12*v^12*w - 
       3492943200*u^11*v^13*w + 3156260400*u^14*v^8*w^2 - 
       3156260400*u^15*v^8*w^2 + 16816375800*u^13*v^9*w^2 - 
       23087809800*u^14*v^9*w^2 + 27033883200*u^12*v^10*w^2 - 
       53080637400*u^13*v^10*w^2 + 16243680600*u^11*v^11*w^2 - 
       52392799800*u^12*v^11*w^2 + 2869912800*u^10*v^12*w^2 - 
       22113624600*u^11*v^12*w^2 - 2869912800*u^10*v^13*w^2 + 
       1132914600*u^14*v^7*w^3 - 1132914600*u^15*v^7*w^3 + 
       12539592300*u^13*v^8*w^3 - 16407999300*u^14*v^8*w^3 + 
       31941898800*u^12*v^9*w^3 - 59009051700*u^13*v^9*w^3 + 
       31053509400*u^11*v^10*w^3 - 86228987400*u^12*v^10*w^3 + 
       10775118600*u^10*v^11*w^3 - 55655074200*u^11*v^11*w^3 + 
       256830300*u^9*v^12*w^3 - 13416884100*u^10*v^12*w^3 - 
       256830300*u^9*v^13*w^3 + 160025100*u^14*v^6*w^4 - 
       160025100*u^15*v^6*w^4 + 4384860000*u^13*v^7*w^4 - 
       5516231700*u^14*v^7*w^4 + 19858826250*u^12*v^8*w^4 - 
       34999168950*u^13*v^8*w^4 + 29867311800*u^11*v^9*w^4 - 
       76978061250*u^12*v^9*w^4 + 16245858300*u^10*v^10*w^4 - 
       72351827100*u^11*v^10*w^4 + 1360936800*u^9*v^11*w^4 - 
       26493537300*u^10*v^11*w^4 - 651601050*u^8*v^12*w^4 - 
       825208050*u^9*v^12*w^4 + 651601050*u^8*v^13*w^4 + 
       761760050*u^13*v^6*w^5 - 786646550*u^14*v^6*w^5 + 
       6570715250*u^12*v^7*w^5 - 10683489700*u^13*v^7*w^5 + 
       15269703150*u^11*v^8*w^5 - 38130726050*u^12*v^8*w^5 + 
       12331875650*u^10*v^9*w^5 - 52216364600*u^11*v^9*w^5 + 
       1301695400*u^9*v^10*w^5 - 26703837550*u^10*v^10*w^5 - 
       1853265300*u^8*v^11*w^5 - 251164100*u^9*v^11*w^5 - 
       247143600*u^7*v^12*w^5 + 2705105550*u^8*v^12*w^5 + 
       247143600*u^7*v^13*w^5 + 4052549050*u^11*v^7*w^6 - 
       12125825569*u^12*v^7*w^6 + 3490439800*u^10*v^8*w^6 - 
       21003575715*u^11*v^8*w^6 - 1529587200*u^9*v^9*w^6 - 
       12440558249*u^10*v^9*w^6 - 3487404950*u^8*v^10*w^6 + 
       4125678341*u^9*v^10*w^6 - 1381401700*u^7*v^11*w^6 + 
       6562192650*u^8*v^11*w^6 - 152698450*u^6*v^12*w^6 + 
       1733897750*u^7*v^12*w^6 + 152698450*u^6*v^13*w^6 - 
       2584000350*u^9*v^8*w^7 - 3861544089*u^10*v^8*w^7 - 
       3769658550*u^8*v^9*w^7 + 5455205738*u^9*v^9*w^7 - 
       4289005000*u^7*v^10*w^7 + 10259561782*u^8*v^10*w^7 - 
       2788905100*u^6*v^11*w^7 + 8079978000*u^7*v^11*w^7 - 
       741976400*u^5*v^12*w^7 + 3597831550*u^6*v^12*w^7 + 
       741976400*u^5*v^13*w^7 + 1810876400*u^7*v^9*w^8 - 
       441320277*u^8*v^9*w^8 - 3023283050*u^6*v^10*w^8 + 
       5058251841*u^7*v^10*w^8 - 4355515100*u^5*v^11*w^8 + 
       9911017550*u^6*v^11*w^8 - 1444606600*u^4*v^12*w^8 + 
       6437647700*u^5*v^12*w^8 + 1444606600*u^4*v^13*w^8 + 
       5121014300*u^5*v^10*w^9 - 6773825350*u^6*v^10*w^9 + 
       1795135600*u^4*v^11*w^9 - 1621571200*u^5*v^11*w^9 + 
       263199600*u^3*v^12*w^9 - 400963800*u^4*v^12*w^9 - 
       263199600*u^3*v^13*w^9 + 13674794400*u^3*v^11*w^10 - 
       28030841000*u^4*v^11*w^10 + 4370914200*u^2*v^12*w^10 - 
       17581996200*u^3*v^12*w^10 - 4370914200*u^2*v^13*w^10 + 
       5128887600*u*v^12*w^11 - 23590849800*u^2*v^12*w^11 - 
       5128887600*u*v^13*w^11 - 1852243200*v^13*w^12])/
    (12960000*u^7*v^6*(u + v)^2*w^6*(u + w)^2*(u^2 + v^2 + w^2))}, 
  {cyc[(T2[v, w]*(15*u^10*v*w + 450*u^8*v^2*w^2 + 2900*u^6*v^3*w^3 + 
       6105*u^4*v^4*w^4 + 3798*u^2*v^5*w^5 + 390*v^6*w^6 + 
       vwsym[75*u^9*v^2*w + 150*u^8*v^3*w + 150*u^7*v^4*w + 75*u^6*v^5*w + 
         15*u^5*v^6*w + 1050*u^7*v^3*w^2 + 1200*u^6*v^4*w^2 + 
         675*u^5*v^5*w^2 + 150*u^4*v^6*w^2 + 3900*u^5*v^4*w^3 + 
         2550*u^4*v^5*w^3 + 650*u^3*v^6*w^3 + 4560*u^3*v^5*w^4 + 
         1305*u^2*v^6*w^4 + 1188*u*v^6*w^5]))/(15*u^6)], 
   cyc[(Log[u]*(4344*u^12*v^5*w^5 - 19296*u^4*v^6*w^6 + 
       6744458*u^10*v^6*w^6 + 31248*u^2*v^7*w^7 + 291596544*u^8*v^7*w^7 + 
       1492807800*u^6*v^8*w^8 + 1295932720*u^4*v^9*w^9 + 
       163162620*u^2*v^10*w^10 + vwsym[561600*u^12*v^10 + 3369600*u^11*v^11 + 
         8424000*u^10*v^12 + 11232000*u^9*v^13 + 8424000*u^8*v^14 + 
         3369600*u^7*v^15 + 561600*u^6*v^16 + 1429920*u^12*v^9*w + 
         13659840*u^11*v^10*w + 48561120*u^10*v^11*w + 87955200*u^9*v^12*w + 
         89359200*u^8*v^13*w + 51088320*u^7*v^14*w + 15063840*u^6*v^15*w + 
         1710720*u^5*v^16*w + 1211040*u^12*v^8*w^2 + 20459520*u^11*v^9*w^2 + 
         109313280*u^10*v^10*w^2 + 275515200*u^9*v^11*w^2 + 
         377611200*u^8*v^12*w^2 + 293293440*u^7*v^13*w^2 + 
         125406720*u^6*v^14*w^2 + 26153280*u^5*v^15*w^2 + 
         1879200*u^4*v^16*w^2 + 426240*u^12*v^7*w^3 + 14225760*u^11*v^8*w^3 + 
         123895440*u^10*v^9*w^3 + 454291200*u^9*v^10*w^3 + 
         855349200*u^8*v^11*w^3 + 894529440*u^7*v^12*w^3 + 
         523715760*u^6*v^13*w^3 + 161922240*u^5*v^14*w^3 + 
         22518000*u^4*v^15*w^3 + 936000*u^3*v^16*w^3 + 59040*u^12*v^6*w^4 + 
         4695840*u^11*v^7*w^4 + 75090240*u^10*v^8*w^4 + 
         429818400*u^9*v^9*w^4 + 1154584800*u^8*v^10*w^4 + 
         1647699840*u^7*v^11*w^4 + 1302272640*u^6*v^12*w^4 + 
         558519840*u^5*v^13*w^4 + 118627200*u^4*v^14*w^4 + 
         10116000*u^3*v^15*w^4 + 216000*u^2*v^16*w^4 + 679968*u^11*v^6*w^5 + 
         23672304*u^10*v^7*w^5 + 236010240*u^9*v^8*w^5 + 
         962688240*u^8*v^9*w^5 + 1936605024*u^7*v^10*w^5 + 
         2084514768*u^6*v^11*w^5 + 1215424224*u^5*v^12*w^5 + 
         364915800*u^4*v^13*w^5 + 49344000*u^3*v^14*w^5 + 
         2289600*u^2*v^15*w^5 + 21600*u*v^16*w^5 - 122160*u^3*v^7*w^6 + 
         81927121*u^9*v^7*w^6 - 40788*u^2*v^8*w^6 + 512695914*u^8*v^8*w^6 - 
         76890*u*v^9*w^6 + 1504769857*u^7*v^9*w^6 + 2253437312*u^6*v^10*w^6 + 
         1791843573*u^5*v^11*w^6 + 742954106*u^4*v^12*w^6 + 
         147807199*u^3*v^13*w^6 + 12047442*u^2*v^14*w^6 + 348954*u*v^15*w^6 - 
         147330*u*v^8*w^7 + 925486215*u^7*v^8*w^7 + 1804787804*u^6*v^9*w^7 + 
         1927201149*u^5*v^10*w^7 + 1088995536*u^4*v^11*w^7 + 
         307933189*u^3*v^12*w^7 + 39570660*u^2*v^13*w^7 + 
         2086374*u*v^14*w^7 + 1770489390*u^5*v^9*w^8 + 1260935190*u^4*v^10*
          w^8 + 479481159*u^3*v^11*w^8 + 88275120*u^2*v^12*w^8 + 
         6846060*u*v^13*w^8 + 588439925*u^3*v^10*w^9 + 140259612*u^2*v^11*
          w^9 + 14301684*u*v^12*w^9 + 20376384*u*v^11*w^10]))/
     (21600*v^5*w^5)], (-36942912*u^7*v^7*w^7 - 1881479001120*u^9*v^9*w^9 + 
     cyc[7337880*u^16*v^5*w^5 - 2445960*u^17*v^5*w^5 + 30865584*u^9*v^6*w^6 + 
       3722582520*u^14*v^6*w^6 - 3887264314*u^15*v^6*w^6 + 
       128222690280*u^12*v^7*w^7 - 186190669800*u^13*v^7*w^7 + 
       588456320880*u^10*v^8*w^8 - 1200967523010*u^11*v^8*w^8 + 
       709589036160*u^8*v^9*w^9 + 808646201520*u^6*v^10*w^10 - 
       1979612879490*u^7*v^10*w^10 + 661588627440*u^4*v^11*w^11 - 
       2082748454640*u^5*v^11*w^11 + 167658026400*u^2*v^12*w^12 - 
       887554124640*u^3*v^12*w^12 + 5215104000*v^13*w^13 - 
       85843022400*u*v^13*w^13] + s3sym[260755200*u^16*v^10 - 
       260755200*u^17*v^10 + 1564531200*u^15*v^11 - 1825286400*u^16*v^11 + 
       3911328000*u^14*v^12 - 5475859200*u^15*v^12 - 9126432000*u^14*v^13 + 
       714445920*u^16*v^9*w - 714445920*u^17*v^9*w + 6565652640*u^15*v^10*w - 
       7507157760*u^16*v^10*w + 22826020320*u^14*v^11*w - 
       30754028160*u^15*v^11*w + 40650919200*u^13*v^12*w - 
       66882827520*u^14*v^12*w + 631252080*u^16*v^8*w^2 - 
       631252080*u^17*v^8*w^2 + 10050137280*u^15*v^9*w^2 - 
       11304424080*u^16*v^9*w^2 + 51587110080*u^14*v^10*w^2 - 
       67360845600*u^15*v^10*w^2 + 125997238080*u^13*v^11*w^2 - 
       197479853280*u^14*v^11*w^2 - 329085031680*u^13*v^12*w^2 + 
       226582920*u^16*v^7*w^3 - 226582920*u^17*v^7*w^3 + 
       7086910680*u^15*v^8*w^3 - 7860592080*u^16*v^8*w^3 + 
       58487995440*u^14*v^9*w^3 - 74309128200*u^15*v^9*w^3 + 
       205235819280*u^13*v^10*w^3 - 308593065600*u^14*v^10*w^3 + 
       370836609120*u^12*v^11*w^3 - 685695008880*u^13*v^11*w^3 + 
       32005020*u^16*v^6*w^4 - 32005020*u^17*v^6*w^4 + 
       2356931400*u^15*v^7*w^4 - 2583205740*u^16*v^7*w^4 + 
       35394048060*u^14*v^8*w^4 - 43867531740*u^15*v^8*w^4 + 
       191816506560*u^13*v^9*w^4 - 277842025260*u^14*v^9*w^4 + 
       489541698600*u^12*v^10*w^4 - 859253090040*u^13*v^10*w^4 - 
       1472725069560*u^12*v^11*w^4 + 400849740*u^15*v^6*w^5 - 
       376475520*u^16*v^6*w^5 + 11421093300*u^14*v^7*w^5 - 
       13510806600*u^15*v^7*w^5 + 104991526320*u^13*v^8*w^5 - 
       145743503520*u^14*v^8*w^5 + 401669825400*u^12*v^9*w^5 - 
       669546513720*u^13*v^9*w^5 + 758037097920*u^11*v^10*w^5 - 
       1578314014560*u^12*v^10*w^5 + 52318824*u^8*v^7*w^6 + 
       38285087100*u^13*v^7*w^6 - 49143136859*u^14*v^7*w^6 + 
       216048849300*u^12*v^8*w^6 - 336772040375*u^13*v^8*w^6 + 
       585310223160*u^11*v^9*w^6 - 1131398910009*u^12*v^9*w^6 - 
       2024701383199*u^11*v^10*w^6 + 374014237800*u^11*v^8*w^7 - 
       656257546520*u^12*v^8*w^7 + 674110816080*u^10*v^9*w^7 - 
       1497748739944*u^11*v^9*w^7 - 1762203356035*u^10*v^9*w^8])/
    (2592000*u^5*v^5*w^5)}}, 
 {{(Log[u]*(533*Pi^2*u^3 + vwsym[-792*Pi^2*u^2*v - 255*Pi^2*u*v^2 - 
         20*Pi^2*v^3]))/(2520*u^3) + 
    vwsym[-(Pi^2*(844*u^3 + 792*u^2*v + 255*u*v^2 + 20*v^3 - 1584*u^2*w - 
          510*u*w^2 - 40*w^3)*Log[v])/(2520*u^3) + ((v + w)*T3[u, v, w])/w + 
      ((12*u^4 - 29*u^3*w - 54*u^2*w^2 - 15*u*w^3 - 2*w^4)*T3[v, u, w])/
       (42*u^3*w) + ((879*u^6 + 1728*u^5*w + 1425*u^4*w^2 + 820*u^3*w^3 + 
         315*u^2*w^4 + 84*u*w^5 + 13*w^6)*T3[v, w, u])/(420*u^6)] + 
    (143*Zeta[3])/12, (-55*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(1790066*u^5 + 617400*u^3*v*w + 
       vwsym[-713676*u^4*v + 48915*u^3*v^2 + 120580*u^2*v^3 + 32550*u*v^4 + 
         5460*v^5 + 102900*u^2*v^2*w]))/(352800*u^5) + 
    (7241334*Pi^2*u^5 - 1045800*Pi^2*u^3*v*w + 
      vwsym[924852*Pi^2*u^4*v + 24165*Pi^2*u^3*v^2 - 204020*Pi^2*u^2*v^3 - 
        32550*Pi^2*u*v^4 - 5460*Pi^2*v^5 - 136500*Pi^2*u^2*v^2*w])/
     (2116800*u^5) + (T2[v, w]*(-2070066*u^12 - 3626280*u^10*v*w + 
       26371800*u^8*v^2*w^2 + 84917000*u^6*v^3*w^3 + 164581200*u^4*v^4*w^4 + 
       163341360*u^2*v^5*w^5 + 28963200*v^6*w^6 + 
       vwsym[-3338484*u^11*v - 2241315*u^10*v^2 - 1046540*u^9*v^3 - 
         605850*u^8*v^4 - 277284*u^7*v^5 - 40854*u^6*v^6 + 
         3535980*u^9*v^2*w + 6655320*u^8*v^3*w + 2714040*u^7*v^4*w + 
         95256*u^6*v^5*w + 32760*u^5*v^6*w + 41025600*u^7*v^3*w^2 + 
         28864710*u^6*v^4*w^2 + 11680200*u^5*v^5*w^2 + 2989980*u^4*v^6*w^2 + 
         94903200*u^5*v^4*w^3 + 63924840*u^4*v^5*w^3 + 20490120*u^3*v^6*w^3 + 
         150436440*u^3*v^5*w^4 + 55736520*u^2*v^6*w^4 + 66450720*u*v^6*w^5]))/
     (352800*u^12) + vwsym[((779660*u^5 + 15132*u^4*v - 220275*u^3*v^2 - 
         128980*u^2*v^3 - 32550*u*v^4 - 5460*v^5 - 126012*u^4*w + 
         214200*u^3*v*w + 25620*u^2*v^2*w + 41775*u^3*w^2 + 7980*u^2*v*w^2 + 
         109380*u^2*w^3 + 32550*u*w^4 + 5460*w^5)*Log[u]*Log[v])/
       (352800*u^5) + ((-102050*u^5 + 17088*u^4*w + 10095*u^3*w^2 - 
         3500*u^2*w^3 - 2325*u*w^4 - 390*w^5)*Log[v]^2)/(25200*u^5) + 
      ((21722400*u^7*v^6 + 75675600*u^7*v^5*w + 47464800*u^6*v^6*w + 
         104781600*u^7*v^4*w^2 + 178296720*u^6*v^5*w^2 + 
         37157680*u^5*v^6*w^2 + 72765000*u^7*v^3*w^3 + 266941080*u^6*v^4*
          w^3 + 150162432*u^5*v^5*w^3 + 12294072*u^4*v^6*w^3 + 
         26460000*u^7*v^2*w^4 + 201604200*u^6*v^3*w^4 + 
         243177690*u^5*v^4*w^4 + 53397288*u^4*v^5*w^4 + 1494990*u^3*v^6*w^4 + 
         4762800*u^7*v*w^5 + 80127600*u^6*v^2*w^5 + 199733800*u^5*v^3*w^5 + 
         93209760*u^4*v^4*w^5 + 6917400*u^3*v^5*w^5 + 10920*u^2*v^6*w^5 + 
         352800*u^7*w^6 + 15750000*u^6*v*w^6 + 86935800*u^5*v^2*w^6 + 
         82966800*u^4*v^3*w^6 + 12833100*u^3*v^4*w^6 + 32760*u^2*v^5*w^6 - 
         5460*u*v^6*w^6 + 1117440*u^6*w^7 + 19405680*u^5*v*w^7 + 
         39430440*u^4*v^2*w^7 + 12100200*u^3*v^3*w^7 + 4200*u^2*v^4*w^7 - 
         32760*u*v^5*w^7 + 2030742*u^5*w^8 + 10348620*u^4*v*w^8 + 
         6370125*u^3*v^2*w^8 + 43580*u^2*v^3*w^8 - 49350*u*v^4*w^8 + 
         5460*v^5*w^8 + 1143420*u^4*w^9 + 1769040*u^3*v*w^9 - 
         130620*u^2*v^2*w^9 - 109200*u*v^3*w^9 + 88425*u^3*w^10 - 
         13860*u^2*v*w^10 - 81900*u*v^2*w^10 - 117220*u^2*w^11 - 
         32760*u*v*w^11 - 38010*u*w^12 - 5460*w^13)*T2[u, v])/
       (352800*u^5*w^8)], 
   (Log[u]*(141210*u^6*v^6*w^6 + 49844172*u^4*v^7*w^7 + 
       12098484*u^2*v^8*w^8 - 1123920*v^9*w^9 + 
       vwsym[65167200*u^6*v^12 + 194443200*u^6*v^11*w + 142394400*u^5*v^12*
          w + 222553800*u^6*v^10*w^2 + 463692960*u^5*v^11*w^2 + 
         111473040*u^4*v^12*w^2 + 120506400*u^6*v^9*w^3 + 
         580842960*u^5*v^10*w^3 + 394750776*u^4*v^11*w^3 + 
         36882216*u^3*v^12*w^3 + 31290840*u^6*v^8*w^4 + 
         347099100*u^5*v^9*w^4 + 541447102*u^4*v^10*w^4 + 
         141750756*u^3*v^11*w^4 + 4484970*u^2*v^12*w^4 + 
         3321360*u^6*v^7*w^5 + 99673920*u^5*v^8*w^5 + 356729037*u^4*v^9*w^5 + 
         211827420*u^3*v^10*w^5 + 18509715*u^2*v^11*w^5 + 32760*u*v^12*w^5 + 
         11702622*u^5*v^7*w^6 + 114057174*u^4*v^8*w^6 + 
         153262494*u^3*v^9*w^6 + 29618190*u^2*v^10*w^6 + 81900*u*v^11*w^6 - 
         16380*v^12*w^6 + 66773640*u^3*v^8*w^7 + 27262845*u^2*v^9*w^7 + 
         598336*u*v^10*w^7 - 192024*v^11*w^7 - 1598766*u*v^9*w^8 - 
         780444*v^10*w^8]))/(1058400*u^4*v^7*w^7) + 
    vwsym[((4561704000*u^14*v^6 + 15891876000*u^14*v^5*w + 
        16810164000*u^13*v^6*w + 22004136000*u^14*v^4*w^2 + 
        61280125200*u^13*v^5*w^2 + 24275092800*u^12*v^6*w^2 + 
        15280650000*u^14*v^3*w^3 + 89063830800*u^13*v^4*w^3 + 
        92994869520*u^12*v^5*w^3 + 17228818320*u^11*v^6*w^3 + 
        5556600000*u^14*v^2*w^4 + 65257857000*u^13*v^3*w^4 + 
        142488467100*u^12*v^4*w^4 + 69671043960*u^11*v^5*w^4 + 
        6109040980*u^10*v^6*w^4 + 1000188000*u^14*v*w^5 + 
        25161696000*u^13*v^2*w^5 + 110542971000*u^12*v^3*w^5 + 
        113027219550*u^11*v^4*w^5 + 26193706560*u^10*v^5*w^5 + 
        939765890*u^9*v^6*w^5 + 74088000*u^14*w^6 + 4807782000*u^13*v*w^6 + 
        45348912000*u^12*v^2*w^6 + 93178081500*u^11*v^3*w^6 + 
        45140466000*u^10*v^4*w^6 + 4279040640*u^9*v^5*w^6 + 
        29218000*u^8*v^6*w^6 + 696708409*u^13*w^7 + 9356873904*u^12*v*w^7 + 
        40695430440*u^11*v^2*w^7 + 39665070900*u^10*v^3*w^7 + 
        7719735870*u^9*v^4*w^7 + 37773540*u^8*v^5*w^7 - 
        17553270*u^7*v^6*w^7 + 2274075902*u^12*w^8 + 8772564528*u^11*v*w^8 + 
        20959605240*u^10*v^2*w^8 + 11153635080*u^9*v^3*w^8 + 
        2099107080*u^8*v^4*w^8 + 279779640*u^7*v^5*w^8 + 
        70259280*u^6*v^6*w^8 + 2832051982*u^11*w^9 + 4724804784*u^10*v*w^9 + 
        14971965960*u^9*v^2*w^9 + 19158861960*u^8*v^3*w^9 + 
        14234877300*u^7*v^4*w^9 + 6452179860*u^6*v^5*w^9 + 
        1771426440*u^5*v^6*w^9 + 1152133034*u^10*w^10 + 
        3078136320*u^9*v*w^10 + 20220720660*u^8*v^2*w^10 + 
        40976593980*u^7*v^3*w^10 + 45234299040*u^6*v^4*w^10 + 
        30726398640*u^5*v^5*w^10 + 10023694800*u^4*v^6*w^10 - 
        175251485*u^9*w^11 + 2149686840*u^8*v*w^11 + 18440106300*u^7*v^2*
         w^11 + 51843239700*u^6*v^3*w^11 + 81327911700*u^5*v^4*w^11 + 
        71082702600*u^4*v^5*w^11 + 26004623400*u^3*v^6*w^11 - 
        193725340*u^8*w^12 + 596514240*u^7*v*w^12 + 9950150700*u^6*v^2*w^12 + 
        41500305000*u^5*v^3*w^12 + 85851087000*u^4*v^4*w^12 + 
        87695731200*u^3*v^5*w^12 + 34664070000*u^2*v^6*w^12 - 
        53223450*u^7*w^13 + 30323160*u^6*v*w^13 + 3394685700*u^5*v^2*w^13 + 
        19878604200*u^4*v^3*w^13 + 49148656200*u^3*v^4*w^13 + 
        55233662400*u^2*v^5*w^13 + 23078059200*u*v^6*w^13 - 
        6286140*u^6*w^14 + 6879600*u^5*v*w^14 + 627895800*u^4*v^2*w^14 + 
        4302925200*u^3*v^3*w^14 + 11704669200*u^2*v^4*w^14 + 
        13954651200*u*v^5*w^14 + 6082272000*v^6*w^14)*Log[v])/
      (74088000*u^11*w^7*(u + w)^2)], 
   (115900866900*u^16*v^6*w^6 - 38633622300*u^17*v^6*w^6 + 
     18124968875300*u^14*v^7*w^7 - 27045087830994*u^15*v^7*w^7 + 
     88950423312100*u^12*v^8*w^8 - 248233137889212*u^13*v^8*w^8 + 
     90237969764600*u^10*v^9*w^9 - 231530604416940*u^11*v^9*w^9 + 
     266277429840800*u^8*v^10*w^10 - 448647811793440*u^9*v^10*w^10 + 
     605889140851400*u^6*v^11*w^11 - 1184677223722300*u^7*v^11*w^11 + 
     791693911890000*u^4*v^12*w^12 - 1964890697467600*u^5*v^12*w^12 + 
     331049572358400*u^2*v^13*w^13 - 1290605074390800*u^3*v^13*w^13 + 
     23174909856000*v^14*w^14 - 193954853836800*u*v^14*w^14 + 
     vwsym[17221522752000*u^16*v^12 - 17221522752000*u^17*v^12 + 
       34443045504000*u^15*v^13 - 51664568256000*u^16*v^13 + 
       17221522752000*u^14*v^14 - 51664568256000*u^15*v^14 - 
       17221522752000*u^14*v^15 + 51679766880000*u^16*v^11*w - 
       51679766880000*u^17*v^11*w + 165833907120000*u^15*v^12*w - 
       232819281072000*u^16*v^12*w + 176628513600000*u^14*v^13*w - 
       373073634864000*u^15*v^13*w + 62474373360000*u^13*v^14*w - 
       254408494032000*u^14*v^14*w - 62474373360000*u^13*v^15*w + 
       59494902516000*u^16*v^10*w^2 - 59494902516000*u^17*v^10*w^2 + 
       315794366798400*u^15*v^11*w^2 - 420933086834400*u^16*v^11*w^2 + 
       541147440254400*u^14*v^12*w^2 - 1003324227292800*u^15*v^12*w^2 + 
       372891390177600*u^13*v^13*w^2 - 1069872218352000*u^14*v^13*w^2 + 
       88043414205600*u^12*v^14*w^2 - 516029589583200*u^13*v^14*w^2 - 
       88043414205600*u^12*v^15*w^2 + 32342568148800*u^16*v^9*w^3 - 
       32342568148800*u^17*v^9*w^3 + 303433416434400*u^15*v^10*w^3 - 
       387934693339200*u^16*v^10*w^3 + 802237793053200*u^14*v^11*w^3 - 
       1382456187462000*u^15*v^11*w^3 + 883350800589600*u^13*v^12*w^3 - 
       2159513246713200*u^14*v^12*w^3 + 412009047013200*u^12*v^13*w^3 - 
       1621489054844400*u^13*v^13*w^3 + 59805191191200*u^11*v^14*w^3 - 
       548645061594000*u^12*v^14*w^3 - 59805191191200*u^11*v^15*w^3 + 
       8383016216400*u^16*v^8*w^4 - 8383016216400*u^17*v^8*w^4 + 
       154597977139200*u^15*v^9*w^4 - 191065427792400*u^16*v^9*w^4 + 
       659614727596300*u^14*v^10*w^4 - 1078045681213900*u^15*v^10*w^4 + 
       1099314130205200*u^13*v^11*w^4 - 2455866616664300*u^14*v^11*w^4 + 
       815498267543400*u^12*v^12*w^4 - 2680883792755000*u^13*v^12*w^4 + 
       248821266458800*u^11*v^13*w^4 - 1420558781156200*u^12*v^13*w^4 + 
       19237362447100*u^10*v^14*w^4 - 319415697874700*u^11*v^14*w^4 - 
       19237362447100*u^10*v^15*w^4 + 884661831900*u^16*v^7*w^5 - 
       884661831900*u^17*v^7*w^5 + 39953148276300*u^15*v^8*w^5 - 
       48025786884600*u^16*v^8*w^5 + 308458972669050*u^14*v^9*w^5 - 
       481527707420550*u^15*v^9*w^5 + 788112872939350*u^13*v^10*w^5 - 
       1664405473923500*u^14*v^10*w^5 + 878234519099000*u^12*v^11*w^5 - 
       2610834016616350*u^13*v^11*w^5 + 433636219207800*u^11*v^12*w^5 - 
       2009879962273400*u^12*v^12*w^5 + 76251766365250*u^10*v^13*w^5 - 
       721331001315050*u^11*v^13*w^5 + 2127679541750*u^9*v^14*w^5 - 
       94393843644100*u^10*v^14*w^5 - 2127679541750*u^9*v^15*w^5 + 
       4878116058900*u^15*v^7*w^6 - 5196442849500*u^16*v^7*w^6 + 
       78814979670000*u^14*v^8*w^6 - 116038344765000*u^15*v^8*w^6 + 
       333495379892850*u^13*v^9*w^6 - 672354462899700*u^14*v^9*w^6 + 
       554755229099400*u^12*v^10*w^6 - 1555432094696200*u^13*v^10*w^6 + 
       409046495119500*u^11*v^11*w^6 - 1705335844740500*u^12*v^11*w^6 + 
       122072226852100*u^10*v^12*w^6 - 894428439066400*u^11*v^12*w^6 + 
       8219257821950*u^9*v^13*w^6 - 192850358224300*u^10*v^13*w^6 - 
       119087595200*u^8*v^14*w^6 - 9680508968900*u^9*v^14*w^6 + 
       119087595200*u^8*v^15*w^6 + 87887429564900*u^13*v^8*w^7 - 
       174578111323212*u^14*v^8*w^7 + 211815098056800*u^12*v^9*w^7 - 
       580019243930307*u^13*v^9*w^7 + 225969734677400*u^11*v^10*w^7 - 
       897284303832534*u^12*v^10*w^7 + 99337221524450*u^10*v^11*w^7 - 
       660094005422745*u^11*v^11*w^7 + 10133822023850*u^9*v^12*w^7 - 
       207067225858320*u^10*v^12*w^7 - 1427804853650*u^8*v^13*w^7 - 
       14521113667970*u^9*v^13*w^7 - 134956890250*u^7*v^14*w^7 + 
       1696928069900*u^8*v^14*w^7 + 134956890250*u^7*v^15*w^7 + 
       98049744758700*u^11*v^9*w^8 - 353954902000458*u^12*v^9*w^8 + 
       69302761883600*u^10*v^10*w^8 - 338010029128608*u^11*v^10*w^8 + 
       19640792183950*u^9*v^11*w^8 - 159863371935270*u^10*v^11*w^8 - 
       1719608836400*u^8*v^12*w^8 - 22325461281960*u^9*v^12*w^8 - 
       2137072528150*u^7*v^13*w^8 + 5754230324360*u^8*v^13*w^8 - 
       337529990000*u^6*v^14*w^8 + 2659577452000*u^7*v^14*w^8 + 
       337529990000*u^6*v^15*w^8 + 122638736130400*u^9*v^10*w^9 - 
       230916668386854*u^10*v^10*w^9 + 106686259537550*u^8*v^11*w^9 - 
       219931676092455*u^9*v^11*w^9 + 56397455253650*u^7*v^12*w^9 - 
       147441557540160*u^8*v^12*w^9 + 19737816624400*u^6*v^13*w^9 - 
       68768199082520*u^7*v^13*w^9 + 4099391626400*u^5*v^14*w^9 - 
       22486372098400*u^6*v^14*w^9 - 4099391626400*u^5*v^15*w^9 + 
       340733926790950*u^7*v^11*w^10 - 648941562541580*u^8*v^11*w^10 + 
       279627381329800*u^6*v^12*w^10 - 626023379962120*u^7*v^12*w^10 + 
       140341951275400*u^5*v^13*w^10 - 415379739322800*u^6*v^13*w^10 + 
       32158205982000*u^4*v^14*w^10 - 171366748018200*u^5*v^14*w^10 - 
       32158205982000*u^4*v^15*w^10 + 643196194550000*u^5*v^12*w^11 - 
       1427624321152400*u^6*v^12*w^11 + 375270204292200*u^4*v^13*w^11 - 
       1103644819594800*u^5*v^13*w^11 + 91608999589800*u^3*v^14*w^11 - 
       486361891512000*u^4*v^14*w^11 - 91608999589800*u^3*v^15*w^11 + 
       500261872912200*u^3*v^13*w^12 - 1600661304446400*u^4*v^13*w^12 + 
       127264052538000*u^2*v^14*w^12 - 703173431016000*u^3*v^14*w^12 - 
       127264052538000*u^2*v^15*w^12 + 86667249110400*u*v^14*w^13 - 
       534862330102800*u^2*v^14*w^13 - 86667249110400*u*v^15*w^13 - 
       23174909856000*v^15*w^14])/(62233920000*u^11*v^7*(u + v)^2*w^7*
     (u + w)^2)}, 
  {cyc[(T2[v, w]*(28*u^12*v*w + 1218*u^10*v^2*w^2 + 12180*u^8*v^3*w^3 + 
       42875*u^6*v^4*w^4 + 55566*u^4*v^5*w^5 + 22638*u^2*v^6*w^6 + 
       1724*v^7*w^7 + vwsym[168*u^11*v^2*w + 420*u^10*v^3*w + 560*u^9*v^4*w + 
         420*u^8*v^5*w + 168*u^7*v^6*w + 28*u^6*v^7*w + 3570*u^9*v^3*w^2 + 
         5460*u^8*v^4*w^2 + 4620*u^7*v^5*w^2 + 2058*u^6*v^6*w^2 + 
         378*u^5*v^7*w^2 + 21420*u^7*v^4*w^3 + 20580*u^6*v^5*w^3 + 
         10290*u^5*v^6*w^3 + 2100*u^4*v^7*w^3 + 46305*u^5*v^5*w^4 + 
         25725*u^4*v^6*w^4 + 5775*u^3*v^7*w^4 + 33957*u^3*v^6*w^5 + 
         8316*u^2*v^7*w^5 + 6006*u*v^7*w^6]))/(28*u^7)], 
   cyc[(Log[u]*(47070*u^14*v^6*w^6 + 125232*u^5*v^7*w^7 + 
       173034944*u^12*v^7*w^7 + 42840*u^3*v^8*w^8 + 14621642406*u^10*v^8*
        w^8 - 839970*u*v^9*w^9 + 157402115568*u^8*v^9*w^9 + 
       343138601036*u^6*v^10*w^10 + 158687330060*u^4*v^11*w^11 + 
       11021605308*u^2*v^12*w^12 + vwsym[21722400*u^14*v^12 + 
         152056800*u^13*v^13 + 456170400*u^12*v^14 + 760284000*u^11*v^15 + 
         760284000*u^10*v^16 + 456170400*u^9*v^17 + 152056800*u^8*v^18 + 
         21722400*u^7*v^19 + 64814400*u^14*v^11*w + 681433200*u^13*v^12*w + 
         2803172400*u^12*v^13*w + 6138543600*u^11*v^14*w + 
         7958286000*u^10*v^15*w + 6290600400*u^9*v^16*w + 
         2955229200*u^8*v^17*w + 746600400*u^7*v^18*w + 75675600*u^6*v^19*w + 
         74184600*u^14*v^10*w^2 + 1220394000*u^13*v^11*w^2 + 
         7102569600*u^12*v^12*w^2 + 20790092400*u^11*v^13*w^2 + 
         35037567600*u^10*v^14*w^2 + 35846067600*u^9*v^15*w^2 + 
         22331064000*u^8*v^16*w^2 + 8094651600*u^7*v^17*w^2 + 
         1510601400*u^6*v^18*w^2 + 104781600*u^5*v^19*w^2 + 
         40168800*u^14*v^9*w^3 + 1110937800*u^13*v^10*w^3 + 
         9600922800*u^12*v^11*w^3 + 38695368600*u^11*v^12*w^3 + 
         86028192600*u^10*v^13*w^3 + 113871403800*u^9*v^14*w^3 + 
         91989865800*u^8*v^15*w^3 + 44624533800*u^7*v^16*w^3 + 
         12188622600*u^6*v^17*w^3 + 1618293600*u^5*v^18*w^3 + 
         72765000*u^4*v^19*w^3 + 10430280*u^14*v^8*w^4 + 
         540560160*u^13*v^9*w^4 + 7462945980*u^12*v^10*w^4 + 
         43353210600*u^11*v^11*w^4 + 130612910400*u^10*v^12*w^4 + 
         226393823880*u^9*v^13*w^4 + 236339291160*u^8*v^14*w^4 + 
         149350493880*u^7*v^15*w^4 + 55232515800*u^6*v^16*w^4 + 
         10975872600*u^5*v^17*w^4 + 982327500*u^4*v^18*w^4 + 
         26460000*u^3*v^19*w^4 + 1107120*u^14*v^7*w^5 + 134793120*u^13*v^8*
          w^5 + 3337452720*u^12*v^9*w^5 + 29972059320*u^11*v^10*w^5 + 
         127674321600*u^10*v^11*w^5 + 296888926320*u^9*v^12*w^5 + 
         404327727720*u^8*v^13*w^5 + 330658173720*u^7*v^14*w^5 + 
         160414420320*u^6*v^15*w^5 + 43785126000*u^5*v^16*w^5 + 
         6014269800*u^4*v^17*w^5 + 334983600*u^3*v^18*w^5 + 
         4762800*u^2*v^19*w^5 + 14698740*u^13*v^7*w^6 + 806033970*u^12*v^8*
          w^6 + 12532658040*u^11*v^9*w^6 + 80647451220*u^10*v^10*w^6 + 
         261689528520*u^9*v^11*w^6 + 475115758740*u^8*v^12*w^6 + 
         506338893720*u^7*v^13*w^6 + 319104067590*u^6*v^14*w^6 + 
         115355906820*u^5*v^15*w^6 + 22145542650*u^4*v^16*w^6 + 
         1946221200*u^3*v^17*w^6 + 59358600*u^2*v^18*w^6 + 
         352800*u*v^19*w^6 - 227424*u^4*v^8*w^7 + 3252936317*u^11*v^8*w^7 - 
         238650*u^3*v^9*w^7 + 32708987079*u^10*v^9*w^7 - 
         213592*u^2*v^10*w^7 + 155345601545*u^9*v^10*w^7 - 
         199833*u*v^11*w^7 + 388377013322*u^8*v^11*w^7 + 
         549090394188*u^7*v^12*w^7 + 451364862928*u^6*v^13*w^7 + 
         213377455744*u^5*v^14*w^7 + 55027276830*u^4*v^15*w^7 + 
         6939956407*u^3*v^16*w^7 + 352399489*u^2*v^17*w^7 + 
         5361171*u*v^18*w^7 + 83160*u^2*v^9*w^8 + 71445368925*u^9*v^9*w^8 - 
         828774*u*v^10*w^8 + 232412943268*u^8*v^10*w^8 + 
         435776719532*u^7*v^11*w^8 + 469561505112*u^6*v^12*w^8 + 
         289672333496*u^5*v^13*w^8 + 98758059730*u^4*v^14*w^8 + 
         17157399903*u^3*v^15*w^8 + 1315674402*u^2*v^16*w^8 + 
         35876675*u*v^17*w^8 + 302200584308*u^7*v^10*w^9 + 
         392934408972*u^6*v^11*w^9 + 307175900724*u^5*v^12*w^9 + 
         135853365340*u^4*v^13*w^9 + 31607627568*u^3*v^14*w^9 + 
         3436231113*u^2*v^15*w^9 + 141595067*u*v^16*w^9 + 
         290048222520*u^5*v^11*w^10 + 154425412120*u^4*v^12*w^10 + 
         45770173008*u^3*v^13*w^10 + 6624728888*u^2*v^14*w^10 + 
         371095811*u*v^15*w^10 + 54365119242*u^3*v^12*w^11 + 
         9717171142*u^2*v^13*w^11 + 686688762*u*v^14*w^11 + 
         927249106*u*v^13*w^12]))/(352800*v^6*w^6)], 
   (cyc[551908890*u^19*v^6*w^6 - 183969630*u^20*v^6*w^6 + 
       274715640*u^11*v^7*w^7 + 646414500160*u^17*v^7*w^7 - 
       682779629054*u^18*v^7*w^7 - 802761120*u^9*v^8*w^8 + 
       45979642416840*u^15*v^8*w^8 - 62876768956526*u^16*v^8*w^8 + 
       1360869480*u^7*v^9*w^9 + 438594402352980*u^13*v^9*w^9 - 
       790027519100700*u^14*v^9*w^9 + 938683889655540*u^11*v^10*w^10 - 
       2299126712926484*u^12*v^10*w^10 + 1004884790445480*u^9*v^11*w^11 - 
       2596877961083140*u^10*v^11*w^11 + 1419022371133920*u^7*v^12*w^12 - 
       3424449817864740*u^8*v^12*w^12 + 1182361068019320*u^5*v^13*w^13 - 
       3719871962404440*u^6*v^13*w^13 + 372323872455360*u^3*v^14*w^14 - 
       1758671425741440*u^4*v^14*w^14 + 28707604128000*u*v^15*w^15 - 
       269066877475200*u^2*v^15*w^15 - 5740507584000*v^16*w^16] + 
     s3sym[82007251200*u^19*v^12 - 82007251200*u^20*v^12 + 
       574050758400*u^18*v^13 - 656058009600*u^19*v^13 + 
       1722152275200*u^17*v^14 - 2296203033600*u^18*v^14 + 
       2870253792000*u^16*v^15 - 4592406067200*u^17*v^15 + 
       246094128000*u^19*v^11*w - 246094128000*u^20*v^11*w + 
       2542803782400*u^18*v^12*w - 2861781753600*u^19*v^12*w + 
       10334940134400*u^17*v^13*w - 13387930819200*u^18*v^13*w + 
       22392032544000*u^16*v^14*w - 34257533385600*u^17*v^14*w - 
       53650571184000*u^16*v^15*w + 283309059600*u^19*v^10*w^2 - 
       283309059600*u^20*v^10*w^2 + 4518518751600*u^18*v^11*w^2 - 
       5019179323200*u^19*v^11*w^2 + 25702438927200*u^17*v^12*w^2 - 
       32469956677200*u^18*v^12*w^2 + 73752203901600*u^16*v^13*w^2 - 
       108601606579200*u^17*v^13*w^2 + 121824266793600*u^15*v^14*w^2 - 
       215400958903200*u^16*v^14*w^2 + 154012229280*u^19*v^9*w^3 - 
       154012229280*u^20*v^9*w^3 + 4089847571040*u^18*v^10*w^3 - 
       4492234603920*u^19*v^10*w^3 + 34218877465920*u^17*v^11*w^3 - 
       42282134272560*u^18*v^11*w^3 + 134087178630720*u^16*v^12*w^3 - 
       190944361755840*u^17*v^12*w^3 + 289966072734240*u^15*v^13*w^3 - 
       489068294470560*u^16*v^13*w^3 - 769722037627200*u^15*v^14*w^3 + 
       39919124840*u^19*v^8*w^4 - 39919124840*u^20*v^8*w^4 + 
       1979167344000*u^18*v^9*w^4 - 2152821870920*u^19*v^9*w^4 + 
       26254736179280*u^17*v^10*w^4 - 31804534099520*u^18*v^10*w^4 + 
       147200346762840*u^16*v^11*w^4 - 203419798165640*u^17*v^11*w^4 + 
       428485149550080*u^15*v^12*w^4 - 693298880745240*u^16*v^12*w^4 + 
       715863472368240*u^14*v^13*w^4 - 1398906426803760*u^15*v^13*w^4 + 
       4212675390*u^19*v^7*w^5 - 4212675390*u^20*v^7*w^5 + 
       489615963060*u^18*v^8*w^5 - 528057099290*u^19*v^8*w^5 + 
       11598630305220*u^17*v^9*w^5 - 13800043426680*u^18*v^9*w^5 + 
       99920657627700*u^16*v^10*w^5 - 134344023720200*u^17*v^10*w^5 + 
       408815842550850*u^15*v^11*w^5 - 637082105620590*u^16*v^11*w^5 + 
       911188945950360*u^14*v^12*w^5 - 1694208798607290*u^15*v^12*w^5 - 
       2719177506232320*u^14*v^13*w^5 + 57727219290*u^18*v^7*w^6 - 
       56667486330*u^19*v^7*w^6 + 2794171049580*u^17*v^8*w^6 - 
       3236501924670*u^18*v^8*w^6 + 41172707052420*u^16*v^9*w^6 - 
       53821909692180*u^17*v^9*w^6 + 252804575962590*u^15*v^10*w^6 - 
       380088113459250*u^16*v^10*w^6 + 782086057074510*u^14*v^11*w^6 - 
       1388969715580230*u^15*v^11*w^6 + 1346498576686320*u^13*v^12*w^6 - 
       2919459474607410*u^14*v^12*w^6 + 1628685928*u^10*v^8*w^7 + 
       10815665422720*u^16*v^8*w^7 - 13438497461985*u^17*v^8*w^7 + 
       101464683464820*u^15*v^9*w^7 - 146156624402893*u^16*v^9*w^7 + 
       455252689489110*u^14*v^10*w^7 - 770978313327734*u^15*v^10*w^7 + 
       1073480953432110*u^13*v^11*w^7 - 2197902660984378*u^14*v^11*w^7 - 
       3648395592858604*u^13*v^12*w^7 + 209767673582100*u^14*v^9*w^8 - 
       333432926594481*u^15*v^9*w^8 + 638674957096940*u^13*v^10*w^8 - 
       1220180122098106*u^14*v^10*w^8 + 1118641314754320*u^12*v^11*w^8 - 
       2651122297959156*u^13*v^11*w^8 + 801211536436920*u^12*v^10*w^9 - 
       1723337527159136*u^13*v^10*w^9 - 2682789872508018*u^12*v^11*w^9])/
    (296352000*u^6*v^6*w^6)}}, 
 {{(Log[u]*(25*Pi^2*u^3 + vwsym[-42*Pi^2*u^2*v - 31*Pi^2*u*v^2 - 
         19*Pi^2*v^3 + 80*Pi^2*v^2*w]))/(120*(u^3 + v^3 + w^3)) + 
    vwsym[-(Pi^2*(40*u^3 + 42*u^2*v + 31*u*v^2 - 21*v^3 - 84*u^2*w + 
          40*v^2*w - 62*u*w^2 + 40*v*w^2 + 57*w^3)*Log[v])/
       (120*(u^3 + v^3 + w^3)) + ((2*u^3*v + v^4 + 2*u^3*w + v^3*w + 
         3*v^2*w^2 + 7*v*w^3 + 4*w^4)*T3[u, v, w])/(2*w*(u^3 + v^3 + w^3)) + 
      ((3*u^4 + 5*u*v^3 - 3*u^3*w + 5*v^3*w + 3*u^2*w^2 + 27*u*w^3 + 18*w^4)*
        T3[v, u, w])/(10*w*(u^3 + v^3 + w^3)) + 
      ((125*u^6 + 80*u^3*v^3 + 234*u^5*w + 90*u^2*v^3*w + 147*u^4*w^2 + 
         30*u*v^3*w^2 + 118*u^3*w^3 + 20*v^3*w^3 + 117*u^2*w^4 + 48*u*w^5 + 
         11*w^6)*T3[v, w, u])/(60*u^3*(u^3 + v^3 + w^3))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-55*u^3 + vwsym[-95*v^3 + 32*v^2*w]))/(24*(u^3 + v^3 + w^3)) + 
    (Log[v]*Log[w]*(254470*u^5 + 119700*u^3*v*w + 
       vwsym[-111894*u^4*v - 17007*u^3*v^2 + 171604*u^2*v^3 + 17850*u*v^4 + 
         4620*v^5 - 1344*u^2*v^2*w + 8400*u*v^3*w + 8400*v^3*w^2]))/
     (50400*u^2*(u^3 + v^3 + w^3)) + (343334*Pi^2*u^5 - 91980*Pi^2*u^3*v*w + 
      vwsym[48890*Pi^2*u^4*v + 27229*Pi^2*u^3*v^2 + 299612*Pi^2*u^2*v^3 - 
        5950*Pi^2*u*v^4 - 1540*Pi^2*v^5 + 66528*Pi^2*u^2*v^2*w - 
        2800*Pi^2*u*v^3*w - 2800*Pi^2*v^3*w^2])/
     (100800*u^2*(u^3 + v^3 + w^3)) + 
    (T2[v, w]*(-293670*u^12 - 452340*u^10*v*w + 3747240*u^8*v^2*w^2 + 
       8956780*u^6*v^3*w^3 + 14610960*u^4*v^4*w^4 + 17191440*u^2*v^5*w^5 + 
       2721600*v^6*w^6 + vwsym[-455106*u^11*v - 258513*u^10*v^2 - 
         166984*u^9*v^3 - 298326*u^8*v^4 - 179424*u^7*v^5 - 43618*u^6*v^6 + 
         664104*u^9*v^2*w + 645960*u^8*v^3*w - 646380*u^7*v^4*w - 
         954912*u^6*v^5*w - 308280*u^5*v^6*w + 4722480*u^7*v^3*w^2 + 
         714546*u^6*v^4*w^2 - 1990800*u^5*v^5*w^2 - 901740*u^4*v^6*w^2 + 
         6973260*u^5*v^4*w^3 + 2206680*u^4*v^5*w^3 + 244440*u^3*v^6*w^3 + 
         13664280*u^3*v^5*w^4 + 4881240*u^2*v^6*w^4 + 6824160*u*v^6*w^5]))/
     (50400*u^9*(u^3 + v^3 + w^3)) + 
    vwsym[((37100*u^5 + 1934*u^4*v - 5083*u^3*v^2 + 33052*u^2*v^3 - 
         5950*u*v^4 - 1540*v^5 - 7814*u^4*w + 26040*u^3*v*w - 
         20888*u^2*v^2*w + 2800*u*v^3*w - 16617*u^3*w^2 - 45192*u^2*v*w^2 + 
         2800*v^3*w^2 + 107228*u^2*w^3 - 2800*u*v*w^3 - 2800*v^2*w^3 + 
         5950*u*w^4 + 1540*w^5)*Log[u]*Log[v])/
       (16800*u^2*(u^3 + v^3 + w^3)) + 
      ((-14422*u^5 - 9850*u^2*v^3 + 3288*u^4*w - 600*u*v^3*w + 1785*u^3*w^2 - 
         600*v^3*w^2 - 16870*u^2*w^3 - 1275*u*w^4 - 330*w^5)*Log[v]^2)/
       (3600*u^2*(u^3 + v^3 + w^3)) + 
      ((2041200*u^7*v^6 + 8353800*u^7*v^5*w + 4874400*u^6*v^6*w + 
         13139280*u^7*v^4*w^2 + 20667360*u^6*v^5*w^2 + 3254160*u^5*v^6*w^2 + 
         9960300*u^7*v^3*w^3 + 34176744*u^6*v^4*w^3 + 15374184*u^5*v^5*w^3 + 
         146664*u^4*v^6*w^3 + 3780000*u^7*v^2*w^4 + 27738060*u^6*v^3*w^4 + 
         28191870*u^5*v^4*w^4 + 1914696*u^4*v^5*w^4 - 450870*u^3*v^6*w^4 + 
         680400*u^7*v*w^5 + 11446680*u^6*v^2*w^5 + 25235000*u^5*v^3*w^5 + 
         5368356*u^4*v^4*w^5 - 1791300*u^3*v^5*w^5 - 102760*u^2*v^6*w^5 + 
         50400*u^7*w^6 + 2250360*u^6*v*w^6 + 11369400*u^5*v^2*w^6 + 
         6014400*u^4*v^3*w^6 - 2869020*u^3*v^4*w^6 - 514080*u^2*v^5*w^6 - 
         4620*u*v^6*w^6 + 157956*u^6*w^7 + 2420040*u^5*v*w^7 + 
         2772504*u^4*v^2*w^7 - 2579640*u^3*v^3*w^7 - 1087380*u^2*v^4*w^7 - 
         27720*u*v^5*w^7 + 213794*u^5*w^8 + 313734*u^4*v*w^8 - 
         1777521*u^3*v^2*w^8 - 1192976*u^2*v^3*w^8 - 51450*u*v^4*w^8 + 
         4620*v^5*w^8 - 138930*u^4*w^9 - 1208340*u^3*v*w^9 - 
         1019256*u^2*v^2*w^9 - 100800*u*v^3*w^9 - 481869*u^3*w^10 - 
         706944*u^2*v*w^10 - 69300*u*v^2*w^10 - 8400*v^3*w^10 - 
         347164*u^2*w^11 - 19320*u*v*w^11 + 8400*v^2*w^11 - 22470*u*w^12 - 
         4620*w^13)*T2[u, v])/(50400*u^2*w^8*(u^3 + v^3 + w^3))], 
   (Log[u]*(152901*u^6*v^6*w^6 + 43946288*u^4*v^7*w^7 - 
       59932656*u^2*v^8*w^8 - 3880800*v^9*w^9 + 
       vwsym[42865200*u^6*v^12 + 153997200*u^6*v^11*w + 102362400*u^5*v^12*
          w + 202498380*u^6*v^10*w^2 + 382833360*u^5*v^11*w^2 + 
         68337360*u^4*v^12*w^2 + 118964160*u^6*v^9*w^3 + 
         534825144*u^5*v^10*w^3 + 288689184*u^4*v^11*w^3 + 
         3079944*u^3*v^12*w^3 + 31487400*u^6*v^8*w^4 + 342724368*u^5*v^9*
          w^4 + 453379458*u^4*v^10*w^4 + 38668644*u^3*v^11*w^4 - 
         9468270*u^2*v^12*w^4 + 3281040*u^6*v^7*w^5 + 100336698*u^5*v^8*w^5 + 
         324455313*u^4*v^9*w^5 + 93657816*u^3*v^10*w^5 - 
         32883165*u^2*v^11*w^5 - 2157960*u*v^12*w^5 + 11548446*u^5*v^7*w^6 + 
         104085996*u^4*v^8*w^6 + 82567548*u^3*v^9*w^6 - 
         44596860*u^2*v^10*w^6 - 9716700*u*v^11*w^6 - 97020*v^12*w^6 + 
         24205398*u^3*v^8*w^7 - 41825679*u^2*v^9*w^7 - 19854910*u*v^10*w^7 - 
         1014888*v^11*w^7 - 13401720*u*v^9*w^8 - 2858268*v^10*w^8]))/
     (1058400*u*v^7*w^7*(u^3 + v^3 + w^3)) + 
    vwsym[((428652000*u^14*v^6 + 1754298000*u^14*v^5*w + 
        1666602000*u^13*v^6*w + 2759248800*u^14*v^4*w^2 + 
        6971592600*u^13*v^5*w^2 + 2361693600*u^12*v^6*w^2 + 
        2091663000*u^14*v^3*w^3 + 11315989440*u^13*v^4*w^3 + 
        10323563040*u^12*v^5*w^3 + 1361346840*u^11*v^6*w^3 + 
        793800000*u^14*v^2*w^4 + 8962487100*u^13*v^3*w^4 + 
        17605716660*u^12*v^4*w^4 + 6545477820*u^11*v^5*w^4 + 
        108294060*u^10*v^6*w^4 + 142884000*u^14*v*w^5 + 
        3594502800*u^13*v^2*w^5 + 14734059900*u^12*v^3*w^5 + 
        12170228490*u^11*v^4*w^5 + 999946920*u^10*v^5*w^5 - 
        183308370*u^9*v^6*w^5 + 10584000*u^14*w^6 + 686901600*u^13*v*w^6 + 
        6257878200*u^12*v^2*w^6 + 10979407950*u^11*v^3*w^6 + 
        2555850780*u^10*v^4*w^6 - 691802580*u^9*v^5*w^6 - 
        57666000*u^8*v^6*w^6 + 101426411*u^13*w^7 + 1280120052*u^12*v*w^7 + 
        4915064616*u^11*v^2*w^7 + 2822863190*u^10*v^3*w^7 - 
        1142579550*u^9*v^4*w^7 - 353606820*u^8*v^5*w^7 - 
        25364850*u^7*v^6*w^7 + 327019714*u^12*w^8 + 889734114*u^11*v*w^8 + 
        1610084280*u^10*v^2*w^8 - 249633650*u^9*v^3*w^8 - 
        790918800*u^8*v^4*w^8 - 481482120*u^7*v^5*w^8 - 
        155999760*u^6*v^6*w^8 + 456970118*u^11*w^9 + 57156282*u^10*v*w^9 + 
        1083305832*u^9*v^2*w^9 + 1710179030*u^8*v^3*w^9 + 
        344994300*u^7*v^4*w^9 - 815835300*u^6*v^5*w^9 - 
        378854280*u^5*v^6*w^9 + 222494570*u^10*w^10 - 82338210*u^9*v*w^10 + 
        2013609948*u^8*v^2*w^10 + 4213719720*u^7*v^3*w^10 + 
        3164442540*u^6*v^4*w^10 + 980454720*u^5*v^5*w^10 + 
        128948400*u^4*v^6*w^10 - 87395963*u^9*w^11 - 224749590*u^8*v*w^11 + 
        1055080740*u^7*v^2*w^11 + 4234746600*u^6*v^3*w^11 + 
        6937914900*u^5*v^4*w^11 + 5851629000*u^4*v^5*w^11 + 
        2018986200*u^3*v^6*w^11 - 122242648*u^8*w^12 - 471787680*u^7*v*w^12 - 
        540169140*u^6*v^2*w^12 + 2176599600*u^5*v^3*w^12 + 
        7714236600*u^4*v^4*w^12 + 8762493600*u^3*v^5*w^12 + 
        3365182800*u^2*v^6*w^12 - 40364310*u^7*w^13 - 297639720*u^6*v*w^13 - 
        702116100*u^5*v^2*w^13 + 540401400*u^4*v^3*w^13 + 
        4407089400*u^3*v^4*w^13 + 5759812800*u^2*v^5*w^13 + 
        2290377600*u*v^6*w^13 - 7219380*u^6*w^14 - 64738800*u^5*v*w^14 - 
        189365400*u^4*v^2*w^14 + 51332400*u^3*v^3*w^14 + 
        1025060400*u^2*v^4*w^14 + 1433073600*u*v^5*w^14 + 571536000*v^6*w^14)*
       Log[v])/(10584000*u^8*w^7*(u + w)^2*(u^3 + v^3 + w^3))], 
   (6154699950*u^16*v^6*w^6 - 2051566650*u^17*v^6*w^6 + 
     787708439000*u^14*v^7*w^7 - 1225570797922*u^15*v^7*w^7 + 
     1472831411450*u^12*v^8*w^8 - 7453494472754*u^13*v^8*w^8 - 
     762156264100*u^10*v^9*w^9 + 2734166262892*u^11*v^9*w^9 + 
     6157961108600*u^8*v^10*w^10 - 7807965279632*u^9*v^10*w^10 + 
     10995699227800*u^6*v^11*w^11 - 17520214796700*u^7*v^11*w^11 + 
     20763505186200*u^4*v^12*w^12 - 42112078486800*u^5*v^12*w^12 + 
     10090245286800*u^2*v^13*w^13 - 37007870398800*u^3*v^13*w^13 + 
     667998576000*v^14*w^14 - 5783935852800*u*v^14*w^14 + 
     vwsym[495997992000*u^16*v^12 - 495997992000*u^17*v^12 + 
       991995984000*u^15*v^13 - 1487993976000*u^16*v^13 + 
       495997992000*u^14*v^14 - 1487993976000*u^15*v^14 - 
       495997992000*u^14*v^15 + 1845161640000*u^16*v^11*w - 
       1845161640000*u^17*v^11*w + 5559355620000*u^15*v^12*w - 
       7840503972000*u^16*v^12*w + 5583226320000*u^14*v^13*w - 
       12014555364000*u^15*v^13*w + 1869032340000*u^13*v^14*w - 
       7888245372000*u^14*v^14*w - 1869032340000*u^13*v^15*w + 
       2501183185200*u^16*v^10*w^2 - 2501183185200*u^17*v^10*w^2 + 
       12173845210800*u^15*v^11*w^2 - 16294592076000*u^16*v^11*w^2 + 
       19338212804400*u^14*v^12*w^2 - 36376891555200*u^15*v^12*w^2 + 
       12159622717200*u^13*v^13*w^2 - 36368811561600*u^14*v^13*w^2 + 
       2494071938400*u^12*v^14*w^2 - 16279400835600*u^13*v^14*w^2 - 
       2494071938400*u^12*v^15*w^2 + 1503660324600*u^16*v^9*w^3 - 
       1503660324600*u^17*v^9*w^3 + 13106873707200*u^15*v^10*w^3 - 
       16797287745000*u^16*v^10*w^3 + 31896453006600*u^14*v^11*w^3 - 
       55614132096600*u^15*v^11*w^3 + 31679417086800*u^13*v^12*w^3 - 
       80366768113800*u^14*v^12*w^3 + 12578668359600*u^12*v^13*w^3 - 
       54754480191600*u^13*v^13*w^3 + 1192490896800*u^11*v^14*w^3 - 
       15900707650800*u^12*v^14*w^3 - 1192490896800*u^11*v^15*w^3 + 
       403468592100*u^16*v^8*w^4 - 403468592100*u^17*v^8*w^4 + 
       7206362341500*u^15*v^9*w^4 - 8914490890200*u^16*v^9*w^4 + 
       28482499344600*u^14*v^10*w^4 - 47053033517700*u^15*v^10*w^4 + 
       42748941234300*u^13*v^11*w^4 - 98779477412700*u^14*v^11*w^4 + 
       26681721187800*u^12*v^12*w^4 - 96615933004500*u^13*v^12*w^4 + 
       5435615896200*u^11*v^13*w^4 - 42777155290800*u^12*v^13*w^4 - 
       176769652500*u^10*v^14*w^4 - 6221918826900*u^11*v^14*w^4 + 
       176769652500*u^10*v^15*w^4 + 42708306900*u^16*v^7*w^5 - 
       42708306900*u^17*v^7*w^5 + 1914465354900*u^15*v^8*w^5 - 
       2303298141900*u^16*v^8*w^5 + 14038838398550*u^14*v^9*w^5 - 
       22152077174150*u^15*v^9*w^5 + 32361034366150*u^13*v^10*w^5 - 
       70831204812900*u^14*v^10*w^5 + 30208048499300*u^12*v^11*w^5 - 
       99004109970150*u^13*v^11*w^5 + 9845579315600*u^11*v^12*w^5 - 
       62487950759500*u^12*v^12*w^5 - 495207413750*u^10*v^13*w^5 - 
       13722144446850*u^11*v^13*w^5 - 326691245650*u^9*v^14*w^5 + 
       1028105061900*u^10*v^14*w^5 + 326691245650*u^9*v^15*w^5 + 
       235368120750*u^15*v^7*w^6 - 248857679700*u^16*v^7*w^6 + 
       3621416015000*u^14*v^8*w^6 - 5398131135950*u^15*v^8*w^6 + 
       13904523288250*u^13*v^9*w^6 - 29314615641500*u^14*v^9*w^6 + 
       19154563949850*u^12*v^10*w^6 - 60246036610550*u^13*v^10*w^6 + 
       8860066547850*u^11*v^11*w^6 - 53079111850100*u^12*v^11*w^6 - 
       946135547000*u^10*v^12*w^6 - 15704661217350*u^11*v^12*w^6 - 
       1246674535050*u^9*v^13*w^6 + 2836464985900*u^10*v^13*w^6 - 
       82715696000*u^8*v^14*w^6 + 1627476041100*u^9*v^14*w^6 + 
       82715696000*u^8*v^15*w^6 + 3311181793500*u^13*v^8*w^7 - 
       7276719270208*u^14*v^8*w^7 + 6218274155800*u^12*v^9*w^7 - 
       21259320366359*u^13*v^9*w^7 + 3242169565250*u^11*v^10*w^7 - 
       25260203322924*u^12*v^10*w^7 - 2192564791550*u^10*v^11*w^7 - 
       8001092097593*u^11*v^11*w^7 - 2409724983050*u^9*v^12*w^7 + 
       5716858872458*u^10*v^12*w^7 - 512746217550*u^8*v^13*w^7 + 
       4040590470350*u^9*v^13*w^7 - 35614603850*u^7*v^14*w^7 + 
       616434905800*u^8*v^14*w^7 + 35614603850*u^7*v^15*w^7 - 
       562988325550*u^11*v^9*w^8 - 5874603386920*u^12*v^9*w^8 - 
       2623319637750*u^10*v^10*w^8 + 513429530606*u^11*v^10*w^8 - 
       3313346302700*u^9*v^11*w^8 + 7580498799196*u^10*v^11*w^8 - 
       2411912257300*u^8*v^12*w^8 + 7615304629266*u^9*v^12*w^8 - 
       1127580768650*u^7*v^13*w^8 + 3882616613400*u^8*v^13*w^8 - 
       240752372000*u^6*v^14*w^8 + 1375607026500*u^7*v^14*w^8 + 
       240752372000*u^6*v^15*w^8 + 1266947883250*u^9*v^10*w^9 + 
       2101323908566*u^10*v^10*w^9 - 679946322650*u^8*v^11*w^9 + 
       2229117882021*u^9*v^11*w^9 - 3615303210750*u^7*v^12*w^9 + 
       6388949712158*u^8*v^12*w^9 - 2808043080500*u^6*v^13*w^9 + 
       7328671210000*u^7*v^13*w^9 - 688914765000*u^5*v^14*w^9 + 
       3679248552700*u^6*v^14*w^9 + 688914765000*u^5*v^15*w^9 + 
       4690021549150*u^7*v^11*w^10 - 8858932976718*u^8*v^11*w^10 + 
       191629167800*u^6*v^12*w^10 - 395715566400*u^7*v^12*w^10 - 
       1174022884300*u^5*v^13*w^10 + 4058562739000*u^6*v^13*w^10 - 
       371492931600*u^4*v^14*w^10 + 2274255350500*u^5*v^14*w^10 + 
       371492931600*u^4*v^15*w^10 + 12494285947500*u^5*v^12*w^11 - 
       20833542674700*u^6*v^12*w^11 + 7355544487200*u^4*v^13*w^11 - 
       17154936083600*u^5*v^13*w^11 + 1774581559800*u^3*v^14*w^11 - 
       8419952171400*u^4*v^14*w^11 - 1774581559800*u^3*v^15*w^11 + 
       14155931244000*u^3*v^13*w^12 - 40075629245400*u^4*v^13*w^12 + 
       3597110521200*u^2*v^14*w^12 - 19009723509000*u^3*v^14*w^12 - 
       3597110521200*u^2*v^15*w^12 + 2597976158400*u*v^14*w^13 - 
       15951343262400*u^2*v^14*w^13 - 2597976158400*u*v^15*w^13 - 
       667998576000*v^15*w^14])/(2963520000*u^8*v^7*(u + v)^2*w^7*(u + w)^2*
     (u^3 + v^3 + w^3))}, 
  {cyc[(T2[v, w]*(40*u^12*v*w + 1740*u^10*v^2*w^2 + 17400*u^8*v^3*w^3 + 
       60905*u^6*v^4*w^4 + 75858*u^4*v^5*w^5 + 27486*u^2*v^6*w^6 + 
       1620*v^7*w^7 + vwsym[240*u^11*v^2*w + 600*u^10*v^3*w + 800*u^9*v^4*w + 
         600*u^8*v^5*w + 240*u^7*v^6*w + 40*u^6*v^7*w + 5100*u^9*v^3*w^2 + 
         7800*u^8*v^4*w^2 + 6600*u^7*v^5*w^2 + 2940*u^6*v^6*w^2 + 
         540*u^5*v^7*w^2 + 30600*u^7*v^4*w^3 + 29400*u^6*v^5*w^3 + 
         14700*u^5*v^6*w^3 + 3000*u^4*v^7*w^3 + 65115*u^5*v^5*w^4 + 
         35715*u^4*v^6*w^4 + 7905*u^3*v^7*w^4 + 44571*u^3*v^6*w^5 + 
         10428*u^2*v^7*w^5 + 6630*u*v^7*w^6]))/(40*u^7)], 
   cyc[(Log[u]*(7281*u^14*v^6*w^6 - 29736*u^5*v^7*w^7 + 
       24748206*u^12*v^7*w^7 + 41664*u^3*v^8*w^8 + 2104815832*u^10*v^8*w^8 - 
       282150*u*v^9*w^9 + 22579866030*u^8*v^9*w^9 + 49111116082*u^6*v^10*
        w^10 + 22796310670*u^4*v^11*w^11 + 1645666260*u^2*v^12*w^12 + 
       vwsym[2041200*u^14*v^12 + 14288400*u^13*v^13 + 42865200*u^12*v^14 + 
         71442000*u^11*v^15 + 71442000*u^10*v^16 + 42865200*u^9*v^17 + 
         14288400*u^8*v^18 + 2041200*u^7*v^19 + 7333200*u^14*v^11*w + 
         73974600*u^13*v^12*w + 298204200*u^12*v^13*w + 646417800*u^11*v^14*
          w + 834813000*u^10*v^15*w + 660706200*u^9*v^16*w + 
         312492600*u^8*v^17*w + 80098200*u^7*v^18*w + 8353800*u^6*v^19*w + 
         9642780*u^14*v^10*w^2 + 149287320*u^13*v^11*w^2 + 
         838162080*u^12*v^12*w^2 + 2404208520*u^11*v^13*w^2 + 
         4011812280*u^10*v^14*w^2 + 4096484280*u^9*v^15*w^2 + 
         2566408320*u^8*v^16*w^2 + 943813080*u^7*v^17*w^2 + 
         180907020*u^6*v^18*w^2 + 13139280*u^5*v^19*w^2 + 
         5664960*u^14*v^9*w^3 + 148782060*u^13*v^10*w^3 + 
         1232131320*u^12*v^11*w^3 + 4830002100*u^11*v^12*w^3 + 
         10568908980*u^10*v^13*w^3 + 13899552660*u^9*v^14*w^3 + 
         11250465660*u^8*v^15*w^3 + 5515898220*u^7*v^16*w^3 + 
         1538390700*u^6*v^17*w^3 + 211286880*u^5*v^18*w^3 + 
         9960300*u^4*v^19*w^3 + 1499400*u^14*v^8*w^4 + 76527360*u^13*v^9*
          w^4 + 1019828250*u^12*v^10*w^4 + 5748620220*u^11*v^11*w^4 + 
         16974818280*u^10*v^12*w^4 + 29109483900*u^9*v^13*w^4 + 
         30320275860*u^8*v^14*w^4 + 19275272100*u^7*v^15*w^4 + 
         7233851520*u^6*v^16*w^4 + 1472792580*u^5*v^17*w^4 + 
         136202850*u^4*v^18*w^4 + 3780000*u^3*v^19*w^4 + 
         156240*u^14*v^7*w^5 + 19343520*u^13*v^8*w^5 + 473825520*u^12*v^9*
          w^5 + 4153928940*u^11*v^10*w^5 + 17330203800*u^10*v^11*w^5 + 
         39757553640*u^9*v^12*w^5 + 53828557020*u^8*v^13*w^5 + 
         44092826820*u^7*v^14*w^5 + 21587295240*u^6*v^15*w^5 + 
         5990859000*u^5*v^16*w^5 + 841648500*u^4*v^17*w^5 + 
         47854800*u^3*v^18*w^5 + 680400*u^2*v^19*w^5 + 2082654*u^13*v^7*w^6 + 
         115516611*u^12*v^8*w^6 + 1782995004*u^11*v^9*w^6 + 
         11290158306*u^10*v^10*w^6 + 36132554556*u^9*v^11*w^6 + 
         65066214654*u^8*v^12*w^6 + 69213967236*u^7*v^13*w^6 + 
         43818055029*u^6*v^14*w^6 + 16008675606*u^5*v^15*w^6 + 
         3119925375*u^4*v^16*w^6 + 278031600*u^3*v^17*w^6 + 
         8479800*u^2*v^18*w^6 + 50400*u*v^19*w^6 - 282828*u^4*v^8*w^7 + 
         467112926*u^11*v^8*w^7 - 62454*u^3*v^9*w^7 + 4666921868*u^10*v^9*
          w^7 - 94962*u^2*v^10*w^7 + 21921227188*u^9*v^10*w^7 - 
         146175*u*v^11*w^7 + 54323463321*u^8*v^11*w^7 + 76481953751*u^7*v^12*
          w^7 + 62936486333*u^6*v^13*w^7 + 29935895913*u^5*v^14*w^7 + 
         7799321593*u^4*v^15*w^7 + 995368507*u^3*v^16*w^7 + 
         51392495*u^2*v^17*w^7 + 890317*u*v^18*w^7 + 57330*u^2*v^9*w^8 + 
         10237317216*u^9*v^9*w^8 - 313662*u*v^10*w^8 + 33037761126*u^8*v^10*
          w^8 + 61595332183*u^7*v^11*w^8 + 66267454806*u^6*v^12*w^8 + 
         40999512057*u^5*v^13*w^8 + 14078927051*u^4*v^14*w^8 + 
         2475861591*u^3*v^15*w^8 + 195709262*u^2*v^16*w^8 + 
         6183995*u*v^17*w^8 + 43193668490*u^7*v^10*w^9 + 
         55985300343*u^6*v^11*w^9 + 43779843303*u^5*v^12*w^9 + 
         19456832416*u^4*v^13*w^9 + 4582237800*u^3*v^14*w^9 + 
         516122355*u^2*v^15*w^9 + 24270919*u*v^16*w^9 + 41514241461*u^5*v^11*
          w^10 + 22170862868*u^4*v^12*w^10 + 6644030736*u^3*v^13*w^10 + 
         995153040*u^2*v^14*w^10 + 62310177*u*v^15*w^10 + 
         7886552982*u^3*v^12*w^11 + 1453979982*u^2*v^13*w^11 + 
         112896834*u*v^14*w^11 + 150518382*u*v^13*w^12]))/(50400*v^6*w^6)], 
   (cyc[87924285*u^19*v^6*w^6 - 29308095*u^20*v^6*w^6 + 
       421270728*u^11*v^7*w^7 + 94894185780*u^17*v^7*w^7 - 
       100645263168*u^18*v^7*w^7 - 445767504*u^9*v^8*w^8 + 
       6670505125500*u^15*v^8*w^8 - 9167012328842*u^16*v^8*w^8 + 
       391084248*u^7*v^9*w^9 + 63186599335740*u^13*v^9*w^9 - 
       114068158034430*u^14*v^9*w^9 + 135259668663210*u^11*v^10*w^10 - 
       330880320400798*u^12*v^10*w^10 + 143990601458760*u^9*v^11*w^11 - 
       373663831347800*u^10*v^11*w^11 + 197146537461720*u^7*v^12*w^12 - 
       481342951692120*u^8*v^12*w^12 + 155514177360360*u^5*v^13*w^13 - 
       500740260066000*u^6*v^13*w^13 + 44166878249760*u^3*v^14*w^14 - 
       219065434885080*u^4*v^14*w^14 + 2837157624000*u*v^15*w^15 - 
       29231841078720*u^2*v^15*w^15 - 495997992000*v^16*w^16] + 
     s3sym[7085685600*u^19*v^12 - 7085685600*u^20*v^12 + 
       49599799200*u^18*v^13 - 56685484800*u^19*v^13 + 
       148799397600*u^17*v^14 - 198399196800*u^18*v^14 + 
       247998996000*u^16*v^15 - 396798393600*u^17*v^15 + 
       26359452000*u^19*v^11*w - 26359452000*u^20*v^11*w + 
       260475415200*u^18*v^12*w - 293063248800*u^19*v^12*w + 
       1035663451200*u^17*v^13*w - 1339737537600*u^18*v^13*w + 
       2220126300000*u^16*v^14*w - 3386585764800*u^17*v^14*w - 
       5275277280000*u^16*v^15*w + 35731188360*u^19*v^10*w^2 - 
       35731188360*u^20*v^10*w^2 + 532438646040*u^18*v^11*w^2 - 
       591306458400*u^19*v^11*w^2 + 2911127834160*u^17*v^12*w^2 - 
       3672258143400*u^18*v^12*w^2 + 8173433777040*u^16*v^13*w^2 - 
       11993979110400*u^17*v^13*w^2 + 13370151987360*u^15*v^14*w^2 - 
       23493216776400*u^16*v^14*w^2 + 21480861780*u^19*v^9*w^3 - 
       21480861780*u^20*v^9*w^3 + 536335576560*u^18*v^10*w^3 - 
       589055777100*u^19*v^10*w^3 + 4276795449780*u^17*v^11*w^3 - 
       5279288959980*u^18*v^11*w^3 + 16256103252480*u^16*v^12*w^3 - 
       23083338104820*u^17*v^12*w^3 + 34577601642360*u^15*v^13*w^3 - 
       57996870999480*u^16*v^13*w^3 - 90463732679880*u^15*v^14*w^3 + 
       5763837030*u^19*v^8*w^4 - 5763837030*u^20*v^8*w^4 + 
       278145181230*u^18*v^9*w^4 - 302547017640*u^19*v^9*w^4 + 
       3535582558830*u^17*v^10*w^4 - 4280972816820*u^18*v^10*w^4 + 
       19158731812710*u^16*v^11*w^4 - 26427146728920*u^17*v^11*w^4 + 
       54570846636180*u^15*v^12*w^4 - 87931564382970*u^16*v^12*w^4 + 
       90228054333060*u^14*v^13*w^4 - 175021324732800*u^15*v^13*w^4 + 
       610118670*u^19*v^7*w^5 - 610118670*u^20*v^7*w^5 + 
       70677535530*u^18*v^8*w^5 - 76232289630*u^19*v^8*w^5 + 
       1639866991980*u^17*v^9*w^5 - 1950981033540*u^18*v^9*w^5 + 
       13713413759850*u^16*v^10*w^5 - 18421932157860*u^17*v^10*w^5 + 
       54797500393650*u^15*v^11*w^5 - 85174204953810*u^16*v^11*w^5 + 
       120410974889100*u^14*v^12*w^5 - 222722943188130*u^15*v^12*w^5 - 
       354523124241720*u^14*v^13*w^5 + 8465017035*u^18*v^7*w^6 - 
       8247411690*u^19*v^7*w^6 + 403913111190*u^17*v^8*w^6 - 
       467446631925*u^18*v^8*w^6 + 5851721947350*u^16*v^9*w^6 - 
       7646172292920*u^17*v^9*w^6 + 35191153438785*u^15*v^10*w^6 - 
       52838679280695*u^16*v^10*w^6 + 107166989469735*u^14*v^11*w^6 - 
       189712683539190*u^15*v^11*w^6 + 183013608816900*u^13*v^12*w^6 - 
       394431078056085*u^14*v^12*w^6 + 865644288*u^10*v^8*w^7 + 
       1568477666340*u^16*v^8*w^7 - 1953703449820*u^17*v^8*w^7 + 
       14500334979120*u^15*v^9*w^7 - 20896055771386*u^16*v^9*w^7 + 
       64106005865925*u^14*v^10*w^7 - 108419365790578*u^15*v^10*w^7 + 
       149656835153790*u^13*v^11*w^7 - 305322985902636*u^14*v^11*w^7 - 
       503620905786068*u^13*v^12*w^7 + 30165460477590*u^14*v^9*w^8 - 
       48058671108942*u^15*v^9*w^8 + 90902184012690*u^13*v^10*w^8 - 
       173533372753807*u^14*v^10*w^8 + 158277932307810*u^12*v^11*w^8 - 
       373753350358472*u^13*v^11*w^8 + 115035084398430*u^12*v^10*w^9 - 
       247318330799442*u^13*v^10*w^9 - 383089381475136*u^12*v^11*w^9])/
    (42336000*u^6*v^6*w^6)}}, 
 {{(Log[u]*(683*Pi^2*u^3 + vwsym[-1050*Pi^2*u^2*v - 546*Pi^2*u*v^2 - 
         140*Pi^2*v^3]))/(2520*u^3) + 
    vwsym[-(Pi^2*(919*u^3 + 1050*u^2*v + 546*u*v^2 + 140*v^3 - 2100*u^2*w - 
          1092*u*w^2 - 280*w^3)*Log[v])/(2520*u^3) + 
      ((v + w)*T3[u, v, w])/w + ((3*u^4 - 10*u^3*w - 18*u^2*w^2 - 6*u*w^3 - 
         w^4)*T3[v, u, w])/(12*u^3*w) + 
      ((954*u^7 + 2100*u^6*w + 2184*u^5*w^2 + 1645*u^4*w^3 + 840*u^3*w^4 + 
         294*u^2*w^5 + 70*u*w^6 + 9*w^7)*T3[v, w, u])/(420*u^7)] + 
    (143*Zeta[3])/12, (-55*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(1056208*u^6 + 602280*u^4*v*w + 38220*u^2*v^2*w^2 + 
       vwsym[-509985*u^5*v - 31584*u^4*v^2 + 111545*u^3*v^3 + 66255*u^2*v^4 + 
         13755*u*v^5 + 1890*v^6 + 218400*u^3*v^2*w + 28140*u^2*v^3*w]))/
     (176400*u^6) + (3436668*Pi^2*u^6 - 1060920*Pi^2*u^4*v*w - 
      38220*Pi^2*u^2*v^2*w^2 + vwsym[669753*Pi^2*u^5*v + 
        197904*Pi^2*u^4*v^2 - 145285*Pi^2*u^3*v^3 - 117915*Pi^2*u^2*v^4 - 
        13755*Pi^2*u*v^5 - 1890*Pi^2*v^6 - 336000*Pi^2*u^3*v^2*w - 
        28140*Pi^2*u^2*v^3*w])/(1058400*u^6) + 
    (T2[v, w]*(-1248708*u^14 - 2983680*u^12*v*w + 27012720*u^10*v^2*w^2 + 
       143623900*u^8*v^3*w^3 + 342657000*u^6*v^4*w^4 + 
       542588760*u^4*v^5*w^5 + 346211460*u^2*v^6*w^6 + 40483800*v^7*w^7 + 
       vwsym[-2259915*u^13*v - 1927926*u^12*v^2 - 999460*u^11*v^3 - 
         492555*u^10*v^4 - 315777*u^9*v^5 - 124950*u^8*v^6 - 15486*u^7*v^7 + 
         2432010*u^11*v^2*w + 8253840*u^10*v^3*w + 6734070*u^9*v^4*w + 
         1887480*u^8*v^5*w + 41370*u^7*v^6*w + 11340*u^6*v^7*w + 
         57659280*u^9*v^3*w^2 + 57224160*u^8*v^4*w^2 + 30252894*u^7*v^5*w^2 + 
         9710820*u^6*v^6*w^2 + 1949220*u^5*v^7*w^2 + 188240115*u^7*v^4*w^3 + 
         148334760*u^6*v^5*w^3 + 72814980*u^5*v^6*w^3 + 
         17671080*u^4*v^7*w^3 + 378748440*u^5*v^5*w^4 + 
         241390170*u^4*v^6*w^4 + 67122405*u^3*v^7*w^4 + 
         409887450*u^3*v^6*w^5 + 125897940*u^2*v^7*w^5 + 
         114804900*u*v^7*w^6]))/(176400*u^14) + 
    vwsym[((56440*u^6 - 6495*u^5*v - 29886*u^4*v^2 - 22655*u^3*v^3 - 
         9465*u^2*v^4 - 1965*u*v^5 - 270*v^6 - 4005*u^5*w + 32760*u^4*v*w + 
         9750*u^3*v^2*w + 1020*u^2*v^3*w + 2586*u^4*w^2 + 7050*u^3*v*w^2 + 
         12855*u^3*w^3 - 1020*u^2*v*w^3 + 9465*u^2*w^4 + 1965*u*w^5 + 
         270*w^6)*Log[u]*Log[v])/(25200*u^6) + 
      ((-761564*u^6 + 42756*u^5*w + 125475*u^4*w^2 - 4235*u^3*w^3 - 
         40425*u^2*w^4 - 13755*u*w^5 - 1890*w^6)*Log[v]^2)/(176400*u^6) + 
      ((31487400*u^8*v^7 + 126126000*u^8*v^6*w + 86103675*u^7*v^7*w + 
         206005800*u^8*v^5*w^2 + 367341450*u^7*v^6*w^2 + 
         89927100*u^6*v^7*w^2 + 176576400*u^8*v^4*w^3 + 
         642297390*u^7*v^5*w^3 + 409521350*u^6*v^6*w^3 + 
         44748270*u^5*v^7*w^3 + 84892500*u^8*v^3*w^4 + 592124085*u^7*v^4*
          w^4 + 767969916*u^6*v^5*w^4 + 217620270*u^5*v^6*w^4 + 
         10602648*u^4*v^7*w^4 + 22638000*u^8*v^2*w^5 + 307737150*u^7*v^3*
          w^5 + 763306320*u^6*v^4*w^5 + 437996790*u^5*v^5*w^5 + 
         55054440*u^4*v^6*w^5 + 974610*u^3*v^7*w^5 + 3087000*u^8*v*w^6 + 
         89133450*u^7*v^2*w^6 + 430102400*u^6*v^3*w^6 + 
         469687050*u^5*v^4*w^6 + 118784232*u^4*v^5*w^6 + 
         5389020*u^3*v^6*w^6 + 3780*u^2*v^7*w^6 + 176400*u^8*w^7 + 
         13207950*u^7*v*w^7 + 135835350*u^6*v^2*w^7 + 287245350*u^5*v^3*w^7 + 
         137124540*u^4*v^4*w^7 + 12383280*u^3*v^5*w^7 + 13230*u^2*v^6*w^7 - 
         1890*u*v^7*w^7 + 747180*u^7*w^8 + 22348200*u^6*v*w^8 + 
         99123570*u^5*v^2*w^8 + 90681360*u^4*v^3*w^8 + 15196125*u^3*v^4*w^8 - 
         13230*u*v^6*w^8 + 1684596*u^6*w^9 + 18289635*u^5*v*w^9 + 
         34269690*u^4*v^2*w^9 + 10789135*u^3*v^3*w^9 + 105*u^2*v^4*w^9 - 
         25935*u*v^5*w^9 + 1890*v^6*w^9 + 1317225*u^5*w^10 + 
         6773760*u^4*v*w^10 + 4133010*u^3*v^2*w^10 - 139440*u^2*v^3*w^10 - 
         66150*u*v^4*w^10 + 393330*u^4*w^11 + 900270*u^3*v*w^11 - 
         119070*u^2*v^2*w^11 - 66150*u*v^3*w^11 - 75530*u^3*w^12 - 
         45780*u^2*v*w^12 - 39690*u*v^2*w^12 - 75705*u^2*w^13 - 
         13230*u*v*w^13 - 15645*u*w^14 - 1890*w^15)*T2[u, v])/
       (176400*u^6*w^9)], 
   (Log[u]*(225960*u^7*v^7*w^7 + 159568056*u^5*v^8*w^8 + 
       312838848*u^3*v^9*w^9 - 4009572*u*v^10*w^10 + 
       vwsym[377848800*u^7*v^14 + 1324587600*u^7*v^13*w + 
         1033244100*u^6*v^14*w + 1841263200*u^7*v^12*w^2 + 
         3891475350*u^6*v^13*w^2 + 1079125200*u^5*v^14*w^2 + 
         1292923800*u^7*v^11*w^3 + 5847934680*u^6*v^12*w^3 + 
         4374693600*u^5*v^13*w^3 + 536979240*u^4*v^14*w^3 + 
         480466560*u^7*v^10*w^4 + 4462759455*u^6*v^11*w^4 + 
         7118219292*u^5*v^12*w^4 + 2342953620*u^4*v^13*w^4 + 
         127231776*u^3*v^14*w^4 + 90316800*u^7*v^9*w^5 + 
         1813915320*u^6*v^10*w^5 + 5920160444*u^5*v^11*w^5 + 
         4129232940*u^4*v^12*w^5 + 597037392*u^3*v^13*w^5 + 
         11695320*u^2*v^14*w^5 + 7197120*u^7*v^8*w^6 + 374194800*u^6*v^9*
          w^6 + 2640531534*u^5*v^10*w^6 + 3744500130*u^4*v^11*w^6 + 
         1137494736*u^3*v^12*w^6 + 58820580*u^2*v^13*w^6 + 45360*u*v^14*w^6 + 
         32708181*u^6*v^8*w^7 + 601722372*u^5*v^9*w^7 + 1835344098*u^4*v^10*
          w^7 + 1121198904*u^3*v^11*w^7 + 120163680*u^2*v^12*w^7 + 
         136080*u*v^13*w^7 - 22680*v^14*w^7 + 524120244*u^4*v^9*w^8 + 
         631942878*u^3*v^10*w^8 + 133787033*u^2*v^11*w^8 + 
         648018*u*v^12*w^8 - 287100*v^13*w^8 + 85408008*u^2*v^10*w^9 - 
         3337698*u*v^11*w^9 - 1359540*v^12*w^9 - 2512440*v^11*w^10]))/
     (2116800*u^5*v^8*w^8) + 
    vwsym[((13224708000*u^16*v^7 + 52972920000*u^16*v^6*w + 
        56000605500*u^15*v^7*w + 86522436000*u^16*v^5*w^2 + 
        233742789000*u^15*v^6*w^2 + 96422933250*u^14*v^7*w^2 + 
        74162088000*u^16*v^4*w^3 + 399548557800*u^15*v^5*w^3 + 
        421081720500*u^14*v^6*w^3 + 86400801900*u^13*v^7*w^3 + 
        35654850000*u^16*v^3*w^4 + 359935247700*u^15*v^4*w^4 + 
        756035532420*u^14*v^5*w^4 + 396412356900*u^13*v^6*w^4 + 
        42661511235*u^12*v^7*w^4 + 9507960000*u^16*v^2*w^5 + 
        182731878000*u^15*v^3*w^5 + 718347523950*u^14*v^4*w^5 + 
        750491130480*u^13*v^5*w^5 + 206465437150*u^12*v^6*w^5 + 
        11191353390*u^11*v^7*w^5 + 1296540000*u^16*v*w^6 + 
        51697989000*u^15*v^2*w^6 + 386402362500*u^14*v^3*w^6 + 
        754868740500*u^13*v^4*w^6 + 413746815930*u^12*v^5*w^6 + 
        57341174450*u^11*v^6*w^6 + 1315976445*u^10*v^7*w^6 + 
        74088000*u^16*w^7 + 7492149000*u^15*v*w^7 + 116374240500*u^14*v^2*
         w^7 + 431719522500*u^13*v^3*w^7 + 442105759725*u^12*v^4*w^7 + 
        122025770160*u^11*v^5*w^7 + 7157964100*u^10*v^6*w^7 + 
        29622600*u^9*v^7*w^7 + 502373755*u^15*w^8 + 18135303060*u^14*v*w^8 + 
        138684635292*u^13*v^2*w^8 + 269888640945*u^12*v^3*w^8 + 
        138993241380*u^11*v^4*w^8 + 16055168010*u^10*v^5*w^8 + 
        68799360*u^9*v^6*w^8 - 14877345*u^8*v^7*w^8 + 2575667336*u^14*w^9 + 
        22071629580*u^13*v*w^9 + 96784228254*u^12*v^2*w^9 + 
        100476005070*u^11*v^3*w^9 + 28086333555*u^10*v^4*w^9 + 
        3343982460*u^9*v^5*w^9 + 386607900*u^8*v^6*w^9 + 
        73068870*u^7*v^7*w^9 + 4456447081*u^13*w^10 + 16088940210*u^12*v*
         w^10 + 57151243422*u^11*v^2*w^10 + 68283918045*u^10*v^3*w^10 + 
        57527367240*u^9*v^4*w^10 + 32539154130*u^8*v^5*w^10 + 
        11654796930*u^7*v^6*w^10 + 2478310485*u^6*v^7*w^10 + 
        2788549064*u^12*w^11 + 11182464510*u^11*v*w^11 + 
        59251085460*u^10*v^2*w^11 + 136875783660*u^9*v^3*w^11 + 
        180168404535*u^8*v^4*w^11 + 145048428000*u^7*v^5*w^11 + 
        73443870990*u^6*v^6*w^11 + 18266043600*u^5*v^7*w^11 + 
        317777929*u^11*w^12 + 8366236410*u^10*v*w^12 + 64125211290*u^9*v^2*
         w^12 + 197306004840*u^8*v^3*w^12 + 340450597620*u^7*v^4*w^12 + 
        364291053210*u^6*v^5*w^12 + 229532209200*u^5*v^6*w^12 + 
        63883282050*u^4*v^7*w^12 - 324950500*u^10*w^13 + 
        3936781590*u^9*v*w^13 + 44350607070*u^8*v^2*w^13 + 
        182087356500*u^7*v^3*w^13 + 413972796825*u^6*v^4*w^13 + 
        553883078700*u^5*v^5*w^13 + 404064397800*u^4*v^6*w^13 + 
        122162865300*u^3*v^7*w^13 - 206098725*u^9*w^14 + 
        815761800*u^8*v*w^14 + 19096922880*u^7*v^2*w^14 + 
        110647987800*u^6*v^3*w^14 + 320547288600*u^5*v^4*w^14 + 
        503742084300*u^4*v^5*w^14 + 406338634800*u^3*v^6*w^14 + 
        130871953800*u^2*v^7*w^14 - 47770380*u^8*w^15 + 24519600*u^7*v*w^15 + 
        5306553000*u^6*v^2*w^15 + 41715072000*u^5*v^3*w^15 + 
        143670986550*u^4*v^4*w^15 + 251468431200*u^3*v^5*w^15 + 
        217735900200*u^2*v^6*w^15 + 73722852000*u*v^7*w^15 - 
        4916520*u^7*w^16 + 4762800*u^6*v*w^16 + 818672400*u^5*v^2*w^16 + 
        7421853600*u^4*v^3*w^16 + 28191410100*u^3*v^4*w^16 + 
        52877134800*u^2*v^5*w^16 + 48218058000*u*v^6*w^16 + 
        17003196000*v^7*w^16)*Log[v])/(74088000*u^13*w^8*(u + w)^2)], 
   (189423126900*u^18*v^7*w^7 - 63141042300*u^19*v^7*w^7 + 
     57815982922600*u^16*v^8*w^8 - 80418025674150*u^17*v^8*w^8 + 
     642103762785800*u^14*v^9*w^9 - 1448728805961204*u^15*v^9*w^9 + 
     776123074090000*u^12*v^10*w^10 - 2352555327726306*u^13*v^10*w^10 + 
     1867672777900300*u^10*v^11*w^11 - 3176578107192560*u^11*v^11*w^11 + 
     5056570017391900*u^8*v^12*w^12 - 9573899442421160*u^9*v^12*w^12 + 
     9280961823795900*u^6*v^13*w^13 - 20177413705967000*u^7*v^13*w^13 + 
     8488912256357400*u^4*v^14*w^14 - 24310741033429200*u^5*v^14*w^14 + 
     2531605981564800*u^2*v^15*w^15 - 11322681673564800*u^3*v^15*w^15 + 
     134628972156000*v^16*w^16 - 1274873996340000*u*v^16*w^16 + 
     vwsym[104006105028000*u^18*v^14 - 104006105028000*u^19*v^14 + 
       208012210056000*u^17*v^15 - 312018315084000*u^18*v^15 + 
       104006105028000*u^16*v^16 - 312018315084000*u^17*v^16 - 
       104006105028000*u^16*v^17 + 367111003896000*u^18*v^13*w - 
       367111003896000*u^19*v^13*w + 1169388385042500*u^17*v^14*w - 
       1629396739246500*u^18*v^14*w + 1237443758397000*u^16*v^15*w - 
       2592626844055500*u^17*v^15*w + 435166377250500*u^15*v^16*w - 
       1765507485955500*u^16*v^16*w - 435166377250500*u^15*v^17*w + 
       512800282071000*u^18*v^12*w^2 - 512800282071000*u^19*v^12*w^2 + 
       2627812927482750*u^17*v^13*w^2 - 3466929878889750*u^18*v^13*w^2 + 
       4452423953717250*u^16*v^14*w^2 - 8119144629382500*u^17*v^14*w^2 + 
       3072610253270250*u^15*v^15*w^2 - 8623899695344500*u^16*v^15*w^2 + 
       735198944964750*u^14*v^16*w^2 - 4194083607745500*u^15*v^16*w^2 - 
       735198944964750*u^14*v^17*w^2 + 360863862723000*u^18*v^11*w^3 - 
       360863862723000*u^19*v^11*w^3 + 3070183177082700*u^17*v^12*w^3 - 
       3884149434116700*u^18*v^12*w^3 + 7894299344245650*u^16*v^13*w^3 - 
       13285745420831100*u^17*v^13*w^3 + 8659929590745300*u^15*v^14*w^3 - 
       20484736876888200*u^16*v^14*w^3 + 4113374543469450*u^14*v^15*w^3 - 
       15482940896745000*u^15*v^15*w^3 + 638424982610100*u^13*v^16*w^3 - 
       5399088851904300*u^14*v^16*w^3 - 638424982610100*u^13*v^17*w^3 + 
       133867614100500*u^18*v^10*w^4 - 133867614100500*u^19*v^10*w^4 + 
       2011933694281875*u^17*v^11*w^4 - 2462289965937375*u^18*v^11*w^4 + 
       8002866751285875*u^16*v^12*w^4 - 12709259845536450*u^17*v^12*w^4 + 
       13098601850153400*u^15*v^13*w^4 - 28025238789899925*u^16*v^13*w^4 + 
       9864785258758500*u^14*v^14*w^4 - 30549186761503200*u^15*v^14*w^4 + 
       3188769185393925*u^13*v^15*w^4 - 16649237496052875*u^14*v^15*w^4 + 
       297785105684325*u^12*v^16*w^4 - 4042237136434350*u^13*v^16*w^4 - 
       297785105684325*u^12*v^17*w^4 + 24957665409600*u^18*v^9*w^5 - 
       24957665409600*u^19*v^9*w^5 + 737525357761500*u^17*v^10*w^5 - 
       878761948503600*u^18*v^10*w^5 + 4848068071457975*u^16*v^11*w^5 - 
       7337677101867350*u^17*v^11*w^5 + 11821474505532650*u^15*v^12*w^5 - 
       23637548075715700*u^16*v^12*w^5 + 13203049505110500*u^14*v^13*w^5 - 
       36414148951164950*u^15*v^13*w^5 + 6865092802181600*u^13*v^14*w^5 - 
       28624852570189400*u^14*v^14*w^5 + 1417043242574225*u^12*v^15*w^5 - 
       11035958932640950*u^13*v^15*w^5 + 69025819076550*u^11*v^16*w^5 - 
       1740605875750700*u^12*v^16*w^5 - 69025819076550*u^11*v^17*w^5 + 
       1962855411300*u^18*v^8*w^6 - 1962855411300*u^19*v^8*w^6 + 
       140989116822750*u^17*v^9*w^6 - 164354006347650*u^18*v^9*w^6 + 
       1726575255611850*u^16*v^10*w^6 - 2503611594164100*u^17*v^10*w^6 + 
       6588901591015100*u^15*v^11*w^6 - 12501309748123525*u^16*v^11*w^6 + 
       10774103388231400*u^14*v^12*w^6 - 27557056066050350*u^15*v^12*w^6 + 
       8309185471533975*u^13*v^13*w^6 - 30437810262911275*u^14*v^13*w^6 + 
       2856295832039825*u^12*v^14*w^6 - 17040751321657000*u^13*v^14*w^6 + 
       325171406530075*u^11*v^15*w^6 - 4381951996612925*u^12*v^15*w^6 + 
       5310254607525*u^10*v^16*w^6 - 387354431320150*u^11*v^16*w^6 - 
       5310254607525*u^10*v^17*w^6 + 12592643608650*u^17*v^8*w^7 - 
       13422656206050*u^18*v^8*w^7 + 336811607951700*u^16*v^9*w^7 - 
       465905096611500*u^17*v^9*w^7 + 2239694540105400*u^15*v^10*w^7 - 
       4045201058290350*u^16*v^10*w^7 + 5510022752934000*u^14*v^11*w^7 - 
       13369107390541700*u^15*v^11*w^7 + 6169486716631350*u^13*v^12*w^7 - 
       20848505996843350*u^14*v^12*w^7 + 3183420744044975*u^12*v^13*w^7 - 
       16386906113813900*u^13*v^13*w^7 + 633879716771350*u^11*v^14*w^7 - 
       6209646045216950*u^12*v^14*w^7 + 24852628960775*u^10*v^15*w^7 - 
       923387977288000*u^11*v^15*w^7 - 356460098400*u^9*v^16*w^7 - 
       28237502642300*u^10*v^16*w^7 + 356460098400*u^9*v^17*w^7 + 
       465542652512350*u^15*v^9*w^8 - 811852560698556*u^16*v^9*w^8 + 
       1771580275622850*u^14*v^10*w^8 - 4127568259429128*u^15*v^10*w^8 + 
       2888563549463725*u^13*v^11*w^8 - 9283782840861438*u^14*v^11*w^8 + 
       2145646482031675*u^12*v^12*w^8 - 10179192462091821*u^13*v^12*w^8 + 
       655361070571375*u^11*v^13*w^8 - 5424903283625700*u^12*v^13*w^8 + 
       41506854581675*u^10*v^14*w^8 - 1203487025228635*u^11*v^14*w^8 - 
       3795610576100*u^9*v^15*w^8 - 54482183986790*u^10*v^15*w^8 - 
       248144990100*u^8*v^16*w^8 + 4433247446600*u^9*v^16*w^8 + 
       248144990100*u^8*v^17*w^8 + 1019265267897450*u^13*v^10*w^9 - 
       3057169733232642*u^14*v^10*w^9 + 1049948816794675*u^12*v^11*w^9 - 
       4363417413986316*u^13*v^11*w^9 + 518141364534500*u^11*v^12*w^9 - 
       3254021425556832*u^12*v^12*w^9 + 87115095363275*u^10*v^13*w^9 - 
       1095590337426480*u^11*v^13*w^9 - 8695369440800*u^9*v^14*w^9 - 
       97923994382900*u^10*v^14*w^9 - 6655785667300*u^8*v^15*w^9 + 
       20289143183120*u^9*v^15*w^9 - 961869688500*u^7*v^16*w^9 + 
       7973413695100*u^8*v^16*w^9 + 961869688500*u^7*v^17*w^9 + 
       898813014466850*u^11*v^11*w^10 - 2263153325652828*u^12*v^11*w^10 + 
       873247251347800*u^10*v^12*w^10 - 1986869796436581*u^11*v^12*w^10 + 
       564032737245250*u^9*v^13*w^10 - 1377338526110400*u^10*v^13*w^10 + 
       228861542051450*u^8*v^14*w^10 - 725183780288695*u^9*v^14*w^10 + 
       61206708664150*u^7*v^15*w^10 - 265373414901140*u^8*v^15*w^10 + 
       10282613316150*u^6*v^16*w^10 - 67624247861800*u^7*v^16*w^10 - 
       10282613316150*u^6*v^17*w^10 + 2694782695922450*u^9*v^12*w^11 - 
       4912664892267790*u^10*v^12*w^11 + 2501139210743600*u^8*v^13*w^11 - 
       5299812530225360*u^9*v^13*w^11 + 1548866249298200*u^7*v^14*w^11 - 
       3994024774465530*u^8*v^14*w^11 + 608862989192850*u^6*v^15*w^11 - 
       2109291683234400*u^7*v^15*w^11 + 114717687298200*u^5*v^16*w^11 - 
       714240229760400*u^6*v^16*w^11 - 114717687298200*u^5*v^17*w^11 + 
       6154056507792550*u^7*v^13*w^12 - 12698676114424090*u^8*v^13*w^12 + 
       4840456718742750*u^6*v^14*w^12 - 11781248296706700*u^7*v^14*w^12 + 
       2229433850784000*u^5*v^15*w^12 - 7344575290075800*u^6*v^15*w^12 + 
       451867927177800*u^4*v^16*w^12 - 2731682964864000*u^5*v^16*w^12 - 
       451867927177800*u^4*v^17*w^12 + 8471706593949900*u^5*v^14*w^13 - 
       21386801913807750*u^6*v^14*w^13 + 4275884786008500*u^4*v^15*w^13 - 
       14402191330430400*u^5*v^15*w^13 + 912224354479200*u^3*v^16*w^13 - 
       5523444978565500*u^4*v^16*w^13 - 912224354479200*u^3*v^17*w^13 + 
       4543753520124000*u^3*v^15*w^14 - 16743280496877900*u^4*v^15*w^14 + 
       1006679584474200*u^2*v^16*w^14 - 6343594042325400*u^3*v^16*w^14 - 
       1006679584474200*u^2*v^17*w^14 + 577263854412000*u*v^16*w^15 - 
       4051241777331000*u^2*v^16*w^15 - 577263854412000*u*v^17*w^15 - 
       134628972156000*v^17*w^16])/(124467840000*u^13*v^8*(u + v)^2*w^8*
     (u + w)^2)}, 
  {cyc[(T2[v, w]*(12*u^14*v*w + 714*u^12*v^2*w^2 + 10360*u^10*v^3*w^3 + 
       57155*u^8*v^4*w^4 + 131712*u^6*v^5*w^5 + 120736*u^4*v^6*w^6 + 
       36608*u^2*v^7*w^7 + 2142*v^8*w^8 + vwsym[84*u^13*v^2*w + 
         252*u^12*v^3*w + 420*u^11*v^4*w + 420*u^10*v^5*w + 252*u^9*v^6*w + 
         84*u^8*v^7*w + 12*u^7*v^8*w + 2520*u^11*v^3*w^2 + 
         4830*u^10*v^4*w^2 + 5460*u^9*v^5*w^2 + 3654*u^8*v^6*w^2 + 
         1344*u^7*v^7*w^2 + 210*u^6*v^8*w^2 + 22820*u^9*v^4*w^3 + 
         29260*u^8*v^5*w^3 + 21952*u^7*v^6*w^3 + 8960*u^6*v^7*w^3 + 
         1540*u^5*v^8*w^3 + 82320*u^7*v^5*w^4 + 68600*u^6*v^6*w^4 + 
         30800*u^5*v^7*w^4 + 5775*u^4*v^8*w^4 + 120736*u^5*v^6*w^5 + 
         59136*u^4*v^7*w^5 + 12012*u^3*v^8*w^5 + 64064*u^3*v^7*w^6 + 
         14014*u^2*v^8*w^6 + 8580*u*v^8*w^7]))/(12*u^8)], 
   cyc[(Log[u]*(37660*u^16*v^7*w^7 + 149376*u^6*v^8*w^8 + 
       251374524*u^14*v^8*w^8 + 23520*u^4*v^9*w^9 + 38846044072*u^12*v^9*
        w^9 + 94500*u^2*v^10*w^10 + 792311755060*u^10*v^10*w^10 + 
       3557398422200*u^8*v^11*w^11 + 4117966610464*u^6*v^12*w^12 + 
       1139743552024*u^4*v^13*w^13 + 49977519592*u^2*v^14*w^14 + 
       vwsym[62974800*u^16*v^14 + 503798400*u^15*v^15 + 
         1763294400*u^14*v^16 + 3526588800*u^13*v^17 + 4408236000*u^12*v^18 + 
         3526588800*u^11*v^19 + 1763294400*u^10*v^20 + 503798400*u^9*v^21 + 
         62974800*u^8*v^22 + 220764600*u^16*v^13*w + 2522167200*u^15*v^14*w + 
         11726013600*u^14*v^15*w + 30005640000*u^13*v^16*w + 
         47212578000*u^12*v^17*w + 47653401600*u^11*v^18*w + 
         30887287200*u^10*v^19*w + 12355761600*u^9*v^20*w + 
         2742579000*u^8*v^21*w + 252252000*u^7*v^22*w + 306877200*u^16*v^12*
          w^2 + 5171283600*u^15*v^13*w^2 + 32749894800*u^14*v^14*w^2 + 
         108879724800*u^13*v^15*w^2 + 216867924000*u^12*v^16*w^2 + 
         274478752800*u^11*v^17*w^2 + 224810157600*u^10*v^18*w^2 + 
         117452764800*u^9*v^19*w^2 + 37099918800*u^8*v^20*w^2 + 
         6264258000*u^7*v^21*w^2 + 412011600*u^6*v^22*w^2 + 
         215487300*u^16*v^11*w^3 + 5608344000*u^15*v^12*w^3 + 
         50114269800*u^14*v^13*w^3 + 221602147200*u^13*v^14*w^3 + 
         566282367000*u^12*v^15*w^3 + 901979416800*u^11*v^16*w^3 + 
         925490008800*u^10*v^17*w^3 + 613247896800*u^9*v^18*w^3 + 
         255364445700*u^8*v^19*w^3 + 62474412000*u^7*v^20*w^3 + 
         7798791000*u^6*v^21*w^3 + 353152800*u^5*v^22*w^3 + 
         80077760*u^16*v^10*w^4 + 3457073480*u^15*v^11*w^4 + 
         45823110480*u^14*v^12*w^4 + 278791744560*u^13*v^13*w^4 + 
         933963412200*u^12*v^14*w^4 + 1893983409360*u^11*v^15*w^4 + 
         2438638954080*u^10*v^16*w^4 + 2026654637280*u^9*v^17*w^4 + 
         1076179955760*u^8*v^18*w^4 + 350950985000*u^7*v^19*w^4 + 
         64728078800*u^6*v^20*w^4 + 5745524400*u^5*v^21*w^4 + 
         169785000*u^4*v^22*w^4 + 15052800*u^16*v^9*w^5 + 
         1206474080*u^15*v^10*w^5 + 25542981660*u^14*v^11*w^5 + 
         224519074080*u^13*v^12*w^5 + 1017998240700*u^12*v^13*w^5 + 
         2680827357600*u^11*v^14*w^5 + 4374416186280*u^10*v^15*w^5 + 
         4558395982560*u^9*v^16*w^5 + 3044615084280*u^8*v^17*w^5 + 
         1275139034400*u^7*v^18*w^5 + 317527756700*u^6*v^19*w^5 + 
         42523219200*u^5*v^20*w^5 + 2541115500*u^4*v^21*w^5 + 
         45276000*u^3*v^22*w^5 + 1199520*u^16*v^8*w^6 + 222558000*u^15*v^9*
          w^6 + 8459238480*u^14*v^10*w^6 + 115523072280*u^13*v^11*w^6 + 
         742751751000*u^12*v^12*w^6 + 2617128717840*u^11*v^13*w^6 + 
         5510617282800*u^10*v^14*w^6 + 7259514126480*u^9*v^15*w^6 + 
         6085451468880*u^8*v^16*w^6 + 3220126786800*u^7*v^17*w^6 + 
         1038931167120*u^6*v^18*w^6 + 190624925400*u^5*v^19*w^6 + 
         17574291000*u^4*v^20*w^6 + 652386000*u^3*v^21*w^6 + 
         6174000*u^2*v^22*w^6 + 18242560*u^15*v^8*w^7 + 1537582200*u^14*v^9*
          w^7 + 36628511360*u^13*v^10*w^7 + 358194064550*u^12*v^11*w^7 + 
         1765087999920*u^11*v^12*w^7 + 4931956863120*u^10*v^13*w^7 + 
         8349672550800*u^9*v^14*w^7 + 8842088891160*u^8*v^15*w^7 + 
         5886822634000*u^7*v^16*w^7 + 2414366545360*u^6*v^17*w^7 + 
         580152093360*u^5*v^18*w^7 + 74519579750*u^4*v^19*w^7 + 
         4369820000*u^3*v^20*w^7 + 88641000*u^2*v^21*w^7 + 
         352800*u*v^22*w^7 - 197904*u^5*v^9*w^8 + 7106714370*u^13*v^9*w^8 - 
         238392*u^4*v^10*w^8 + 111119958848*u^12*v^10*w^8 - 
         232806*u^3*v^11*w^8 + 810847217630*u^11*v^11*w^8 - 
         184254*u^2*v^12*w^8 + 3127720546850*u^10*v^12*w^8 - 
         145758*u*v^13*w^8 + 6979931848461*u^9*v^13*w^8 + 
         9474297755424*u^8*v^14*w^8 + 7974422671560*u^7*v^15*w^8 + 
         4132130443168*u^6*v^16*w^8 + 1272688428000*u^5*v^17*w^8 + 
         217099299552*u^4*v^18*w^8 + 18142908914*u^3*v^19*w^8 + 
         606481202*u^2*v^20*w^8 + 6052793*u*v^21*w^8 + 57330*u^3*v^10*w^9 + 
         281700461110*u^11*v^10*w^9 + 81900*u^2*v^11*w^9 + 
         1436955281612*u^10*v^11*w^9 - 721602*u*v^12*w^9 + 
         4281451398469*u^9*v^12*w^9 + 7567915325864*u^8*v^13*w^9 + 
         8134354691008*u^7*v^14*w^9 + 5336714464592*u^6*v^15*w^9 + 
         2090007274792*u^5*v^16*w^9 + 462824497784*u^4*v^17*w^9 + 
         52570097234*u^3*v^18*w^9 + 2620069116*u^2*v^19*w^9 + 
         46610457*u*v^20*w^9 - 809256*u*v^11*w^10 + 2278829495684*u^9*v^11*
          w^10 + 4818333463440*u^8*v^12*w^10 + 6488696314968*u^7*v^13*w^10 + 
         5366508700896*u^6*v^14*w^10 + 2659774359420*u^5*v^15*w^10 + 
         755771287024*u^4*v^16*w^10 + 113750842450*u^3*v^17*w^10 + 
         7986388060*u^2*v^18*w^10 + 215670896*u*v^19*w^10 + 
         4794381073384*u^7*v^12*w^11 + 4585286149164*u^6*v^13*w^11 + 
         2776113608212*u^5*v^14*w^11 + 990976998314*u^4*v^15*w^11 + 
         192834862210*u^3*v^16*w^11 + 18203054044*u^2*v^17*w^11 + 
         675653664*u*v^18*w^11 + 2655757372240*u^5*v^13*w^12 + 
         1110119304784*u^4*v^14*w^12 + 266461327500*u^3*v^15*w^12 + 
         32112664654*u^2*v^16*w^12 + 1527216719*u*v^17*w^12 + 
         310115129548*u^3*v^14*w^13 + 44788703552*u^2*v^15*w^13 + 
         2584896207*u*v^16*w^13 + 3346463328*u*v^15*w^14]))/
     (352800*v^7*w^7)], (12528810359145990*u^12*v^12*w^12 + 
     cyc[451007445*u^22*v^7*w^7 - 150335815*u^23*v^7*w^7 + 
       105773808*u^13*v^8*w^8 + 949974843510*u^20*v^8*w^8 - 
       1005638049592*u^21*v^8*w^8 - 753543840*u^11*v^9*w^9 + 
       126977775676920*u^18*v^9*w^9 - 166438810497264*u^19*v^9*w^9 - 
       812528640*u^9*v^10*w^10 + 2315864336146620*u^16*v^10*w^10 - 
       3801216355247948*u^17*v^10*w^10 + 9440996991692280*u^14*v^11*w^11 - 
       20364964451860458*u^15*v^11*w^11 - 34225173434101440*u^13*v^12*w^12 + 
       15998609167824150*u^10*v^13*w^13 - 37712319499817424*u^11*v^13*w^13 + 
       25308949875938190*u^8*v^14*w^14 - 61309400685409128*u^9*v^14*w^14 + 
       21756615136939620*u^6*v^15*w^15 - 67629310823242350*u^7*v^15*w^15 + 
       8094595955449500*u^4*v^16*w^16 - 35321007656962440*u^5*v^16*w^16 + 
       997021037703600*u^2*v^17*w^17 - 7235745692540400*u^3*v^17*w^17 + 
       17334350838000*v^18*w^18 - 374424300759600*u*v^18*w^18] + 
     s3sym[247633583400*u^22*v^14 - 247633583400*u^23*v^14 + 
       1981068667200*u^21*v^15 - 2228702250600*u^22*v^15 + 
       6933740335200*u^20*v^16 - 8914809002400*u^21*v^16 + 
       13867480670400*u^19*v^17 - 20801221005600*u^20*v^17 - 
       31201831508400*u^19*v^18 + 874073818800*u^22*v^13*w - 
       874073818800*u^23*v^13*w + 9847733036400*u^21*v^14*w - 
       10942991022600*u^22*v^14*w + 45334138147200*u^20*v^15*w - 
       56951344522800*u^21*v^15*w + 115024642790400*u^19*v^16*w - 
       166551937624800*u^20*v^16*w + 179470704520800*u^18*v^17*w - 
       306881660685600*u^19*v^17*w + 1220953052550*u^22*v^12*w^2 - 
       1220953052550*u^23*v^12*w^2 + 20076188550600*u^21*v^13*w^2 - 
       22074086053950*u^22*v^13*w^2 + 124809891900750*u^20*v^14*w^2 - 
       153648053847750*u^21*v^14*w^2 + 408383233020000*u^19*v^15*w^2 - 
       573549438523950*u^20*v^15*w^2 + 800939095469100*u^18*v^16*w^2 - 
       1311744602479500*u^19*v^16*w^2 - 1957786700845500*u^18*v^17*w^2 + 
       859199673150*u^22*v^11*w^3 - 859199673150*u^23*v^11*w^3 + 
       21660673660500*u^21*v^12*w^3 - 23598688558200*u^22*v^12*w^3 + 
       188607884049900*u^20*v^13*w^3 - 228046999551000*u^21*v^13*w^3 + 
       815442855018750*u^19*v^14*w^3 - 1114712897621400*u^20*v^14*w^3 + 
       2039268126186900*u^18*v^15*w^3 - 3217055856937650*u^19*v^15*w^3 + 
       3175350425276400*u^17*v^16*w^3 - 5925523316252400*u^18*v^16*w^3 + 
       318732414525*u^22*v^10*w^4 - 318732414525*u^23*v^10*w^4 + 
       13275868689300*u^21*v^11*w^4 - 14348145526575*u^22*v^11*w^4 + 
       170489544341970*u^20*v^12*w^4 - 202835435131770*u^21*v^12*w^4 + 
       1008381004181460*u^19*v^13*w^4 - 1345297109358930*u^20*v^13*w^4 + 
       3288156020027235*u^18*v^14*w^4 - 5017041587269845*u^19*v^14*w^4 + 
       6484605401637720*u^17*v^15*w^4 - 11575968105037455*u^18*v^15*w^4 - 
       17387943307493220*u^17*v^16*w^4 + 59423012880*u^22*v^9*w^5 - 
       59423012880*u^23*v^9*w^5 + 4597186744605*u^21*v^10*w^5 - 
       4933464341610*u^22*v^10*w^5 + 93961362516315*u^20*v^11*w^5 - 
       110160996410220*u^21*v^11*w^5 + 799158483655455*u^19*v^12*w^5 - 
       1042676492082540*u^20*v^12*w^5 + 3510453934537305*u^18*v^13*w^5 - 
       5196189089603820*u^19*v^13*w^5 + 8949321480888810*u^17*v^14*w^5 - 
       15354638043526950*u^18*v^14*w^5 + 14093948447944470*u^16*v^15*w^5 - 
       28756342319405400*u^17*v^15*w^5 + 4673465265*u^22*v^8*w^6 - 
       4673465265*u^23*v^8*w^6 + 837878274135*u^21*v^9*w^6 - 
       893508963480*u^22*v^9*w^6 + 30729891200610*u^20*v^10*w^6 - 
       35547253281750*u^21*v^10*w^6 + 404797509074910*u^19*v^11*w^6 - 
       517345670443035*u^20*v^11*w^6 + 2511697911949800*u^18*v^12*w^6 - 
       3614911090401765*u^19*v^12*w^6 + 8533803487720665*u^17*v^13*w^6 - 
       14120235044066970*u^18*v^13*w^6 + 17275313966923845*u^16*v^14*w^6 - 
       33657666221754120*u^17*v^14*w^6 - 51399564315305535*u^16*v^15*w^6 + 
       72193679985*u^21*v^8*w^7 - 71764527415*u^22*v^8*w^7 + 
       5532284587200*u^20*v^9*w^7 - 6284362789320*u^21*v^9*w^7 + 
       126401992014165*u^19*v^10*w^7 - 158269060744375*u^20*v^10*w^7 + 
       1188778160147235*u^18*v^11*w^7 - 1665759485807410*u^19*v^11*w^7 + 
       5629283932329750*u^17*v^12*w^7 - 9003128085546945*u^18*v^12*w^7 + 
       15071237857062345*u^16*v^13*w^7 - 28142351189976520*u^17*v^13*w^7 + 
       24313027548839715*u^15*v^14*w^7 - 54467581689711505*u^16*v^14*w^7 + 
       1539939408*u^12*v^9*w^8 + 24476996405820*u^19*v^9*w^8 - 
       29620426409248*u^20*v^9*w^8 + 1346629368*u^11*v^10*w^8 + 
       363302859852660*u^18*v^10*w^8 - 494191961022788*u^19*v^10*w^8 + 
       2534965631602110*u^17*v^11*w^8 - 3918767359767172*u^18*v^11*w^8 + 
       9336812152968930*u^16*v^12*w^8 - 16737066843258160*u^17*v^12*w^8 + 
       19795905960619845*u^15*v^13*w^8 - 42198252001145824*u^16*v^13*w^8 - 
       66208831178093136*u^15*v^14*w^8 + 870877711675020*u^17*v^10*w^9 - 
       1289333274080472*u^18*v^10*w^9 + 4216806374139870*u^16*v^11*w^9 - 
       7220410965269752*u^17*v^11*w^9 + 11899609494719310*u^15*v^12*w^9 - 
       24083344119498192*u^16*v^12*w^9 + 19784892471431325*u^14*v^13*w^9 - 
       48664587518003040*u^15*v^13*w^9 + 6304595039780835*u^15*v^11*w^10 - 
       11987712720719608*u^16*v^11*w^10 + 12595123660774935*u^14*v^12*w^10 - 
       28746216403732758*u^15*v^12*w^10 - 45146459114315370*u^14*v^13*w^10 + 
       12529426368457005*u^13*v^12*w^11 - 31779753585478962*u^14*v^12*w^11])/
    (296352000*u^7*v^7*w^7)}}, 
 {{(Log[u]*(225*Pi^2*u^4 + vwsym[-368*Pi^2*u^3*v - 284*Pi^2*u^2*v^2 - 
         93*Pi^2*u*v^3 - 34*Pi^2*v^4 + 560*Pi^2*u*v^2*w - 84*Pi^2*v^3*w]))/
     (840*u*(u^3 + v^3 + w^3)) + 
    vwsym[-(Pi^2*(305*u^4 + 368*u^3*v + 284*u^2*v^2 - 61*u*v^3 + 34*v^4 - 
          736*u^3*w + 280*u*v^2*w - 168*v^3*w - 568*u^2*w^2 + 280*u*v*w^2 + 
          353*u*w^3 + 84*v*w^3 - 68*w^4)*Log[v])/(840*u*(u^3 + v^3 + w^3)) + 
      ((2*u^3*v + v^4 + 2*u^3*w + v^3*w + 3*v^2*w^2 + 7*v*w^3 + 4*w^4)*
        T3[u, v, w])/(2*w*(u^3 + v^3 + w^3)) + 
      ((18*u^5 + 28*u^2*v^3 - 50*u^4*w - 14*u*v^3*w - 65*u^3*w^2 - 
         42*v^3*w^2 + 75*u^2*w^3 + 55*u*w^4 - 17*w^5)*T3[v, u, w])/
       (70*u*w*(u^3 + v^3 + w^3)) + ((475*u^7 + 343*u^4*v^3 + 1023*u^6*w + 
         504*u^3*v^3*w + 939*u^5*w^2 + 210*u^2*v^3*w^2 + 830*u^4*w^3 + 
         70*u*v^3*w^3 + 600*u^3*w^4 + 21*v^3*w^4 + 210*u^2*w^5 + 58*u*w^6 + 
         9*w^7)*T3[v, w, u])/(210*u^4*(u^3 + v^3 + w^3))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-55*u^3 + vwsym[-95*v^3 + 32*v^2*w]))/(24*(u^3 + v^3 + w^3)) + 
    (Log[v]*Log[w]*(524668*u^6 + 355284*u^4*v*w + 31920*u^2*v^2*w^2 + 
       8820*v^3*w^3 + vwsym[-271356*u^5*v - 96036*u^4*v^2 + 366697*u^3*v^3 + 
         1413*u^2*v^4 + 11235*u*v^5 + 1890*v^6 + 116853*u^3*v^2*w - 
         85242*u^2*v^3*w + 12495*u*v^3*w^2]))/(88200*u^3*(u^3 + v^3 + w^3)) + 
    (573042*Pi^2*u^6 - 237708*Pi^2*u^4*v*w - 60200*Pi^2*u^2*v^2*w^2 - 
      2940*Pi^2*v^3*w^3 + vwsym[117584*Pi^2*u^5*v + 82440*Pi^2*u^4*v^2 + 
        484621*Pi^2*u^3*v^3 - 1241*Pi^2*u^2*v^4 - 3745*Pi^2*u*v^5 - 
        630*Pi^2*v^6 + 93489*Pi^2*u^3*v^2*w + 34294*Pi^2*u^2*v^3*w - 
        4165*Pi^2*u*v^3*w^2])/(176400*u^3*(u^3 + v^3 + w^3)) + 
    (T2[v, w]*(-619518*u^14 - 1409904*u^12*v*w + 13732320*u^10*v^2*w^2 + 
       71105230*u^8*v^3*w^3 + 173083680*u^6*v^4*w^4 + 281666700*u^4*v^5*w^5 + 
       172792620*u^2*v^6*w^6 + 17350200*v^7*w^7 + 
       vwsym[-1097844*u^13*v - 825654*u^12*v^2 - 421822*u^11*v^3 - 
         389850*u^10*v^4 - 236817*u^9*v^5 - 97840*u^8*v^6 - 15243*u^7*v^7 + 
         1536267*u^11*v^2*w + 4235052*u^10*v^3*w + 3263022*u^9*v^4*w + 
         936600*u^8*v^5*w + 33534*u^7*v^6*w + 11340*u^6*v^7*w + 
         28848435*u^9*v^3*w^2 + 29002680*u^8*v^4*w^2 + 16565514*u^7*v^5*w^2 + 
         6322680*u^6*v^6*w^2 + 1464120*u^5*v^7*w^2 + 94574886*u^7*v^4*w^3 + 
         79287390*u^6*v^5*w^3 + 42826140*u^5*v^6*w^3 + 11220720*u^4*v^7*w^3 + 
         197745870*u^5*v^5*w^4 + 131678610*u^4*v^6*w^4 + 
         37798110*u^3*v^7*w^4 + 212960790*u^3*v^6*w^5 + 
         64960560*u^2*v^7*w^5 + 54551700*u*v^7*w^6]))/
     (88200*u^11*(u^3 + v^3 + w^3)) + 
    vwsym[((65800*u^6 - 4336*u^5*v - 15910*u^4*v^2 + 78789*u^3*v^3 - 
         4041*u^2*v^4 - 3745*u*v^5 - 630*v^6 - 8544*u^5*w + 59640*u^4*v*w - 
         49661*u^3*v^2*w - 27782*u^2*v^3*w - 33790*u^4*w^2 - 
         82779*u^3*v*w^2 + 24780*u^2*v^2*w^2 + 4165*u*v^3*w^2 + 
         176501*u^3*w^3 + 17982*u^2*v*w^3 - 4165*u*v^2*w^3 - 1839*u^2*w^4 + 
         3745*u*w^5 + 630*w^6)*Log[u]*Log[v])/(29400*u^3*(u^3 + v^3 + w^3)) + 
      ((-54053*u^6 - 41510*u^3*v^3 + 5466*u^5*w + 7560*u^2*v^3*w + 
         12939*u^4*w^2 - 1785*u*v^3*w^2 - 46580*u^3*w^3 - 630*v^3*w^3 - 
         1335*u^2*w^4 - 1605*u*w^5 - 270*w^6)*Log[v]^2)/
       (12600*u^3*(u^3 + v^3 + w^3)) + 
      ((13494600*u^8*v^7 + 56435400*u^8*v^6*w + 40913775*u^7*v^7*w + 
         95741100*u^8*v^5*w^2 + 175947750*u^7*v^6*w^2 + 
         46400400*u^6*v^7*w^2 + 84795480*u^8*v^4*w^3 + 310712010*u^7*v^5*
          w^3 + 208391460*u^6*v^6*w^3 + 25198740*u^5*v^7*w^3 + 
         41828850*u^8*v^3*w^4 + 289835973*u^7*v^4*w^4 + 
         387071160*u^6*v^5*w^4 + 118802040*u^5*v^6*w^4 + 
         6732432*u^4*v^7*w^4 + 11319000*u^8*v^2*w^5 + 152492340*u^7*v^3*w^5 + 
         383104197*u^6*v^4*w^5 + 233017932*u^5*v^5*w^5 + 
         33391680*u^4*v^6*w^5 + 732060*u^3*v^7*w^5 + 1543500*u^8*v*w^6 + 
         44566620*u^7*v^2*w^6 + 216080690*u^6*v^3*w^6 + 
         245445900*u^5*v^4*w^6 + 69084120*u^4*v^5*w^6 + 3849230*u^3*v^6*w^6 + 
         3780*u^2*v^7*w^6 + 88200*u^8*w^7 + 6604290*u^7*v*w^7 + 
         68413800*u^6*v^2*w^7 + 148784580*u^5*v^3*w^7 + 
         77173236*u^4*v^4*w^7 + 8408400*u^3*v^5*w^7 + 13230*u^2*v^6*w^7 - 
         1890*u*v^7*w^7 + 372072*u^7*w^8 + 11167278*u^6*v*w^8 + 
         51041550*u^5*v^2*w^8 + 50083404*u^4*v^3*w^8 + 9861285*u^3*v^4*w^8 + 
         6930*u^2*v^5*w^8 - 13230*u*v^6*w^8 + 810071*u^6*w^9 + 
         9055188*u^5*v*w^9 + 18499968*u^4*v^2*w^9 + 6734758*u^3*v^3*w^9 + 
         10863*u^2*v^4*w^9 - 28455*u*v^5*w^9 + 1890*v^6*w^9 + 
         509094*u^5*w^10 + 3030804*u^4*v*w^10 + 2404593*u^3*v^2*w^10 - 
         80664*u^2*v^3*w^10 - 66150*u*v^4*w^10 - 134124*u^4*w^11 + 
         176517*u^3*v*w^11 - 64890*u^2*v^2*w^11 - 78645*u*v^3*w^11 - 
         253003*u^3*w^12 + 43074*u^2*v*w^12 - 27195*u*v^2*w^12 + 
         13917*u^2*w^13 - 13230*u*v*w^13 - 13125*u*w^14 - 1890*w^15)*
        T2[u, v])/(88200*u^3*w^9*(u^3 + v^3 + w^3))], 
   (Log[u]*(118302*u^7*v^7*w^7 + 78466900*u^5*v^8*w^8 + 
       159647904*u^3*v^9*w^9 - 11013372*u*v^10*w^10 + 
       vwsym[161935200*u^7*v^14 + 596257200*u^7*v^13*w + 
         490965300*u^6*v^14*w + 864259200*u^7*v^12*w^2 + 
         1865890350*u^6*v^13*w^2 + 556804800*u^5*v^14*w^2 + 
         628356960*u^7*v^11*w^3 + 2836512720*u^6*v^12*w^3 + 
         2222295120*u^5*v^13*w^3 + 302384880*u^4*v^14*w^3 + 
         239218560*u^7*v^10*w^4 + 2194809291*u^6*v^11*w^4 + 
         3580106760*u^5*v^12*w^4 + 1274432040*u^4*v^13*w^4 + 
         80789184*u^3*v^14*w^4 + 45269280*u^7*v^9*w^5 + 904090092*u^6*v^10*
          w^5 + 2969188044*u^5*v^11*w^5 + 2184197904*u^4*v^12*w^5 + 
         360305568*u^3*v^13*w^5 + 8784720*u^2*v^14*w^5 + 
         3578400*u^7*v^8*w^6 + 187500312*u^6*v^9*w^6 + 1328814318*u^5*v^10*
          w^6 + 1946855148*u^4*v^11*w^6 + 655589088*u^3*v^12*w^6 + 
         41798400*u^2*v^13*w^6 + 45360*u*v^14*w^6 + 16264425*u^6*v^8*w^7 + 
         303023472*u^5*v^9*w^7 + 948882144*u^4*v^10*w^7 + 
         624943536*u^3*v^11*w^7 + 80733660*u^2*v^12*w^7 + 136080*u*v^13*w^7 - 
         22680*v^14*w^7 + 265233117*u^4*v^9*w^8 + 344421600*u^3*v^10*w^8 + 
         85956878*u^2*v^11*w^8 + 2061951*u*v^12*w^8 - 277704*v^13*w^8 + 
         77171787*u^2*v^10*w^9 + 810621*u*v^11*w^9 - 1208088*v^12*w^9 - 
         2137464*v^11*w^10]))/(1058400*u^2*v^8*w^8*(u^3 + v^3 + w^3)) + 
    vwsym[((5667732000*u^16*v^7 + 23702868000*u^16*v^6*w + 
        25685383500*u^15*v^7*w + 40211262000*u^16*v^5*w^2 + 
        109452357000*u^15*v^6*w^2 + 47153090250*u^14*v^7*w^2 + 
        35614101600*u^16*v^4*w^3 + 190815937200*u^15*v^5*w^3 + 
        206272451700*u^14*v^6*w^3 + 45071340300*u^13*v^7*w^3 + 
        17568117000*u^16*v^3*w^4 + 175152261060*u^15*v^4*w^4 + 
        371722207500*u^14*v^5*w^4 + 203840922600*u^13*v^6*w^4 + 
        23955825915*u^12*v^7*w^4 + 4753980000*u^16*v^2*w^5 + 
        90398958300*u^15*v^3*w^5 + 355371792930*u^14*v^4*w^5 + 
        381871105140*u^13*v^5*w^5 + 112676519550*u^12*v^6*w^5 + 
        6931037610*u^11*v^7*w^5 + 648270000*u^16*v*w^6 + 
        25848950400*u^15*v^2*w^6 + 192680103000*u^14*v^3*w^6 + 
        382052116530*u^13*v^4*w^6 + 220472045010*u^12*v^5*w^6 + 
        34060240200*u^11*v^6*w^6 + 940557555*u^10*v^7*w^6 + 
        37044000*u^16*w^7 + 3746206800*u^15*v*w^7 + 58395426600*u^14*v^2*
         w^7 + 218505276150*u^13*v^3*w^7 + 231721141365*u^12*v^4*w^7 + 
        69809323920*u^11*v^5*w^7 + 4858923090*u^10*v^6*w^7 + 
        26339040*u^9*v^7*w^7 + 254971543*u^15*w^8 + 9095214213*u^14*v*w^8 + 
        70410425967*u^13*v^2*w^8 + 140730659482*u^12*v^3*w^8 + 
        77238957915*u^11*v^4*w^8 + 10341657060*u^10*v^5*w^8 + 
        69120870*u^9*v^6*w^8 - 14402220*u^8*v^7*w^8 + 1313813414*u^14*w^9 + 
        10936114308*u^13*v*w^9 + 50632141749*u^12*v^2*w^9 + 
        55553781920*u^11*v^3*w^9 + 16402573215*u^10*v^4*w^9 + 
        1857826740*u^9*v^5*w^9 + 266050050*u^8*v^6*w^9 + 
        63862260*u^7*v^7*w^9 + 2589188539*u^13*w^10 + 8249977650*u^12*v*
         w^10 + 30707709312*u^11*v^2*w^10 + 36458048074*u^10*v^3*w^10 + 
        29200791165*u^9*v^4*w^10 + 17668284060*u^8*v^5*w^10 + 
        7374390450*u^7*v^6*w^10 + 1772112090*u^6*v^7*w^10 + 
        1787889838*u^12*w^11 + 6585929625*u^11*v*w^11 + 
        30400362405*u^10*v^2*w^11 + 68376142086*u^9*v^3*w^11 + 
        90580027020*u^8*v^4*w^11 + 77261386020*u^7*v^5*w^11 + 
        42654606330*u^6*v^6*w^11 + 11344372200*u^5*v^7*w^11 + 
        67524233*u^11*w^12 + 5012950227*u^10*v*w^12 + 32450510715*u^9*v^2*
         w^12 + 99167634720*u^8*v^3*w^12 + 172372718910*u^7*v^4*w^12 + 
        190769760090*u^6*v^5*w^12 + 125474995800*u^5*v^6*w^12 + 
        35953583400*u^4*v^7*w^12 - 199131674*u^10*w^13 + 
        2133151197*u^9*v*w^13 + 23418475920*u^8*v^2*w^13 + 
        95279146620*u^7*v^3*w^13 + 214387115250*u^6*v^4*w^13 + 
        288044177400*u^5*v^5*w^13 + 211751971200*u^4*v^6*w^13 + 
        63830340000*u^3*v^7*w^13 - 5602167*u^9*w^14 + 411455520*u^8*v*w^14 + 
        11145781080*u^7*v^2*w^14 + 61852072800*u^6*v^3*w^14 + 
        171302525100*u^5*v^4*w^14 + 261559790100*u^4*v^5*w^14 + 
        205940120400*u^3*v^6*w^14 + 64080034200*u^2*v^7*w^14 - 
        38347890*u^8*w^15 + 21228480*u^7*v*w^15 + 3577921200*u^6*v^2*w^15 + 
        25056032400*u^5*v^3*w^15 + 79117825500*u^4*v^4*w^15 + 
        130368684600*u^3*v^5*w^15 + 106940471400*u^2*v^6*w^15 + 
        33842340000*u*v^7*w^15 - 4814460*u^7*w^16 + 4762800*u^6*v*w^16 + 
        614930400*u^5*v^2*w^16 + 4712702400*u^4*v^3*w^16 + 
        15875206200*u^3*v^4*w^16 + 27283435200*u^2*v^5*w^16 + 
        22911714000*u*v^6*w^16 + 7287084000*v^7*w^16)*Log[v])/
      (37044000*u^10*w^8*(u + w)^2*(u^3 + v^3 + w^3))], 
   (99575544600*u^18*v^7*w^7 - 33191848200*u^19*v^7*w^7 + 
     28671781632900*u^16*v^8*w^8 - 39852705455176*u^17*v^8*w^8 + 
     327188091587700*u^14*v^9*w^9 - 731467449249052*u^15*v^9*w^9 + 
     411636653771700*u^12*v^10*w^10 - 1263755442081952*u^13*v^10*w^10 + 
     938300593752900*u^10*v^11*w^11 - 1645687347676872*u^11*v^11*w^11 + 
     2615999684151000*u^8*v^12*w^12 - 4917821454997080*u^9*v^12*w^12 + 
     4970274707088600*u^6*v^13*w^13 - 10817752628004000*u^7*v^13*w^13 + 
     4462816615576200*u^4*v^14*w^14 - 13012316478252000*u^5*v^14*w^14 + 
     1247109062169600*u^2*v^15*w^15 - 5781450351751200*u^3*v^15*w^15 + 
     59447031084000*v^16*w^16 - 597623797764000*u*v^16*w^16 + 
     vwsym[45934300692000*u^18*v^14 - 45934300692000*u^19*v^14 + 
       91868601384000*u^17*v^15 - 137802902076000*u^18*v^15 + 
       45934300692000*u^16*v^16 - 137802902076000*u^17*v^16 - 
       45934300692000*u^16*v^17 + 167945885352000*u^18*v^13*w - 
       167945885352000*u^19*v^13*w + 540909181732500*u^17*v^14*w - 
       750028472896500*u^18*v^14*w + 577980707409000*u^16*v^15*w - 
       1201236700765500*u^17*v^15*w + 205017411028500*u^15*v^16*w - 
       824171524249500*u^16*v^16*w - 205017411028500*u^15*v^17*w + 
       242373230883000*u^18*v^12*w^2 - 242373230883000*u^19*v^12*w^2 + 
       1248945803169750*u^17*v^13*w^2 - 1640941475244750*u^18*v^13*w^2 + 
       2140096443014250*u^16*v^14*w^2 - 3870935334976500*u^17*v^14*w^2 + 
       1502848400051250*u^15*v^15*w^2 - 4157863697074500*u^16*v^15*w^2 + 
       369324529323750*u^14*v^16*w^2 - 2054821135783500*u^15*v^16*w^2 - 
       369324529323750*u^14*v^17*w^2 + 175706724803400*u^18*v^11*w^3 - 
       175706724803400*u^19*v^11*w^3 + 1487410390727100*u^17*v^12*w^3 - 
       1877556206893500*u^18*v^12*w^3 + 3861253466995050*u^16*v^13*w^3 - 
       6454071649071900*u^17*v^13*w^3 + 4306899712670100*u^15*v^14*w^3 - 
       10062168209339400*u^16*v^14*w^3 + 2101146963246450*u^14*v^15*w^3 - 
       7737609726667800*u^15*v^15*w^3 + 343797051647700*u^13*v^16*w^3 - 
       2771460735957900*u^14*v^16*w^3 - 343797051647700*u^13*v^17*w^3 + 
       66654318912300*u^18*v^10*w^4 - 66654318912300*u^19*v^10*w^4 + 
       990599381151975*u^17*v^11*w^4 - 1211461420851675*u^18*v^11*w^4 + 
       3957638007684375*u^16*v^12*w^4 - 6255206669889450*u^17*v^12*w^4 + 
       6570055680010200*u^15*v^13*w^4 - 13920457879652625*u^16*v^13*w^4 + 
       5071448047535100*u^14*v^14*w^4 - 15423837552005400*u^15*v^14*w^4 + 
       1710210093491025*u^13*v^15*w^4 - 8624871734347575*u^14*v^15*w^4 + 
       175124780521425*u^12*v^16*w^4 - 2186217274566150*u^13*v^16*w^4 - 
       175124780521425*u^12*v^17*w^4 + 12509436605400*u^18*v^9*w^5 - 
       12509436605400*u^19*v^9*w^5 + 367971617090700*u^17*v^10*w^5 - 
       438394174016400*u^18*v^10*w^5 + 2416596460731075*u^16*v^11*w^5 - 
       3647811857305350*u^17*v^11*w^5 + 5959137725042250*u^15*v^12*w^5 - 
       11825849807412900*u^16*v^12*w^5 + 6797061371753100*u^14*v^13*w^5 - 
       18480059088585150*u^15*v^13*w^5 + 3665032660115400*u^13*v^14*w^5 - 
       14873909097180000*u^14*v^14*w^5 + 812713447791525*u^12*v^15*w^5 - 
       5961518574222750*u^13*v^15*w^5 + 46738714632750*u^11*v^16*w^5 - 
       1010484592742100*u^12*v^16*w^5 - 46738714632750*u^11*v^17*w^5 + 
       977263408800*u^18*v^8*w^6 - 977263408800*u^19*v^8*w^6 + 
       70663176243450*u^17*v^9*w^6 - 82366726273650*u^18*v^9*w^6 + 
       866364599955750*u^16*v^10*w^6 - 1254476890142700*u^17*v^10*w^6 + 
       3333388224770100*u^15*v^11*w^6 - 6287868063317925*u^16*v^11*w^6 + 
       5549607848192100*u^14*v^12*w^6 - 14029056163026450*u^15*v^12*w^6 + 
       4416415471439475*u^13*v^13*w^6 - 15825161986506075*u^14*v^13*w^6 + 
       1608008007266325*u^12*v^14*w^6 - 9173394235656000*u^13*v^14*w^6 + 
       209623342432875*u^11*v^15*w^6 - 2511431707583925*u^12*v^15*w^6 + 
       5132496062925*u^10*v^16*w^6 - 254056427510550*u^11*v^16*w^6 - 
       5132496062925*u^10*v^17*w^6 + 6293578520250*u^17*v^8*w^7 - 
       6684215744850*u^18*v^8*w^7 + 169329395325300*u^16*v^9*w^7 - 
       233926330465800*u^17*v^9*w^7 + 1136441323626000*u^15*v^10*w^7 - 
       2042927602469250*u^16*v^10*w^7 + 2843529173244900*u^14*v^11*w^7 - 
       6825736001838600*u^15*v^11*w^7 + 3272270999089050*u^13*v^12*w^7 - 
       10847679413828250*u^14*v^12*w^7 + 1772558032525875*u^12*v^13*w^7 - 
       8796347563021200*u^13*v^13*w^7 + 392862883128450*u^11*v^14*w^7 - 
       3521378146726650*u^12*v^14*w^7 + 22284421550475*u^10*v^15*w^7 - 
       588939365217000*u^11*v^15*w^7 - 68186172600*u^9*v^16*w^7 - 
       26244887449200*u^10*v^16*w^7 + 68186172600*u^9*v^17*w^7 + 
       234831881786250*u^15*v^9*w^8 - 408280469227988*u^16*v^9*w^8 + 
       914264492367450*u^14*v^10*w^8 - 2110441085602420*u^15*v^10*w^8 + 
       1534319634096375*u^13*v^11*w^8 - 4841552467185132*u^14*v^11*w^8 + 
       1191371697014625*u^12*v^12*w^8 - 5464699046523549*u^13*v^12*w^8 + 
       397143109979175*u^11*v^13*w^8 - 3059676149488098*u^12*v^13*w^8 + 
       35795048406075*u^10*v^14*w^8 - 753047582720073*u^11*v^14*w^8 - 
       1682153378850*u^9*v^15*w^8 - 51045900362100*u^10*v^15*w^8 - 
       174231826650*u^8*v^16*w^8 + 1952713528500*u^9*v^16*w^8 + 
       174231826650*u^8*v^17*w^8 + 536740962541350*u^13*v^10*w^9 - 
       1590918937519532*u^14*v^10*w^9 + 577358110127925*u^12*v^11*w^9 - 
       2356450576427442*u^13*v^11*w^9 + 302404562302500*u^11*v^12*w^9 - 
       1837403269521402*u^12*v^12*w^9 + 58379661130875*u^10*v^13*w^9 - 
       668485425856974*u^11*v^13*w^9 - 1868597476200*u^9*v^14*w^9 - 
       79755002738496*u^10*v^14*w^9 - 2200889503050*u^8*v^15*w^9 + 
       6582536186100*u^9*v^15*w^9 - 208180123200*u^7*v^16*w^9 + 
       2675902985700*u^8*v^16*w^9 + 208180123200*u^7*v^17*w^9 + 
       468843620270550*u^11*v^11*w^10 - 1246588103619696*u^12*v^11*w^10 + 
       452343403770300*u^10*v^12*w^10 - 1083638612175837*u^11*v^12*w^10 + 
       308893970933100*u^9*v^13*w^10 - 745172484416454*u^10*v^13*w^10 + 
       149260598316900*u^8*v^14*w^10 - 422684356261773*u^9*v^14*w^10 + 
       51582047216700*u^7*v^15*w^10 - 186979831108350*u^8*v^15*w^10 + 
       9949474584000*u^6*v^16*w^10 - 59279902556700*u^7*v^16*w^10 - 
       9949474584000*u^6*v^17*w^10 + 1373642395085100*u^9*v^12*w^11 - 
       2505516685923414*u^10*v^12*w^11 + 1348083444636600*u^8*v^13*w^11 - 
       2791837600848378*u^9*v^13*w^11 + 911683970622600*u^7*v^14*w^11 - 
       2251177298334300*u^8*v^14*w^11 + 390860014244700*u^6*v^15*w^11 - 
       1289699233233600*u^7*v^15*w^11 + 77957295544800*u^5*v^16*w^11 - 
       466722598446300*u^6*v^16*w^11 - 77957295544800*u^5*v^17*w^11 + 
       3290882935542300*u^7*v^13*w^12 - 6728109146986500*u^8*v^13*w^12 + 
       2694992592572700*u^6*v^14*w^12 - 6489743229404400*u^7*v^14*w^12 + 
       1284995962095300*u^5*v^15*w^12 - 4187454678117900*u^6*v^15*w^12 + 
       266418505615500*u^4*v^16*w^12 - 1593449307399600*u^5*v^16*w^12 - 
       266418505615500*u^4*v^17*w^12 + 4560980417739900*u^5*v^14*w^13 - 
       11597221683616800*u^6*v^14*w^13 + 2309827459942800*u^4*v^15*w^13 - 
       7855944143418000*u^5*v^15*w^13 + 492066640611000*u^3*v^16*w^13 - 
       3007769818857300*u^4*v^16*w^13 - 492066640611000*u^3*v^17*w^13 + 
       2338144244578800*u^3*v^15*w^14 - 8828410983877800*u^4*v^15*w^14 + 
       506301974551800*u^2*v^16*w^14 - 3278457799293600*u^3*v^16*w^14 - 
       506301974551800*u^2*v^17*w^14 + 272148958620000*u*v^16*w^15 - 
       1996112237981400*u^2*v^16*w^15 - 272148958620000*u*v^17*w^15 - 
       59447031084000*v^17*w^16])/(62233920000*u^10*v^8*(u + v)^2*w^8*
     (u + w)^2*(u^3 + v^3 + w^3))}, 
  {cyc[(T2[v, w]*(420*u^14*v*w + 24990*u^12*v^2*w^2 + 362600*u^10*v^3*w^3 + 
       1997485*u^8*v^4*w^4 + 4558008*u^6*v^5*w^5 + 4073748*u^4*v^6*w^6 + 
       1180560*u^2*v^7*w^7 + 64260*v^8*w^8 + 
       vwsym[2940*u^13*v^2*w + 8820*u^12*v^3*w + 14700*u^11*v^4*w + 
         14700*u^10*v^5*w + 8820*u^9*v^6*w + 2940*u^8*v^7*w + 420*u^7*v^8*w + 
         88200*u^11*v^3*w^2 + 169050*u^10*v^4*w^2 + 191100*u^9*v^5*w^2 + 
         127890*u^8*v^6*w^2 + 47040*u^7*v^7*w^2 + 7350*u^6*v^8*w^2 + 
         798700*u^9*v^4*w^3 + 1024100*u^8*v^5*w^3 + 768320*u^7*v^6*w^3 + 
         313600*u^6*v^7*w^3 + 53900*u^5*v^8*w^3 + 2869440*u^7*v^5*w^4 + 
         2383360*u^6*v^6*w^4 + 1066240*u^5*v^7*w^4 + 199185*u^4*v^8*w^4 + 
         4140584*u^5*v^6*w^5 + 2008104*u^4*v^7*w^5 + 403788*u^3*v^8*w^5 + 
         2123184*u^3*v^7*w^6 + 455910*u^2*v^8*w^6 + 268740*u*v^8*w^7]))/
     (420*u^8)], cyc[(Log[u]*(118302*u^16*v^7*w^7 + 319176*u^6*v^8*w^8 + 
       751378140*u^14*v^8*w^8 - 5352480*u^4*v^9*w^9 + 116625947342*u^12*v^9*
        w^9 + 880200*u^2*v^10*w^10 + 2376000741696*u^10*v^10*w^10 + 
       10654055167476*u^8*v^11*w^11 + 12337381764960*u^6*v^12*w^12 + 
       3422309968812*u^4*v^13*w^13 + 152121607344*u^2*v^14*w^14 + 
       vwsym[161935200*u^16*v^14 + 1295481600*u^15*v^15 + 
         4534185600*u^14*v^16 + 9068371200*u^13*v^17 + 11335464000*u^12*
          v^18 + 9068371200*u^11*v^19 + 4534185600*u^10*v^20 + 
         1295481600*u^9*v^21 + 161935200*u^8*v^22 + 596257200*u^16*v^13*w + 
         6742764000*u^15*v^14*w + 31181371200*u^14*v^15*w + 
         79557811200*u^13*v^16*w + 125004448800*u^12*v^17*w + 
         126137995200*u^11*v^18*w + 81824904000*u^10*v^19*w + 
         32800723200*u^9*v^20*w + 7309537200*u^8*v^21*w + 
         677224800*u^7*v^22*w + 864259200*u^16*v^12*w^2 + 
         14320530000*u^15*v^13*w^2 + 89781728400*u^14*v^14*w^2 + 
         296709739200*u^13*v^15*w^2 + 589044052800*u^12*v^16*w^2 + 
         744543122400*u^11*v^17*w^2 + 610067052000*u^10*v^18*w^2 + 
         319440542400*u^9*v^19*w^2 + 101353291200*u^8*v^20*w^2 + 
         17245342800*u^7*v^21*w^2 + 1148893200*u^6*v^22*w^2 + 
         628356960*u^16*v^11*w^3 + 16029588960*u^15*v^12*w^3 + 
         141264156600*u^14*v^13*w^3 + 619122722400*u^13*v^14*w^3 + 
         1573606893600*u^12*v^15*w^3 + 2499560622720*u^11*v^16*w^3 + 
         2563294824720*u^10*v^17*w^3 + 1701143337600*u^9*v^18*w^3 + 
         711151358400*u^8*v^19*w^3 + 175179261600*u^7*v^20*w^3 + 
         22107488760*u^6*v^21*w^3 + 1017545760*u^5*v^22*w^3 + 
         239218560*u^16*v^10*w^4 + 10148178600*u^15*v^11*w^4 + 
         132428837520*u^14*v^12*w^4 + 796690596240*u^13*v^13*w^4 + 
         2649260136600*u^12*v^14*w^4 + 5349176567280*u^11*v^15*w^4 + 
         6875100953280*u^10*v^16*w^4 + 5716643929920*u^9*v^17*w^4 + 
         3044456105040*u^8*v^18*w^4 + 998421013800*u^7*v^19*w^4 + 
         185800673520*u^6*v^20*w^4 + 16707584880*u^5*v^21*w^4 + 
         501946200*u^4*v^22*w^4 + 45269280*u^16*v^9*w^5 + 
         3607783200*u^15*v^10*w^5 + 75371013900*u^14*v^11*w^5 + 
         654498401760*u^13*v^12*w^5 + 2941158239460*u^12*v^13*w^5 + 
         7700354272800*u^11*v^14*w^5 + 12526034716440*u^10*v^15*w^5 + 
         13044293740800*u^9*v^16*w^5 + 8727511219560*u^8*v^17*w^5 + 
         3670798793760*u^7*v^18*w^5 + 920577718620*u^6*v^19*w^5 + 
         124547502240*u^5*v^20*w^5 + 7538145300*u^4*v^21*w^5 + 
         135828000*u^3*v^22*w^5 + 3578400*u^16*v^8*w^6 + 
         668923920*u^15*v^9*w^6 + 25316630640*u^14*v^10*w^6 + 
         342274406040*u^13*v^11*w^6 + 2180204528040*u^12*v^12*w^6 + 
         7629396490800*u^11*v^13*w^6 + 15995806117200*u^10*v^14*w^6 + 
         21033750230640*u^9*v^15*w^6 + 17640930489840*u^8*v^16*w^6 + 
         9361490901840*u^7*v^17*w^6 + 3036520494000*u^6*v^18*w^6 + 
         561538124280*u^5*v^19*w^6 + 52275875400*u^4*v^20*w^6 + 
         1957158000*u^3*v^21*w^6 + 18522000*u^2*v^22*w^6 + 
         54510432*u^15*v^8*w^7 + 4619241720*u^14*v^9*w^7 + 
         109691867040*u^13*v^10*w^7 + 1064696935470*u^12*v^11*w^7 + 
         5209968484224*u^11*v^12*w^7 + 14484080021544*u^10*v^13*w^7 + 
         24451561278720*u^9*v^14*w^7 + 25877193926490*u^8*v^15*w^7 + 
         17255152288320*u^7*v^16*w^7 + 7103430369672*u^6*v^17*w^7 + 
         1716893099712*u^5*v^18*w^7 + 222145510650*u^4*v^19*w^7 + 
         13109460000*u^3*v^20*w^7 + 265923000*u^2*v^21*w^7 + 
         1058400*u*v^22*w^7 - 1047564*u^5*v^9*w^8 + 21335120134*u^13*v^9*
          w^8 - 2794932*u^4*v^10*w^8 + 332938081879*u^12*v^10*w^8 - 
         1292004*u^3*v^11*w^8 + 2416387680519*u^11*v^11*w^8 - 
         966204*u^2*v^12*w^8 + 9273719548032*u^10*v^12*w^8 - 
         743040*u*v^13*w^8 + 20623578322236*u^9*v^13*w^8 + 
         27949771497138*u^8*v^14*w^8 + 23534539614042*u^7*v^15*w^8 + 
         12223648415040*u^6*v^16*w^8 + 3780478557930*u^5*v^17*w^8 + 
         648341181391*u^4*v^18*w^8 + 54441884359*u^3*v^19*w^8 + 
         1822418508*u^2*v^20*w^8 + 18473676*u*v^21*w^8 + 
         1194480*u^3*v^10*w^9 + 844603616013*u^11*v^10*w^9 - 
         821232*u^2*v^11*w^9 + 4291993623600*u^10*v^11*w^9 - 
         4120956*u*v^12*w^9 + 12742566503922*u^9*v^12*w^9 + 
         22474052648436*u^8*v^13*w^9 + 24143109382254*u^7*v^14*w^9 + 
         15858079820400*u^6*v^15*w^9 + 6227468163870*u^5*v^16*w^9 + 
         1384355931262*u^4*v^17*w^9 + 157855214717*u^3*v^18*w^9 + 
         7897719672*u^2*v^19*w^9 + 144244482*u*v^20*w^9 - 
         5280156*u*v^11*w^10 + 6820513109718*u^9*v^11*w^10 + 
         14387572955406*u^8*v^12*w^10 + 19350608464362*u^7*v^13*w^10 + 
         16006620512736*u^6*v^14*w^10 + 7945707270876*u^5*v^15*w^10 + 
         2263850346243*u^4*v^16*w^10 + 341915162401*u^3*v^17*w^10 + 
         24159117528*u^2*v^18*w^10 + 673577478*u*v^19*w^10 + 
         14349408338790*u^7*v^12*w^11 + 13718234473524*u^6*v^13*w^11 + 
         8310884083740*u^5*v^14*w^11 + 2972069609118*u^4*v^15*w^11 + 
         580243247091*u^3*v^16*w^11 + 55229046600*u^2*v^17*w^11 + 
         2121053550*u*v^18*w^11 + 7961431463832*u^5*v^13*w^12 + 
         3332294831502*u^4*v^14*w^12 + 802424415606*u^3*v^15*w^12 + 
         97621485300*u^2*v^16*w^12 + 4805474226*u*v^17*w^12 + 
         934252257666*u^3*v^14*w^13 + 136289657736*u^2*v^15*w^13 + 
         8139427776*u*v^16*w^13 + 10538497260*u*v^15*w^14]))/
     (1058400*v^7*w^7)], (18788109212792430*u^12*v^12*w^12 + 
     cyc[711253890*u^22*v^7*w^7 - 237084630*u^23*v^7*w^7 + 
       571682736*u^13*v^8*w^8 + 1426844782440*u^20*v^8*w^8 - 
       1505923213206*u^21*v^8*w^8 + 3531406464*u^11*v^9*w^9 + 
       190789509047760*u^18*v^9*w^9 - 249937586238245*u^19*v^9*w^9 - 
       4816123920*u^9*v^10*w^10 + 3474574103396340*u^16*v^10*w^10 - 
       5701340954512359*u^17*v^10*w^10 + 14151209285558520*u^14*v^11*w^11 - 
       30507189486811778*u^15*v^11*w^11 - 51280787949965392*u^13*v^12*w^12 + 
       23905253278650870*u^10*v^13*w^13 - 56437184009045098*u^11*v^13*w^13 + 
       37460784548893140*u^8*v^14*w^14 - 91074739178891830*u^9*v^14*w^14 + 
       31706151628573800*u^6*v^15*w^15 - 99211203424287720*u^7*v^15*w^15 + 
       11525200003002420*u^4*v^16*w^16 - 50823180994655160*u^5*v^16*w^16 + 
       1375758417776400*u^2*v^17*w^17 - 10136548813613040*u^3*v^17*w^17 + 
       22967150346000*v^18*w^18 - 506626499307600*u*v^18*w^18] + 
     s3sym[328102147800*u^22*v^14 - 328102147800*u^23*v^14 + 
       2624817182400*u^21*v^15 - 2952919330200*u^22*v^15 + 
       9186860138400*u^20*v^16 - 11811677320800*u^21*v^16 + 
       18373720276800*u^19*v^17 - 27560580415200*u^20*v^17 - 
       41340870622800*u^19*v^18 + 1199613466800*u^22*v^13*w - 
       1199613466800*u^23*v^13*w + 13421338383600*u^21*v^14*w - 
       14915047606200*u^22*v^14*w + 61559805081600*u^20*v^15*w - 
       77333909511600*u^21*v^15*w + 155888692041600*u^19*v^16*w - 
       225683178285600*u^20*v^16*w + 243019898200800*u^18*v^17*w - 
       415377952567200*u^19*v^17*w + 1731237363450*u^22*v^12*w^2 - 
       1731237363450*u^23*v^12*w^2 + 28108793626200*u^21*v^13*w^2 - 
       30908762712450*u^22*v^13*w^2 + 173463901427250*u^20*v^14*w^2 - 
       213544046605050*u^21*v^14*w^2 + 565169404212000*u^19*v^15*w^2 - 
       793577009984850*u^20*v^15*w^2 + 1105962267935700*u^18*v^16*w^2 - 
       1810313223837300*u^19*v^16*w^2 - 2698727694408900*u^18*v^17*w^2 + 
       1255048034310*u^22*v^11*w^3 - 1255048034310*u^23*v^11*w^3 + 
       31117676185260*u^21*v^12*w^3 - 33904432015020*u^22*v^12*w^3 + 
       268022247286500*u^20*v^13*w^3 - 324072651855960*u^21*v^13*w^3 + 
       1150990892922150*u^19*v^14*w^3 - 1573099875603900*u^20*v^14*w^3 + 
       2867145646270500*u^18*v^15*w^3 - 4520587773652650*u^19*v^15*w^3 + 
       4456384647916320*u^17*v^16*w^3 - 8307185572730520*u^18*v^16*w^3 + 
       476102277945*u^22*v^10*w^4 - 476102277945*u^23*v^10*w^4 + 
       19518511740210*u^21*v^11*w^4 - 21096097738065*u^22*v^11*w^4 + 
       247379208381270*u^20*v^12*w^4 - 294321308827140*u^21*v^12*w^4 + 
       1449973908617850*u^19*v^13*w^4 - 1934150993090820*u^20*v^13*w^4 + 
       4701161282253975*u^18*v^14*w^4 - 7169567037218775*u^19*v^14*w^4 + 
       9242124174056340*u^17*v^15*w^4 - 16482400479336015*u^18*v^15*w^4 - 
       24715399169611080*u^17*v^16*w^4 + 89353118610*u^22*v^9*w^5 - 
       89353118610*u^23*v^9*w^5 + 6874615097595*u^21*v^10*w^5 - 
       7377633361350*u^22*v^10*w^5 + 138837964272525*u^20*v^11*w^5 - 
       162780313254930*u^21*v^11*w^5 + 1168737775098705*u^19*v^12*w^5 - 
       1524753306890100*u^20*v^12*w^5 + 5096768114345355*u^18*v^13*w^5 - 
       7541577522484110*u^19*v^13*w^5 + 12935051672223240*u^17*v^14*w^5 - 
       22175236791337770*u^18*v^14*w^5 + 20327396367712770*u^16*v^15*w^5 - 
       41414511040059150*u^17*v^15*w^5 + 6980452920*u^22*v^8*w^6 - 
       6980452920*u^23*v^8*w^6 + 1259181357840*u^21*v^9*w^6 - 
       1342778143770*u^22*v^9*w^6 + 45993196331775*u^20*v^10*w^6 - 
       53204631056010*u^21*v^10*w^6 + 600473544376860*u^19*v^11*w^6 - 
       767416237290360*u^20*v^11*w^6 + 3696542441246655*u^18*v^12*w^6 - 
       5319062921890620*u^19*v^12*w^6 + 12489741914882400*u^17*v^13*w^6 - 
       20653851671741610*u^18*v^13*w^6 + 25202007836872650*u^16*v^14*w^6 - 
       49045481633007090*u^17*v^14*w^6 - 74761780390475220*u^16*v^15*w^6 + 
       108395284995*u^21*v^8*w^7 - 107392196805*u^22*v^8*w^7 + 
       8312927642775*u^20*v^9*w^7 - 9440316452790*u^21*v^9*w^7 + 
       189323467330095*u^19*v^10*w^7 - 237045026126685*u^20*v^10*w^7 + 
       1768866668603055*u^18*v^11*w^7 - 2478372578039190*u^19*v^11*w^7 + 
       8327210808412125*u^17*v^12*w^7 - 13313370598328115*u^18*v^12*w^7 + 
       22204939940037225*u^16*v^13*w^7 - 41429975923381290*u^17*v^13*w^7 + 
       35749589803657920*u^15*v^14*w^7 - 79972867750450155*u^16*v^14*w^7 + 
       4089938616*u^12*v^9*w^8 + 36777390952995*u^19*v^9*w^8 - 
       44477549695399*u^20*v^9*w^8 + 5426491896*u^11*v^10*w^8 + 
       544517597420370*u^18*v^10*w^8 - 740580819251851*u^19*v^10*w^8 + 
       3781337836768065*u^17*v^11*w^8 - 5844360856954549*u^18*v^11*w^8 + 
       13869154908635040*u^16*v^12*w^8 - 24849407502742407*u^17*v^12*w^8 + 
       29327110931657385*u^15*v^13*w^8 - 62453365329327660*u^16*v^13*w^8 - 
       97832206228010475*u^15*v^14*w^8 + 1306346501132190*u^17*v^10*w^9 - 
       1933499328575451*u^18*v^10*w^9 + 6303951359875575*u^16*v^11*w^9 - 
       10790626950393801*u^17*v^11*w^9 + 17737981172388855*u^15*v^12*w^9 - 
       35876012197066261*u^16*v^12*w^9 + 29446154314287480*u^14*v^13*w^9 - 
       72342460188845450*u^15*v^13*w^9 + 9443429152099425*u^15*v^11*w^10 - 
       17947863468110303*u^16*v^11*w^10 + 18832439619429660*u^14*v^12*w^10 - 
       42946230201511074*u^15*v^12*w^10 - 67364559919649272*u^14*v^13*w^10 + 
       18775389101062545*u^13*v^12*w^11 - 47577546822639631*u^14*v^12*w^11])/
    (444528000*u^7*v^7*w^7)}}, 
 {{(Log[u]*(683*Pi^2*u^4 + 1680*Pi^2*v^2*w^2 + 
       vwsym[-1090*Pi^2*u^3*v - 726*Pi^2*u^2*v^2 - 650*Pi^2*u*v^3 - 
         473*Pi^2*v^4 + 1960*Pi^2*v^3*w]))/(2520*(u^4 + v^4 + w^4)) + 
    vwsym[-(Pi^2*(919*u^4 + 1090*u^3*v + 726*u^2*v^2 + 650*u*v^3 - 661*v^4 - 
          2180*u^3*w + 980*v^3*w - 1452*u^2*w^2 + 840*v^2*w^2 - 1300*u*w^3 + 
          980*v*w^3 + 1343*w^4)*Log[v])/(2520*(u^4 + v^4 + w^4)) + 
      ((30*u^4*v + 12*v^5 + 30*u^4*w + 5*v^4*w + 40*v^3*w^2 + 120*v^2*w^3 + 
         140*v*w^4 + 67*w^5)*T3[u, v, w])/(30*w*(u^4 + v^4 + w^4)) + 
      ((54*u^5 + 105*u*v^4 - 115*u^4*w + 105*v^4*w - 20*u^3*w^2 + 
         540*u^2*w^3 + 830*u*w^4 + 439*w^5)*T3[v, u, w])/
       (210*w*(u^4 + v^4 + w^4)) + ((477*u^7 + 280*u^3*v^4 + 1030*u^6*w + 
         315*u^2*v^4*w + 1002*u^5*w^2 + 105*u*v^4*w^2 + 620*u^4*w^3 + 
         70*v^4*w^3 + 495*u^3*w^4 + 462*u^2*w^5 + 170*u*w^6 + 32*w^7)*
        T3[v, w, u])/(210*u^3*(u^4 + v^4 + w^4))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-825*u^4 + 498*v^2*w^2 + vwsym[-1556*v^4 + 206*v^3*w]))/
     (360*(u^4 + v^4 + w^4)) + (Log[v]*Log[w]*(1057888*u^6 + 646560*u^4*v*w - 
       277200*u^2*v^2*w^2 + vwsym[-522265*u^5*v - 35979*u^4*v^2 + 
         114020*u^3*v^3 + 662800*u^2*v^4 + 64680*u*v^5 + 13440*v^6 + 
         365250*u^3*v^2*w - 125740*u^2*v^3*w + 29400*u*v^4*w + 
         29400*v^4*w^2]))/(176400*u^2*(u^4 + v^4 + w^4)) + 
    (3420228*Pi^2*u^6 - 1256400*Pi^2*u^4*v*w + 703080*Pi^2*u^2*v^2*w^2 + 
      vwsym[685113*Pi^2*u^5*v + 297219*Pi^2*u^4*v^2 + 160940*Pi^2*u^3*v^3 + 
        2826252*Pi^2*u^2*v^4 - 64680*Pi^2*u*v^5 - 13440*Pi^2*v^6 - 
        911250*Pi^2*u^3*v^2*w + 901900*Pi^2*u^2*v^3*w - 29400*Pi^2*u*v^4*w - 
        29400*Pi^2*v^4*w^2])/(1058400*u^2*(u^4 + v^4 + w^4)) + 
    (T2[v, w]*(-1250388*u^14 - 2826360*u^12*v*w + 27170640*u^10*v^2*w^2 + 
       121452100*u^8*v^3*w^3 + 221999400*u^6*v^4*w^4 + 
       361014360*u^4*v^5*w^5 + 264405960*u^2*v^6*w^6 + 34700400*v^7*w^7 + 
       vwsym[-2233635*u^13*v - 1872081*u^12*v^2 - 1071550*u^11*v^3 - 
         1044146*u^10*v^4 - 1440642*u^9*v^5 - 701430*u^8*v^6 - 
         138066*u^7*v^7 + 2611710*u^11*v^2*w + 7319920*u^10*v^3*w + 
         1004430*u^9*v^4*w - 6693960*u^8*v^5*w - 5454980*u^7*v^6*w - 
         1330560*u^6*v^7*w + 51424380*u^9*v^3*w^2 + 31899630*u^8*v^4*w^2 - 
         10764936*u^7*v^5*w^2 - 20109180*u^6*v^6*w^2 - 6179880*u^5*v^7*w^2 + 
         124006820*u^7*v^4*w^3 + 43168020*u^6*v^5*w^3 - 
         10426920*u^5*v^6*w^3 - 7351120*u^4*v^7*w^3 + 213113544*u^5*v^5*w^4 + 
         109600120*u^4*v^6*w^4 + 24496080*u^3*v^7*w^4 + 
         279315540*u^3*v^6*w^5 + 83183520*u^2*v^7*w^5 + 90489000*u*v^7*w^6]))/
     (176400*u^10*(u^4 + v^4 + w^4)) + 
    vwsym[((395080*u^6 - 50425*u^5*v - 266547*u^4*v^2 - 208940*u^3*v^3 + 
         331060*u^2*v^4 - 64680*u*v^5 - 13440*v^6 - 25875*u^5*w + 
         304920*u^4*v*w + 245220*u^3*v^2*w - 163220*u^2*v^3*w + 
         29400*u*v^4*w + 12447*u^4*w^2 + 300780*u^3*v*w^2 - 
         212940*u^2*v^2*w^2 + 29400*v^4*w^2 - 109560*u^3*w^3 - 
         612940*u^2*v*w^3 + 1387468*u^2*w^4 - 29400*u*v*w^4 - 29400*v^2*w^4 + 
         64680*u*w^5 + 13440*w^6)*Log[u]*Log[v])/
       (176400*u^2*(u^4 + v^4 + w^4)) + 
      ((-379357*u^6 - 241325*u^2*v^4 + 29078*u^5*w - 14700*u*v^4*w + 
         64050*u^4*w^2 - 14700*v^4*w^2 - 70840*u^3*w^3 - 455245*u^2*w^4 - 
         32340*u*w^5 - 6720*w^6)*Log[v]^2)/(88200*u^2*(u^4 + v^4 + w^4)) + 
      ((26989200*u^8*v^7 + 112870800*u^8*v^6*w + 67866750*u^7*v^7*w + 
         191482200*u^8*v^5*w^2 + 311365500*u^7*v^6*w^2 + 
         59416800*u^6*v^7*w^2 + 169590960*u^8*v^4*w^3 + 
         579040980*u^7*v^5*w^3 + 304377200*u^6*v^6*w^3 + 
         16330720*u^5*v^7*w^3 + 83657700*u^8*v^3*w^4 + 560977074*u^7*v^4*
          w^4 + 629418216*u^6*v^5*w^4 + 104836620*u^5*v^6*w^4 - 
         4410672*u^4*v^7*w^4 + 22638000*u^8*v^2*w^5 + 302103480*u^7*v^3*w^5 + 
         675434130*u^6*v^4*w^5 + 259798980*u^5*v^5*w^5 - 
         13308120*u^4*v^6*w^5 - 3089940*u^3*v^7*w^5 + 3087000*u^8*v*w^6 + 
         89133240*u^7*v^2*w^6 + 400922900*u^6*v^3*w^6 + 
         324038470*u^5*v^4*w^6 - 8406048*u^4*v^5*w^6 - 15733830*u^3*v^6*w^6 - 
         443520*u^2*v^7*w^6 + 176400*u^8*w^7 + 13208580*u^7*v*w^7 + 
         129374700*u^6*v^2*w^7 + 217212100*u^5*v^3*w^7 + 
         10526670*u^4*v^4*w^7 - 33299910*u^3*v^5*w^7 - 2664620*u^2*v^6*w^7 - 
         13440*u*v^7*w^7 + 743976*u^7*w^8 + 20891940*u^6*v*w^8 + 
         75799500*u^5*v^2*w^8 + 14227080*u^4*v^3*w^8 - 38630550*u^3*v^4*w^8 - 
         6852804*u^2*v^5*w^8 - 94080*u*v^6*w^8 + 1463826*u^6*w^9 + 
         12122485*u^5*v*w^9 + 2548995*u^4*v^2*w^9 - 28434710*u^3*v^3*w^9 - 
         9471296*u^2*v^4*w^9 - 217560*u*v^5*w^9 + 13440*v^6*w^9 + 
         231045*u^5*w^10 - 3508680*u^4*v*w^10 - 16244910*u^3*v^2*w^10 - 
         9053400*u^2*v^3*w^10 - 499800*u*v^4*w^10 - 1865865*u^4*w^11 - 
         7745910*u^3*v*w^11 - 6183240*u^2*v^2*w^11 - 470400*u*v^3*w^11 - 
         29400*v^4*w^11 - 2642000*u^3*w^12 - 3491300*u^2*v*w^12 - 
         282240*u*v^2*w^12 - 1521868*u^2*w^13 - 64680*u*v*w^13 + 
         29400*v^2*w^13 - 78120*u*w^14 - 13440*w^15)*T2[u, v])/
       (176400*u^2*w^9*(u^4 + v^4 + w^4))], 
   (Log[u]*(591510*u^7*v^7*w^7 + 371606250*u^5*v^8*w^8 - 
       138916680*u^3*v^9*w^9 - 264615180*u*v^10*w^10 + 
       vwsym[809676000*u^7*v^14 + 2981286000*u^7*v^13*w + 
         2036002500*u^6*v^14*w + 4321296000*u^7*v^12*w^2 + 
         8322963750*u^6*v^13*w^2 + 1782504000*u^5*v^14*w^2 + 
         3141784800*u^7*v^11*w^3 + 13379414400*u^6*v^12*w^3 + 
         8240064000*u^5*v^13*w^3 + 489921600*u^4*v^14*w^3 + 
         1196092800*u^7*v^10*w^4 + 10748351895*u^6*v^11*w^4 + 
         14911056480*u^5*v^12*w^4 + 2900137800*u^4*v^13*w^4 - 
         132320160*u^3*v^14*w^4 + 226346400*u^7*v^9*w^5 + 
         4510817340*u^6*v^10*w^5 + 13419896660*u^5*v^11*w^5 + 
         6384727300*u^4*v^12*w^5 - 333083520*u^3*v^13*w^5 - 
         92698200*u^2*v^14*w^5 + 17892000*u^7*v^8*w^6 + 
         938267640*u^6*v^9*w^6 + 6264029010*u^5*v^10*w^6 + 
         6750055200*u^4*v^11*w^6 - 96666360*u^3*v^12*w^6 - 
         425665800*u^2*v^13*w^6 - 13305600*u*v^14*w^6 + 
         81241425*u^6*v^8*w^7 + 1430281380*u^5*v^9*w^7 + 
         3565485420*u^4*v^10*w^7 + 341889660*u^3*v^11*w^7 - 
         793889250*u^2*v^12*w^7 - 73285800*u*v^13*w^7 - 403200*v^14*w^7 + 
         938654365*u^4*v^9*w^8 + 214284150*u^3*v^10*w^8 - 
         864917170*u^2*v^11*w^8 - 207904964*u*v^12*w^8 - 4564500*v^13*w^8 - 
         853744605*u^2*v^10*w^9 - 178717145*u*v^11*w^9 - 15260700*v^12*w^9 - 
         26048400*v^11*w^10]))/(5292000*u*v^8*w^8*(u^4 + v^4 + w^4)) + 
    vwsym[((5667732000*u^16*v^7 + 23702868000*u^16*v^6*w + 
        22753615500*u^15*v^7*w + 40211262000*u^16*v^5*w^2 + 
        100941057000*u^15*v^6*w^2 + 35744798250*u^14*v^7*w^2 + 
        35614101600*u^16*v^4*w^3 + 181915498800*u^15*v^5*w^3 + 
        169900300500*u^14*v^6*w^3 + 26424104700*u^13*v^7*w^3 + 
        17568117000*u^16*v^3*w^4 + 171226337940*u^15*v^4*w^4 + 
        327979488060*u^14*v^5*w^4 + 137714854200*u^13*v^6*w^4 + 
        7378367955*u^12*v^7*w^4 + 4753980000*u^16*v^2*w^5 + 
        89793906300*u^15*v^3*w^5 + 330420312810*u^14*v^4*w^5 + 
        290006453940*u^13*v^5*w^5 + 46876433450*u^12*v^6*w^5 - 
        1554287630*u^11*v^7*w^5 + 648270000*u^16*v*w^6 + 
        25848950400*u^15*v^2*w^6 + 185212444200*u^14*v^3*w^6 + 
        317110383030*u^13*v^4*w^6 + 115337841990*u^12*v^5*w^6 - 
        3699689000*u^11*v^6*w^6 - 1428642565*u^10*v^7*w^6 + 
        37044000*u^16*w^7 + 3746206800*u^15*v*w^7 + 56830317600*u^14*v^2*
         w^7 + 191588488350*u^13*v^3*w^7 + 142933145775*u^12*v^4*w^7 + 
        913322760*u^11*v^5*w^7 - 7015333150*u^10*v^6*w^7 - 
        273287000*u^9*v^7*w^7 + 255833315*u^15*w^8 + 8810216360*u^14*v*w^8 + 
        62504622096*u^13*v^2*w^8 + 94914595335*u^12*v^3*w^8 + 
        9605784755*u^11*v^4*w^8 - 14858816070*u^10*v^5*w^8 - 
        1924932240*u^9*v^6*w^8 - 86710750*u^8*v^7*w^8 + 1277172688*u^14*w^9 + 
        9310742350*u^13*v*w^9 + 33899650617*u^12*v^2*w^9 + 
        13289598560*u^11*v^3*w^9 - 13800036005*u^10*v^4*w^9 - 
        6988724400*u^9*v^5*w^9 - 2941460690*u^8*v^6*w^9 - 
        728489720*u^7*v^7*w^9 + 2099847563*u^13*w^10 + 
        3409699025*u^12*v*w^10 + 12566005116*u^11*v^2*w^10 + 
        13281268735*u^10*v^3*w^10 + 11550186095*u^9*v^4*w^10 - 
        4042970610*u^8*v^5*w^10 - 8917058080*u^7*v^6*w^10 - 
        2834365660*u^6*v^7*w^10 + 1381795702*u^12*w^11 - 
        500853085*u^11*v*w^11 + 17688074145*u^10*v^2*w^11 + 
        52849125980*u^9*v^3*w^11 + 57890704060*u^8*v^4*w^11 + 
        21601552980*u^7*v^5*w^11 - 3189290930*u^6*v^6*w^11 - 
        2842392000*u^5*v^7*w^11 - 4950351*u^11*w^12 - 1075877945*u^10*v*
         w^12 + 18242953470*u^9*v^2*w^12 + 67367413820*u^8*v^3*w^12 + 
        109155009740*u^7*v^4*w^12 + 97161318450*u^6*v^5*w^12 + 
        47892791100*u^5*v^6*w^12 + 10654721700*u^4*v^7*w^12 - 
        972647676*u^10*w^13 - 2745938725*u^9*v*w^13 + 1834704060*u^8*v^2*
         w^13 + 39050466700*u^7*v^3*w^13 + 120993967360*u^6*v^4*w^13 + 
        176569743840*u^5*v^5*w^13 + 127925280000*u^4*v^6*w^13 + 
        37073958600*u^3*v^7*w^13 - 757293443*u^9*w^14 - 
        3267404700*u^8*v*w^14 - 9027619860*u^7*v^2*w^14 + 
        5266226000*u^6*v^3*w^14 + 80992607640*u^5*v^4*w^14 + 
        169620257100*u^4*v^5*w^14 + 148278370800*u^3*v^6*w^14 + 
        48401602200*u^2*v^7*w^14 - 153276690*u^8*w^15 - 
        1564672200*u^7*v*w^15 - 6169590000*u^6*v^2*w^15 - 
        4505256000*u^5*v^3*w^15 + 30732290400*u^4*v^4*w^15 + 
        84859072200*u^3*v^5*w^15 + 84029286600*u^2*v^6*w^15 + 
        29933316000*u*v^7*w^15 - 23349060*u^7*w^16 - 279417600*u^6*v*w^16 - 
        1297774800*u^5*v^2*w^16 - 1543735200*u^4*v^3*w^16 + 
        5144176800*u^3*v^4*w^16 + 17468539200*u^2*v^5*w^16 + 
        19002690000*u*v^6*w^16 + 7287084000*v^7*w^16)*Log[v])/
      (37044000*u^9*w^8*(u + w)^2*(u^4 + v^4 + w^4))], 
   (101923869600*u^18*v^7*w^7 - 33974623200*u^19*v^7*w^7 + 
     27463158188900*u^16*v^8*w^8 - 39172571490480*u^17*v^8*w^8 + 
     201586549877300*u^14*v^9*w^9 - 551786941142132*u^15*v^9*w^9 - 
     19474788018700*u^12*v^10*w^10 - 154042931073728*u^13*v^10*w^10 + 
     530334536626300*u^10*v^11*w^11 - 498869005713480*u^11*v^11*w^11 + 
     1144961629739200*u^8*v^12*w^12 - 2164317198543500*u^9*v^12*w^12 + 
     2131731516076400*u^6*v^13*w^13 - 3902904652110800*u^7*v^13*w^13 + 
     2539276698256200*u^4*v^14*w^14 - 6334493749340400*u^5*v^14*w^14 + 
     896421076790400*u^2*v^15*w^15 - 3691484383255200*u^3*v^15*w^15 + 
     53325880524000*v^16*w^16 - 475262187876000*u*v^16*w^16 + 
     vwsym[41173405812000*u^18*v^14 - 41173405812000*u^19*v^14 + 
       82346811624000*u^17*v^15 - 123520217436000*u^18*v^15 + 
       41173405812000*u^16*v^16 - 123520217436000*u^17*v^16 - 
       41173405812000*u^16*v^17 + 157465396872000*u^18*v^13*w - 
       157465396872000*u^19*v^13*w + 476308208344500*u^17*v^14*w - 
       670186116148500*u^18*v^14*w + 480220226073000*u^16*v^15*w - 
       1029353456281500*u^17*v^15*w + 161377414600500*u^15*v^16*w - 
       678010151605500*u^16*v^16*w - 161377414600500*u^15*v^17*w + 
       234040765203000*u^18*v^12*w^2 - 234040765203000*u^19*v^12*w^2 + 
       1127321173959750*u^17*v^13*w^2 - 1500503891874750*u^18*v^13*w^2 + 
       1793860380632250*u^16*v^14*w^2 - 3340936355116500*u^17*v^14*w^2 + 
       1141920300197250*u^15*v^15*w^2 - 3357864423742500*u^16*v^15*w^2 + 
       241340328321750*u^14*v^16*w^2 - 1524731523619500*u^15*v^16*w^2 - 
       241340328321750*u^14*v^17*w^2 + 172820990147400*u^18*v^11*w^3 - 
       172820990147400*u^19*v^11*w^3 + 1393913958853500*u^17*v^12*w^3 - 
       1772841574683900*u^18*v^12*w^3 + 3341859056509050*u^16*v^13*w^3 - 
       5725884774462300*u^17*v^13*w^3 + 3350972145328500*u^15*v^14*w^3 - 
       8263260775849800*u^16*v^14*w^3 + 1387918005806850*u^14*v^15*w^3 - 
       5733840524592600*u^15*v^15*w^3 + 157711948281300*u^13*v^16*w^3 - 
       1754155886949900*u^14*v^16*w^3 - 157711948281300*u^13*v^17*w^3 + 
       66331253425500*u^18*v^10*w^4 - 66331253425500*u^19*v^10*w^4 + 
       960428174434575*u^17*v^11*w^4 - 1178081413991475*u^18*v^11*w^4 + 
       3571032925552575*u^16*v^12*w^4 - 5750437600942650*u^17*v^12*w^4 + 
       5329258555475400*u^15*v^13*w^4 - 11813013209540025*u^16*v^13*w^4 + 
       3476425335211500*u^14*v^14*w^4 - 11711338701581400*u^15*v^14*w^4 + 
       845053354587225*u^13*v^15*w^4 - 5513919199216575*u^14*v^15*w^4 + 
       20950570307625*u^12*v^16*w^4 - 997856837106150*u^13*v^16*w^4 - 
       20950570307625*u^12*v^17*w^4 + 12575002603800*u^18*v^9*w^5 - 
       12575002603800*u^19*v^9*w^5 + 364813927554300*u^17*v^10*w^5 - 
       434978984991600*u^18*v^10*w^5 + 2269727885231275*u^16*v^11*w^5 - 
       3469365351708550*u^17*v^11*w^5 + 5049177285708850*u^15*v^12*w^5 - 
       10414847890267100*u^16*v^12*w^5 + 4883138527413300*u^14*v^13*w^5 - 
       14529101473057150*u^15*v^13*w^5 + 1921061297797600*u^13*v^14*w^5 - 
       9774012161006800*u^14*v^14*w^5 + 141635277133525*u^12*v^15*w^5 - 
       2767157778411950*u^13*v^15*w^5 - 27975818678850*u^11*v^16*w^5 - 
       126384750837100*u^12*v^16*w^5 + 27975818678850*u^11*v^17*w^5 + 
       1000127524200*u^18*v^8*w^6 - 1000127524200*u^19*v^8*w^6 + 
       70809907674450*u^17*v^9*w^6 - 82601887818450*u^18*v^9*w^6 + 
       835442420008350*u^16*v^10*w^6 - 1220648028480300*u^17*v^10*w^6 + 
       2928207749911500*u^15*v^11*w^6 - 5718152455935325*u^16*v^11*w^6 + 
       4146692383185100*u^14*v^12*w^6 - 11402104159612250*u^15*v^12*w^6 + 
       2415559332513075*u^13*v^13*w^6 - 10707035283073675*u^14*v^13*w^6 + 
       329858117820525*u^12*v^14*w^6 - 4337296944778000*u^13*v^14*w^6 - 
       116244792192725*u^11*v^15*w^6 - 310157524821725*u^12*v^15*w^6 - 
       14660850631875*u^10*v^16*w^6 + 157762959377450*u^11*v^16*w^6 + 
       14660850631875*u^10*v^17*w^6 + 6386438021250*u^17*v^8*w^7 - 
       6789763286250*u^18*v^8*w^7 + 164119006541700*u^16*v^9*w^7 - 
       228903637145400*u^17*v^9*w^7 + 1014681853819200*u^15*v^10*w^7 - 
       1887929806359450*u^16*v^10*w^7 + 2155033169527700*u^14*v^11*w^7 - 
       5654223587364800*u^15*v^11*w^7 + 1803004635183850*u^13*v^12*w^7 - 
       7445353634501650*u^14*v^12*w^7 + 352905007621075*u^12*v^13*w^7 - 
       4137785951768000*u^13*v^13*w^7 - 218050384108550*u^11*v^14*w^7 - 
       363575600764250*u^12*v^14*w^7 - 68530831516525*u^10*v^15*w^7 + 
       399038606645000*u^11*v^15*w^7 - 2394266872200*u^9*v^16*w^7 + 
       84134527527400*u^10*v^16*w^7 + 2394266872200*u^9*v^17*w^7 + 
       202492607240350*u^15*v^9*w^8 - 371284047997358*u^16*v^9*w^8 + 
       660091204888850*u^14*v^10*w^8 - 1716802525831834*u^15*v^10*w^8 + 
       764268678909575*u^13*v^11*w^8 - 3215721791267194*u^14*v^11*w^8 + 
       136215588426925*u^12*v^12*w^8 - 2362075886845437*u^13*v^12*w^8 - 
       279385549892925*u^11*v^13*w^8 - 95233461820938*u^12*v^13*w^8 - 
       146740663304725*u^10*v^14*w^8 + 635800367608941*u^11*v^14*w^8 - 
       16478140558250*u^9*v^15*w^8 + 224251115039980*u^10*v^15*w^8 - 
       745382004150*u^8*v^16*w^8 + 19218176755400*u^9*v^16*w^8 + 
       745382004150*u^8*v^17*w^8 + 171437351445850*u^13*v^10*w^9 - 
       877926109360066*u^14*v^10*w^9 - 42014032249175*u^12*v^11*w^9 - 
       705847144321058*u^13*v^11*w^9 - 264471782083600*u^11*v^12*w^9 + 
       231823669164666*u^12*v^12*w^9 - 230220994697925*u^10*v^13*w^9 + 
       740176165766214*u^11*v^13*w^9 - 105615449800700*u^9*v^14*w^9 + 
       457149208703592*u^10*v^14*w^9 - 38222775911950*u^8*v^15*w^9 + 
       154248629306660*u^9*v^15*w^9 - 6829878312600*u^7*v^16*w^9 + 
       44981115480700*u^8*v^16*w^9 + 6829878312600*u^7*v^17*w^9 + 
       43278981100250*u^11*v^11*w^10 + 130338484828946*u^12*v^11*w^10 + 
       40582201565500*u^10*v^12*w^10 + 184799260339683*u^11*v^12*w^10 - 
       149455778868900*u^9*v^13*w^10 + 308070669131922*u^10*v^13*w^10 - 
       255023939245600*u^8*v^14*w^10 + 486431514725061*u^9*v^14*w^10 - 
       146617836526700*u^7*v^15*w^10 + 426452232025330*u^8*v^15*w^10 - 
       29809854099900*u^6*v^16*w^10 + 180430303121600*u^7*v^16*w^10 + 
       29809854099900*u^6*v^17*w^10 + 640761998368100*u^9*v^12*w^11 - 
       1088441539365350*u^10*v^12*w^11 + 165356923082400*u^8*v^13*w^11 - 
       572414478722350*u^9*v^13*w^11 - 245112139757100*u^7*v^14*w^11 + 
       356392796810260*u^8*v^14*w^11 - 208760737677800*u^6*v^15*w^11 + 
       596331697998400*u^7*v^15*w^11 - 49334708278800*u^5*v^16*w^11 + 
       285791767219700*u^6*v^16*w^11 + 49334708278800*u^5*v^17*w^11 + 
       1105762342377000*u^7*v^13*w^12 - 2131215346773520*u^8*v^13*w^12 + 
       623367915737000*u^6*v^14*w^12 - 1298454768457700*u^7*v^14*w^12 + 
       197022049629300*u^5*v^15*w^12 - 541592435380500*u^6*v^15*w^12 + 
       28277078627700*u^4*v^16*w^12 - 164114711170200*u^5*v^16*w^12 - 
       28277078627700*u^4*v^17*w^12 + 2096453142044100*u^5*v^14*w^13 - 
       4465313829825100*u^6*v^14*w^13 + 1066237717746600*u^4*v^15*w^13 - 
       3177232510788000*u^5*v^15*w^13 + 222959933015400*u^3*v^16*w^13 - 
       1281328651253700*u^4*v^16*w^13 - 222959933015400*u^3*v^17*w^13 + 
       1455872606924400*u^3*v^15*w^14 - 4853150190403200*u^4*v^15*w^14 + 
       329684737951800*u^2*v^16*w^14 - 1964179363683600*u^3*v^16*w^14 - 
       329684737951800*u^2*v^17*w^14 + 214028728956000*u*v^16*w^15 - 
       1413970366498200*u^2*v^16*w^15 - 214028728956000*u*v^17*w^15 - 
       53325880524000*v^17*w^16])/(62233920000*u^9*v^8*(u + v)^2*w^8*
     (u + w)^2*(u^4 + v^4 + w^4))}, 
  {cyc[(T2[v, w]*(420*u^14*v*w + 24990*u^12*v^2*w^2 + 362600*u^10*v^3*w^3 + 
       1997485*u^8*v^4*w^4 + 4558008*u^6*v^5*w^5 + 4073748*u^4*v^6*w^6 + 
       1180560*u^2*v^7*w^7 + 64260*v^8*w^8 + 
       vwsym[2940*u^13*v^2*w + 8820*u^12*v^3*w + 14700*u^11*v^4*w + 
         14700*u^10*v^5*w + 8820*u^9*v^6*w + 2940*u^8*v^7*w + 420*u^7*v^8*w + 
         88200*u^11*v^3*w^2 + 169050*u^10*v^4*w^2 + 191100*u^9*v^5*w^2 + 
         127890*u^8*v^6*w^2 + 47040*u^7*v^7*w^2 + 7350*u^6*v^8*w^2 + 
         798700*u^9*v^4*w^3 + 1024100*u^8*v^5*w^3 + 768320*u^7*v^6*w^3 + 
         313600*u^6*v^7*w^3 + 53900*u^5*v^8*w^3 + 2869440*u^7*v^5*w^4 + 
         2383360*u^6*v^6*w^4 + 1066240*u^5*v^7*w^4 + 199185*u^4*v^8*w^4 + 
         4140584*u^5*v^6*w^5 + 2008104*u^4*v^7*w^5 + 403788*u^3*v^8*w^5 + 
         2123184*u^3*v^7*w^6 + 455910*u^2*v^8*w^6 + 268740*u*v^8*w^7]))/
     (420*u^8)], cyc[(Log[u]*(118302*u^16*v^7*w^7 - 423072*u^6*v^8*w^8 + 
       755801146*u^14*v^8*w^8 + 918960*u^4*v^9*w^9 + 116981418824*u^12*v^9*
        w^9 + 1251900*u^2*v^10*w^10 + 2379980489580*u^10*v^10*w^10 + 
       10662855741356*u^8*v^11*w^11 + 12340857343528*u^6*v^12*w^12 + 
       3425024515080*u^4*v^13*w^13 + 153438279120*u^2*v^14*w^14 + 
       vwsym[161935200*u^16*v^14 + 1295481600*u^15*v^15 + 
         4534185600*u^14*v^16 + 9068371200*u^13*v^17 + 11335464000*u^12*
          v^18 + 9068371200*u^11*v^19 + 4534185600*u^10*v^20 + 
         1295481600*u^9*v^21 + 161935200*u^8*v^22 + 596257200*u^16*v^13*w + 
         6742764000*u^15*v^14*w + 31181371200*u^14*v^15*w + 
         79557811200*u^13*v^16*w + 125004448800*u^12*v^17*w + 
         126137995200*u^11*v^18*w + 81824904000*u^10*v^19*w + 
         32800723200*u^9*v^20*w + 7309537200*u^8*v^21*w + 
         677224800*u^7*v^22*w + 864259200*u^16*v^12*w^2 + 
         14320530000*u^15*v^13*w^2 + 89781728400*u^14*v^14*w^2 + 
         296709739200*u^13*v^15*w^2 + 589044052800*u^12*v^16*w^2 + 
         744543122400*u^11*v^17*w^2 + 610067052000*u^10*v^18*w^2 + 
         319440542400*u^9*v^19*w^2 + 101353291200*u^8*v^20*w^2 + 
         17245342800*u^7*v^21*w^2 + 1148893200*u^6*v^22*w^2 + 
         628356960*u^16*v^11*w^3 + 16029588960*u^15*v^12*w^3 + 
         141264156600*u^14*v^13*w^3 + 619122722400*u^13*v^14*w^3 + 
         1573606893600*u^12*v^15*w^3 + 2499560622720*u^11*v^16*w^3 + 
         2563294824720*u^10*v^17*w^3 + 1701143337600*u^9*v^18*w^3 + 
         711151358400*u^8*v^19*w^3 + 175179261600*u^7*v^20*w^3 + 
         22107488760*u^6*v^21*w^3 + 1017545760*u^5*v^22*w^3 + 
         239218560*u^16*v^10*w^4 + 10148178600*u^15*v^11*w^4 + 
         132428837520*u^14*v^12*w^4 + 796690596240*u^13*v^13*w^4 + 
         2649260136600*u^12*v^14*w^4 + 5349176567280*u^11*v^15*w^4 + 
         6875100953280*u^10*v^16*w^4 + 5716643929920*u^9*v^17*w^4 + 
         3044456105040*u^8*v^18*w^4 + 998421013800*u^7*v^19*w^4 + 
         185800673520*u^6*v^20*w^4 + 16707584880*u^5*v^21*w^4 + 
         501946200*u^4*v^22*w^4 + 45269280*u^16*v^9*w^5 + 
         3607783200*u^15*v^10*w^5 + 75371013900*u^14*v^11*w^5 + 
         654498401760*u^13*v^12*w^5 + 2941158239460*u^12*v^13*w^5 + 
         7700354272800*u^11*v^14*w^5 + 12526034716440*u^10*v^15*w^5 + 
         13044293740800*u^9*v^16*w^5 + 8727511219560*u^8*v^17*w^5 + 
         3670798793760*u^7*v^18*w^5 + 920577718620*u^6*v^19*w^5 + 
         124547502240*u^5*v^20*w^5 + 7538145300*u^4*v^21*w^5 + 
         135828000*u^3*v^22*w^5 + 3578400*u^16*v^8*w^6 + 
         668923920*u^15*v^9*w^6 + 25316630640*u^14*v^10*w^6 + 
         342274406040*u^13*v^11*w^6 + 2180204528040*u^12*v^12*w^6 + 
         7629396490800*u^11*v^13*w^6 + 15995806117200*u^10*v^14*w^6 + 
         21033750230640*u^9*v^15*w^6 + 17640930489840*u^8*v^16*w^6 + 
         9361490901840*u^7*v^17*w^6 + 3036520494000*u^6*v^18*w^6 + 
         561538124280*u^5*v^19*w^6 + 52275875400*u^4*v^20*w^6 + 
         1957158000*u^3*v^21*w^6 + 18522000*u^2*v^22*w^6 + 
         54510432*u^15*v^8*w^7 + 4619241720*u^14*v^9*w^7 + 
         109691867040*u^13*v^10*w^7 + 1064696935470*u^12*v^11*w^7 + 
         5209968484224*u^11*v^12*w^7 + 14484080021544*u^10*v^13*w^7 + 
         24451561278720*u^9*v^14*w^7 + 25877193926490*u^8*v^15*w^7 + 
         17255152288320*u^7*v^16*w^7 + 7103430369672*u^6*v^17*w^7 + 
         1716893099712*u^5*v^18*w^7 + 222145510650*u^4*v^19*w^7 + 
         13109460000*u^3*v^20*w^7 + 265923000*u^2*v^21*w^7 + 
         1058400*u*v^22*w^7 - 5954592*u^5*v^9*w^8 + 21377556403*u^13*v^9*
          w^8 - 1387596*u^4*v^10*w^8 + 333118855840*u^12*v^10*w^8 - 
         1517838*u^3*v^11*w^8 + 2416838457128*u^11*v^11*w^8 - 
         1985082*u^2*v^12*w^8 + 9274454126485*u^10*v^12*w^8 - 
         2621304*u*v^13*w^8 + 20624420942366*u^9*v^13*w^8 + 
         27950525066572*u^8*v^14*w^8 + 23535159074324*u^7*v^15*w^8 + 
         12224165312632*u^6*v^16*w^8 + 3780868363203*u^5*v^17*w^8 + 
         648564328220*u^4*v^18*w^8 + 54527804844*u^3*v^19*w^8 + 
         1842071409*u^2*v^20*w^8 + 20496804*u*v^21*w^8 + 
         644490*u^3*v^10*w^9 + 845903105634*u^11*v^10*w^9 + 
         1216020*u^2*v^11*w^9 + 4294712366956*u^10*v^11*w^9 - 
         6350736*u*v^12*w^9 + 12746188266178*u^9*v^12*w^9 + 
         22477412294784*u^8*v^13*w^9 + 24145715897144*u^7*v^14*w^9 + 
         15860276444768*u^6*v^15*w^9 + 6229386304971*u^5*v^16*w^9 + 
         1385671111208*u^4*v^17*w^9 + 158451524046*u^3*v^18*w^9 + 
         8055158940*u^2*v^19*w^9 + 162695784*u*v^20*w^9 - 
         6400128*u*v^11*w^10 + 6827260415108*u^9*v^11*w^10 + 
         14394579319260*u^8*v^12*w^10 + 19355713697376*u^7*v^13*w^10 + 
         16010472952852*u^6*v^14*w^10 + 7949513153940*u^5*v^15*w^10 + 
         2267092733268*u^4*v^16*w^10 + 343698479790*u^3*v^17*w^10 + 
         24713868816*u^2*v^18*w^10 + 748813128*u*v^19*w^10 + 
         14356027685356*u^7*v^12*w^11 + 13722144976148*u^6*v^13*w^11 + 
         8314753681836*u^5*v^14*w^11 + 2976377673798*u^4*v^15*w^11 + 
         583241994276*u^3*v^16*w^11 + 56357807436*u^2*v^17*w^11 + 
         2301925080*u*v^18*w^11 + 7963929583050*u^5*v^13*w^12 + 
         3335809815408*u^4*v^14*w^12 + 805615361280*u^3*v^15*w^12 + 
         99107433351*u^2*v^16*w^12 + 5092753344*u*v^17*w^12 + 
         936892921860*u^3*v^14*w^13 + 137722145760*u^2*v^15*w^13 + 
         8469974484*u*v^16*w^13 + 10859385312*u*v^15*w^14]))/
     (1058400*v^7*w^7)], (18874939679989470*u^12*v^12*w^12 + 
     cyc[728027640*u^22*v^7*w^7 - 242675880*u^23*v^7*w^7 + 
       3828608352*u^13*v^8*w^8 + 1460426831640*u^20*v^8*w^8 - 
       1553436509423*u^21*v^8*w^8 - 4938444240*u^11*v^9*w^9 + 
       192690092075040*u^18*v^9*w^9 - 253335893958856*u^19*v^9*w^9 - 
       3733486560*u^9*v^10*w^10 + 3491222679071820*u^16*v^10*w^10 - 
       5737491506618552*u^17*v^10*w^10 + 14202150527843040*u^14*v^11*w^11 - 
       30619527675469022*u^15*v^11*w^11 - 51494789505037270*u^13*v^12*w^12 + 
       23893051146996150*u^10*v^13*w^13 - 56556609570542116*u^11*v^13*w^13 + 
       37128171373220880*u^8*v^14*w^14 - 90474377226784612*u^9*v^14*w^14 + 
       31116028612530960*u^6*v^15*w^15 - 97680482360794980*u^7*v^15*w^15 + 
       11137027629025620*u^4*v^16*w^16 - 49416443840305080*u^5*v^16*w^16 + 
       1294533319640400*u^2*v^17*w^17 - 9659082324986640*u^3*v^17*w^17 + 
       20586702906000*v^18*w^18 - 466337593083600*u*v^18*w^18] + 
     s3sym[294095755800*u^22*v^14 - 294095755800*u^23*v^14 + 
       2352766046400*u^21*v^15 - 2646861802200*u^22*v^15 + 
       8234681162400*u^20*v^16 - 10587447208800*u^21*v^16 + 
       16469362324800*u^19*v^17 - 24704043487200*u^20*v^17 - 
       37056065230800*u^19*v^18 + 1124752834800*u^22*v^13*w - 
       1124752834800*u^23*v^13*w + 12475541559600*u^21*v^14*w - 
       13860383758200*u^22*v^14*w + 56960464377600*u^20*v^15*w - 
       71516720847600*u^21*v^15*w + 143887325097600*u^19*v^16*w - 
       208130291661600*u^20*v^16*w + 224065668808800*u^18*v^17*w - 
       382517998279200*u^19*v^17*w + 1671719751450*u^22*v^12*w^2 - 
       1671719751450*u^23*v^12*w^2 + 26839573500600*u^21*v^13*w^2 - 
       29505164342850*u^22*v^13*w^2 + 164441077866450*u^20*v^14*w^2 - 
       202306206094650*u^21*v^14*w^2 + 533440984759200*u^19*v^15*w^2 - 
       748226426267250*u^20*v^15*w^2 + 1041434420462100*u^18*v^16*w^2 - 
       1702055589966900*u^19*v^16*w^2 - 2534020519407300*u^18*v^17*w^2 + 
       1234435643910*u^22*v^11*w^3 - 1234435643910*u^23*v^11*w^3 + 
       30294540953460*u^21*v^12*w^3 - 33001166780820*u^22*v^12*w^3 + 
       258823606085100*u^20*v^13*w^3 - 312781655297160*u^21*v^13*w^3 + 
       1105333543758150*u^19*v^14*w^3 - 1509221061677700*u^20*v^14*w^3 + 
       2744079501788100*u^18*v^15*w^3 - 4320135860553450*u^19*v^15*w^3 + 
       4258263952671120*u^17*v^16*w^3 - 7921470885529320*u^18*v^16*w^3 + 
       473794667325*u^22*v^10*w^4 - 473794667325*u^23*v^10*w^4 + 
       19262367606510*u^21*v^11*w^4 - 20817033603345*u^22*v^11*w^4 + 
       242253029013030*u^20*v^12*w^4 - 288115850093400*u^21*v^12*w^4 + 
       1411374419981190*u^19*v^13*w^4 - 1881226683884520*u^20*v^13*w^4 + 
       4557142582788915*u^18*v^14*w^4 - 6941291499953055*u^19*v^14*w^4 + 
       8937746433394380*u^17*v^15*w^4 - 15910937894726595*u^18*v^15*w^4 - 
       23824728359727120*u^17*v^16*w^4 + 89821447170*u^22*v^9*w^5 - 
       89821447170*u^23*v^9*w^5 + 6851889412095*u^21*v^10*w^5 - 
       7353068393790*u^22*v^10*w^5 + 137406425809485*u^20*v^11*w^5 - 
       161069904972690*u^21*v^11*w^5 + 1149740374617345*u^19*v^12*w^5 - 
       1499198188577460*u^20*v^12*w^5 + 4991153590478895*u^18*v^13*w^5 - 
       7378366109499630*u^19*v^13*w^5 + 12629384678388240*u^17*v^14*w^5 - 
       21619936574171250*u^18*v^14*w^5 + 19818113977526130*u^16*v^15*w^5 - 
       40295183915375550*u^17*v^15*w^5 + 7143768030*u^22*v^8*w^6 - 
       7143768030*u^23*v^8*w^6 + 1267103859630*u^21*v^9*w^6 - 
       1351332289230*u^22*v^9*w^6 + 45910780068405*u^20*v^10*w^6 - 
       53107411608930*u^21*v^10*w^6 + 595775113245480*u^19*v^11*w^6 - 
       761203851432570*u^20*v^11*w^6 + 3650076020762745*u^18*v^12*w^6 - 
       5248900669793970*u^19*v^12*w^6 + 12290538026647650*u^17*v^13*w^6 - 
       20302566839156490*u^18*v^13*w^6 + 24749600605419060*u^16*v^14*w^6 - 
       48088203519483750*u^17*v^14*w^6 - 73209967752792150*u^16*v^15*w^6 + 
       110935274685*u^21*v^8*w^7 - 109933355355*u^22*v^8*w^7 + 
       8375160552255*u^20*v^9*w^7 - 9511669953750*u^21*v^9*w^7 + 
       189275473397115*u^19*v^10*w^7 - 236970586639815*u^20*v^10*w^7 + 
       1759067045262135*u^18*v^11*w^7 - 2463806177483910*u^19*v^11*w^7 + 
       8249089902328905*u^17*v^12*w^7 - 13178934803260065*u^18*v^12*w^7 + 
       21940591300246395*u^16*v^13*w^7 - 40888212939812490*u^17*v^13*w^7 + 
       35279362739320470*u^15*v^14*w^7 - 78785756887068285*u^16*v^14*w^7 + 
       9327035292*u^12*v^9*w^8 + 37141055631015*u^19*v^9*w^8 - 
       45026288078772*u^20*v^9*w^8 + 4655898492*u^11*v^10*w^8 + 
       545427903585390*u^18*v^10*w^8 - 742180082566302*u^19*v^10*w^8 + 
       3769108891204545*u^17*v^11*w^8 - 5824136098752408*u^18*v^11*w^8 + 
       13780018843710000*u^16*v^12*w^8 - 24671291746036910*u^17*v^12*w^8 + 
       29084492074517355*u^15*v^13*w^8 - 61858723378500951*u^16*v^13*w^8 - 
       96788040214672449*u^15*v^14*w^8 + 1311897170249610*u^17*v^10*w^9 - 
       1944637046929628*u^18*v^10*w^9 + 6300834342160995*u^16*v^11*w^9 - 
       10786468598010968*u^17*v^11*w^9 + 17679104541081375*u^15*v^12*w^9 - 
       35732065518960988*u^16*v^12*w^9 + 29309484972861870*u^14*v^13*w^9 - 
       71910732771598280*u^15*v^13*w^9 + 9465898182630645*u^15*v^11*w^10 - 
       17997594976311302*u^16*v^11*w^10 + 18836850955140750*u^14*v^12*w^10 - 
       42927463789140282*u^15*v^12*w^10 - 67229141327838070*u^14*v^13*w^10 + 
       18839275956855585*u^13*v^12*w^11 - 47706164297903083*u^14*v^12*w^11])/
    (444528000*u^7*v^7*w^7)}}, 
 {{cyc[(-11*Pi^2*Log[u])/72] + s3sym[((v + w)*T3[u, v, w])/w] + 
    (143*Zeta[3])/12, (23*Pi^2)/6 + 
    cyc[(-55*Log[u]^2)/24 + (73*Log[v]*Log[w])/36 + 
      (T2[v, w]*(-u^2 + vwsym[v^2]))/u^2], 
   cyc[(Log[u]*(9*u^2 + 119*v*w + vwsym[9*v^2]))/(9*v*w)], 
   (-28276*u^3*v^3*w^3 + cyc[4383*u^4*v^2*w^2 - 1461*u^5*v^2*w^2 + 
       5886*u^2*v^3*w^3 + 252*v^4*w^4 - 540*u*v^4*w^4] + 
     s3sym[-252*u^5*v^4 + 144*u^4*v^3*w - 144*u^5*v^3*w - 1647*u^4*v^3*w^2])/
    (432*u^3*v^3*w^3)}, {cyc[(v*w*T2[v, w])/u], 
   (Log[u]*(3*u^3 + 2*v*w - 2*u*v*w + vwsym[3*u^2*v - 2*v^2*w]))/(3*u) + 
    vwsym[((6*u^2*v + 6*u*v^2 + v*w + 5*u*v*w - v^2*w - v*w^2)*Log[v])/
      (6*u)], (1461*u^9*v^2*w^2 - 487*u^10*v^2*w^2 + 11768*u^7*v^3*w^3 - 
     7180*u^8*v^3*w^3 + 7155*u^5*v^4*w^4 - 9525*u^6*v^4*w^4 + 
     660*u^3*v^5*w^5 - 2292*u^4*v^5*w^5 + 720*u*v^6*w^6 - 2404*u^2*v^6*w^6 - 
     336*v^7*w^7 + vwsym[84*u^9*v^4 - 84*u^10*v^4 + 252*u^8*v^5 - 
       336*u^9*v^5 + 252*u^7*v^6 - 504*u^8*v^6 + 84*u^6*v^7 - 336*u^7*v^7 - 
       84*u^6*v^8 + 48*u^9*v^3*w - 48*u^10*v^3*w + 362*u^8*v^4*w - 
       494*u^9*v^4*w + 714*u^7*v^5*w - 1328*u^8*v^5*w + 534*u^6*v^6*w - 
       1500*u^7*v^6*w + 134*u^5*v^7*w - 752*u^6*v^7*w - 134*u^5*v^8*w + 
       4522*u^8*v^3*w^2 - 2135*u^9*v^3*w^2 + 4938*u^7*v^4*w^2 - 
       3978*u^8*v^4*w^2 + 2206*u^6*v^5*w^2 - 3962*u^7*v^5*w^2 + 
       381*u^5*v^6*w^2 - 2147*u^6*v^6*w^2 + 52*u^4*v^7*w^2 - 
       567*u^5*v^7*w^2 - 52*u^4*v^8*w^2 + 10422*u^6*v^4*w^3 - 
       9608*u^7*v^4*w^3 + 3494*u^5*v^5*w^3 - 6394*u^6*v^5*w^3 + 
       472*u^4*v^6*w^3 - 2403*u^5*v^6*w^3 + 106*u^3*v^7*w^3 - 
       630*u^4*v^7*w^3 - 106*u^3*v^8*w^3 + 1780*u^4*v^5*w^4 - 
       4665*u^5*v^5*w^4 + 535*u^3*v^6*w^4 - 1821*u^4*v^6*w^4 + 
       148*u^2*v^7*w^4 - 789*u^3*v^7*w^4 - 148*u^2*v^8*w^4 + 
       842*u^2*v^6*w^5 - 2041*u^3*v^6*w^5 + 276*u*v^7*w^5 - 
       1266*u^2*v^7*w^5 - 276*u*v^8*w^5 + 168*v^7*w^6 - 1164*u*v^7*w^6 - 
       168*v^8*w^6])/(144*u^4*v^2*(u + v)^2*w^2*(u + w)^2)}}, 
 {{cyc[(Log[u]*(5*Pi^2*u^2 + 48*Pi^2*v*w + vwsym[-24*Pi^2*u*v - 
          19*Pi^2*v^2]))/(72*(u^2 + v^2 + w^2))] + 
    s3sym[((3*u^2*v + 2*v^3 + 3*u^2*w + 3*v^2*w + 6*v*w^2 + 5*w^3)*
       T3[u, v, w])/(3*w*(u^2 + v^2 + w^2))] + (143*Zeta[3])/12, 
   cyc[63*Pi^2*u^2 + 5*Pi^2*v*w]/(18*(u^2 + v^2 + w^2)) + 
    cyc[(Log[u]^2*(-165*u^2 + 144*v*w + vwsym[-245*v^2]))/
       (72*(u^2 + v^2 + w^2)) + (Log[v]*Log[w]*(137*u^2 + 36*v*w + 
         vwsym[-48*u*v + 77*v^2]))/(36*(u^2 + v^2 + w^2)) + 
      (T2[v, w]*(-70*u^6 - 27*u^4*v*w + 108*u^2*v^2*w^2 + 
         vwsym[-57*u^5*v + 38*u^4*v^2 + 43*u^3*v^3 + 18*u^2*v^4 + 
           108*u^3*v^2*w + 123*u^2*v^3*w + 45*u*v^4*w + 80*u*v^3*w^2 + 
           42*v^4*w^2]))/(18*u^4*(u^2 + v^2 + w^2))], 
   cyc[(Log[u]*(228*u^4*v^2*w^2 + 9020*u^2*v^3*w^3 + 3408*v^4*w^4 + 
       vwsym[1008*u^4*v^4 + 1008*u^2*v^6 + 576*u^4*v^3*w + 1920*u^3*v^4*w + 
         1416*u^2*v^5*w + 1080*u*v^6*w + 1992*u^3*v^3*w^2 + 
         1968*u^2*v^4*w^2 + 2412*u*v^5*w^2 + 432*v^6*w^2 + 1539*u*v^4*w^3 + 
         4668*v^5*w^3]))/(432*v^3*w^3*(u^2 + v^2 + w^2))], 
   (cyc[739944*u^8*v^4*w^4 - 246648*u^9*v^4*w^4 + 5014608*u^6*v^5*w^5 - 
       11881346*u^7*v^5*w^5 + 5206584*u^4*v^6*w^6 - 7494027*u^5*v^6*w^6 + 
       1455840*u^2*v^7*w^7 - 6475200*u^3*v^7*w^7 + 570240*v^8*w^8 - 
       2203200*u*v^8*w^8] + s3sym[-570240*u^9*v^8 + 816480*u^8*v^7*w - 
       816480*u^9*v^7*w + 1550880*u^8*v^6*w^2 - 1550880*u^9*v^6*w^2 - 
       3823200*u^8*v^7*w^2 + 737640*u^8*v^5*w^3 - 737640*u^9*v^5*w^3 + 
       2509680*u^7*v^6*w^3 - 4647000*u^8*v^6*w^3 + 4011396*u^7*v^5*w^4 - 
       2910900*u^8*v^5*w^4 - 6557100*u^7*v^6*w^4])/
    (129600*u^5*v^5*w^5*(u^2 + v^2 + w^2))}, 
  {cyc[(T2[v, w]*(6*u^4*v*w + 27*u^2*v^2*w^2 + 14*v^3*w^3 + 
       vwsym[12*u^3*v^2*w + 6*u^2*v^3*w + 15*u*v^3*w^2]))/(6*u^3)], 
   (Log[u]*(475*u^7*v^2*w^2 + 276*u^2*v^3*w^3 + 29884*u^5*v^3*w^3 + 
       480*v^4*w^4 + 38670*u^3*v^4*w^4 - 7404*u*v^5*w^5 + 
       vwsym[2100*u^7*v^4 + 6300*u^6*v^5 + 6300*u^5*v^6 + 2100*u^4*v^7 + 
         1200*u^7*v^3*w + 12150*u^6*v^4*w + 22950*u^5*v^5*w + 
         14250*u^4*v^6*w + 2250*u^3*v^7*w + 7950*u^6*v^3*w^2 + 
         31350*u^5*v^4*w^2 + 35350*u^4*v^5*w^2 + 12375*u^3*v^6*w^2 + 
         900*u^2*v^7*w^2 + 324*u*v^4*w^3 + 50618*u^4*v^4*w^3 + 420*v^5*w^3 + 
         29280*u^3*v^5*w^3 + 2722*u^2*v^6*w^3 - 1594*u*v^7*w^3 - 
         420*v^8*w^3 + 4746*u^2*v^5*w^4 - 5296*u*v^6*w^4 - 1740*v^7*w^4 - 
         3120*v^6*w^5]))/(900*u*v^2*w^2) + 
    vwsym[((8400*u^7*v^3 + 25200*u^6*v^4 + 25200*u^5*v^5 + 8400*u^4*v^6 + 
        9000*u^7*v^2*w + 57000*u^6*v^3*w + 91800*u^5*v^4*w + 
        48600*u^4*v^5*w + 4800*u^3*v^6*w + 3600*u^7*v*w^2 + 
        49500*u^6*v^2*w^2 + 141400*u^5*v^3*w^2 + 125400*u^4*v^4*w^2 + 
        31800*u^3*v^5*w^2 + 1900*u^2*v^6*w^2 - 2540*u^3*v*w^3 + 
        23474*u^6*v*w^3 + 1296*u^2*v^2*w^3 + 133331*u^5*v^2*w^3 + 
        420*u*v^3*w^3 + 213729*u^4*v^3*w^3 + 121541*u^3*v^4*w^3 + 
        30449*u^2*v^5*w^3 + 4380*u*v^6*w^3 + 4984*u^2*v*w^4 + 
        46890*u^5*v*w^4 + 480*u*v^2*w^4 + 168495*u^4*v^2*w^4 + 
        194580*u^3*v^3*w^4 + 115635*u^2*v^4*w^4 + 46860*u*v^5*w^4 + 
        8400*v^6*w^4 + 420*u*v*w^5 + 35406*u^4*v*w^5 + 97257*u^3*v^2*w^5 + 
        119131*u^2*v^3*w^5 + 88680*u*v^4*w^5 + 25200*v^5*w^5 + 
        5618*u^3*v*w^6 + 28853*u^2*v^2*w^6 + 53880*u*v^3*w^6 + 
        25200*v^4*w^6 - 3192*u^2*v*w^7 + 7260*u*v^2*w^7 + 8400*v^3*w^7 - 
        420*u*v*w^8)*Log[v])/(3600*u^2*w^2)], 
   (2466480*u^15*v^4*w^4 - 822160*u^16*v^4*w^4 + 182624*u^11*v^5*w^5 + 
     186654960*u^13*v^5*w^5 - 153537044*u^14*v^5*w^5 - 4345920*u^9*v^6*w^6 + 
     1275302160*u^11*v^6*w^6 - 1626677498*u^12*v^6*w^6 - 
     8478912*u^7*v^7*w^7 + 1846162800*u^9*v^7*w^7 - 3504308376*u^10*v^7*w^7 - 
     697920*u^5*v^8*w^8 + 1013179680*u^7*v^8*w^8 - 2810199866*u^8*v^8*w^8 + 
     573561120*u^5*v^9*w^9 - 1794275486*u^6*v^9*w^9 + 
     355291200*u^3*v^10*w^10 - 1232534880*u^4*v^10*w^10 + 
     62726400*u*v^11*w^11 - 401529600*u^2*v^11*w^11 - 17107200*v^12*w^12 + 
     vwsym[1900800*u^15*v^8 - 1900800*u^16*v^8 + 9504000*u^14*v^9 - 
       11404800*u^15*v^9 + 19008000*u^13*v^10 - 28512000*u^14*v^10 + 
       19008000*u^12*v^11 - 38016000*u^13*v^11 + 9504000*u^11*v^12 - 
       28512000*u^12*v^12 + 1900800*u^10*v^13 - 11404800*u^11*v^13 - 
       1900800*u^10*v^14 + 2721600*u^15*v^7*w - 2721600*u^16*v^7*w + 
       24157440*u^14*v^8*w - 28779840*u^15*v^8*w + 74260800*u^13*v^9*w - 
       107922240*u^14*v^9*w + 109900800*u^12*v^10*w - 203169600*u^13*v^10*w + 
       84888000*u^11*v^11*w - 213796800*u^12*v^11*w + 32659200*u^10*v^12*w - 
       127051200*u^11*v^12*w + 4847040*u^9*v^13*w - 39407040*u^10*v^13*w - 
       4847040*u^9*v^14*w + 5169600*u^15*v^6*w^2 - 5169600*u^16*v^6*w^2 + 
       41788080*u^14*v^7*w^2 - 49679280*u^15*v^7*w^2 + 
       148189680*u^13*v^8*w^2 - 214135200*u^14*v^8*w^2 + 
       277282080*u^12*v^9*w^2 - 499732560*u^13*v^9*w^2 + 
       287759520*u^11*v^10*w^2 - 674942400*u^12*v^10*w^2 + 
       163223280*u^10*v^11*w^2 - 535870800*u^11*v^11*w^2 + 
       45889200*u^9*v^12*w^2 - 241771680*u^10*v^12*w^2 + 
       4714560*u^8*v^13*w^2 - 55450800*u^9*v^13*w^2 - 4714560*u^8*v^14*w^2 + 
       2458800*u^15*v^5*w^3 - 2458800*u^16*v^5*w^3 + 41933880*u^14*v^6*w^3 - 
       49058280*u^15*v^6*w^3 + 197565840*u^13*v^7*w^3 - 
       278767800*u^14*v^7*w^3 + 453693240*u^12*v^8*w^3 - 
       794408760*u^13*v^8*w^3 + 583931520*u^11*v^9*w^3 - 
       1309866840*u^12*v^9*w^3 + 432196200*u^10*v^10*w^3 - 
       1301367240*u^11*v^10*w^3 + 176308560*u^9*v^11*w^3 - 
       771224040*u^10*v^11*w^3 + 34816680*u^8*v^12*w^3 - 
       257014440*u^9*v^12*w^3 + 2375280*u^7*v^13*w^3 - 
       41906520*u^8*v^13*w^3 - 2375280*u^7*v^14*w^3 + 32140920*u^14*v^5*w^4 - 
       23539640*u^15*v^5*w^4 + 190358160*u^13*v^6*w^4 - 
       213640000*u^14*v^6*w^4 + 547576680*u^12*v^7*w^4 - 
       826750760*u^13*v^7*w^4 + 861884160*u^11*v^8*w^4 - 
       1721459680*u^12*v^8*w^4 + 784908840*u^10*v^9*w^4 - 
       2116934600*u^11*v^9*w^4 + 412480320*u^9*v^10*w^4 - 
       1574760400*u^10*v^10*w^4 + 117422760*u^8*v^11*w^4 - 
       691677080*u^9*v^11*w^4 + 15501120*u^7*v^12*w^4 - 
       166096240*u^8*v^12*w^4 + 641040*u^6*v^13*w^4 - 18517440*u^7*v^13*w^4 - 
       641040*u^6*v^14*w^4 - 729376*u^10*v^6*w^5 + 602439840*u^12*v^6*w^5 - 
       668502841*u^13*v^6*w^5 - 2752304*u^9*v^7*w^5 + 
       1120783920*u^11*v^7*w^5 - 1705638785*u^12*v^7*w^5 - 
       2585984*u^8*v^8*w^5 + 1229945040*u^10*v^8*w^5 - 
       2581364370*u^11*v^8*w^5 - 745680*u^7*v^9*w^5 + 799068960*u^9*v^9*w^5 - 
       2374558110*u^10*v^9*w^5 + 299649360*u^8*v^10*w^5 - 
       1326580989*u^9*v^10*w^5 + 61441920*u^7*v^11*w^5 - 
       436071301*u^8*v^11*w^5 + 6670440*u^6*v^12*w^5 - 
       79587680*u^7*v^12*w^5 + 437040*u^5*v^13*w^5 - 7748520*u^6*v^13*w^5 - 
       437040*u^5*v^14*w^5 - 7995072*u^8*v^7*w^6 + 1716320880*u^10*v^7*w^6 - 
       2779479424*u^11*v^7*w^6 - 5869888*u^7*v^8*w^6 + 
       1440953760*u^9*v^8*w^6 - 3113425536*u^10*v^8*w^6 - 
       1491360*u^6*v^9*w^6 + 753506160*u^8*v^9*w^6 - 2243765229*u^9*v^9*w^6 + 
       253689600*u^7*v^10*w^6 - 1047211182*u^8*v^10*w^6 + 
       62732280*u^6*v^11*w^6 - 331165082*u^7*v^11*w^6 + 
       13230240*u^5*v^12*w^6 - 79514320*u^6*v^12*w^6 + 1770480*u^4*v^13*w^6 - 
       15437760*u^5*v^13*w^6 - 1770480*u^4*v^14*w^6 - 3981824*u^6*v^8*w^7 + 
       1356408240*u^8*v^8*w^7 - 3223829735*u^9*v^8*w^7 - 745680*u^5*v^9*w^7 + 
       710478720*u^7*v^9*w^7 - 2143517014*u^8*v^9*w^7 + 
       302187480*u^6*v^10*w^7 - 1087724077*u^7*v^10*w^7 + 
       115505280*u^5*v^11*w^7 - 458737581*u^6*v^11*w^7 + 
       33782400*u^4*v^12*w^7 - 161780760*u^5*v^12*w^7 + 
       4845600*u^3*v^13*w^7 - 40398480*u^4*v^13*w^7 - 4845600*u^3*v^14*w^7 + 
       649615800*u^6*v^9*w^8 - 2043546661*u^7*v^9*w^8 + 
       387613440*u^5*v^10*w^8 - 1281589284*u^6*v^10*w^8 + 
       192087360*u^4*v^11*w^8 - 691805160*u^5*v^11*w^8 + 
       60300000*u^3*v^12*w^8 - 286169760*u^4*v^12*w^8 + 
       8114400*u^2*v^13*w^8 - 73260000*u^3*v^13*w^8 - 8114400*u^2*v^14*w^8 + 
       438621840*u^4*v^10*w^9 - 1393279440*u^5*v^10*w^9 + 
       231674400*u^3*v^11*w^9 - 862383600*u^4*v^11*w^9 + 
       67140000*u^2*v^12*w^9 - 359114400*u^3*v^12*w^9 + 7603200*u*v^13*w^9 - 
       82857600*u^2*v^13*w^9 - 7603200*u*v^14*w^9 + 169401600*u^2*v^11*w^10 - 
       756367200*u^3*v^11*w^10 + 38966400*u*v^12*w^10 - 
       275508000*u^2*v^12*w^10 + 2851200*v^13*w^10 - 49420800*u*v^13*w^10 - 
       2851200*v^14*w^10 + 8553600*v^12*w^11 - 110246400*u*v^12*w^11 - 
       11404800*v^13*w^11])/(432000*u^6*v^4*(u + v)^2*w^4*(u + w)^2)}}, 
 {{cyc[(Log[u]*(13*Pi^2*u^3 + vwsym[-24*Pi^2*u^2*v - 24*Pi^2*u*v^2 - 
          23*Pi^2*v^3 + 48*Pi^2*v^2*w]))/(72*(u^3 + v^3 + w^3))] + 
    s3sym[((2*u^3*v + v^4 + 2*u^3*w + v^3*w + 3*v^2*w^2 + 7*v*w^3 + 4*w^4)*
       T3[u, v, w])/(2*w*(u^3 + v^3 + w^3))] + (143*Zeta[3])/12, 
   cyc[(Log[v]*Log[w]*(181*u^3 + 72*u*v*w + vwsym[-60*u^2*v - 12*u*v^2 + 
           79*v^3]))/(36*(u^3 + v^3 + w^3)) + 
      (Log[u]^2*(-55*u^3 + vwsym[-95*v^3 + 32*v^2*w]))/
       (24*(u^3 + v^3 + w^3)) + (T2[v, w]*(-68*u^8 - 102*u^6*v*w + 
         270*u^4*v^2*w^2 + 240*u^2*v^3*w^3 + vwsym[-89*u^7*v + u^6*v^2 + 
           76*u^5*v^3 + 44*u^4*v^4 + 12*u^3*v^5 + 121*u^5*v^2*w + 
           284*u^4*v^3*w + 204*u^3*v^4*w + 54*u^2*v^5*w + 367*u^3*v^3*w^2 + 
           277*u^2*v^4*w^2 + 84*u*v^5*w^2 + 117*u*v^4*w^3 + 36*v^5*w^3]))/
       (12*u^5*(u^3 + v^3 + w^3))] + (-18*Pi^2*u*v*w + cyc[59*Pi^2*u^3] + 
      s3sym[6*Pi^2*u^2*v])/(18*(u^3 + v^3 + w^3)), 
   cyc[(Log[u]*(2400*u^5*v^3*w^3 + 286620*u^3*v^4*w^4 - 84240*u*v^5*w^5 + 
       vwsym[21600*u^5*v^6 + 21600*u^3*v^8 + 39600*u^5*v^5*w + 
         70200*u^4*v^6*w + 59400*u^3*v^7*w + 50400*u^2*v^8*w + 
         14400*u^5*v^4*w^2 + 131100*u^4*v^5*w^2 + 116100*u^3*v^6*w^2 + 
         141000*u^2*v^7*w^2 + 32400*u*v^8*w^2 + 62700*u^4*v^4*w^3 + 
         166200*u^3*v^5*w^3 + 153900*u^2*v^6*w^3 + 106200*u*v^7*w^3 + 
         7200*v^8*w^3 + 131145*u^2*v^5*w^4 + 117609*u*v^6*w^4 + 
         58000*v^7*w^4 + 83600*v^6*w^5]))/(7200*v^4*w^4*(u^3 + v^3 + w^3))], 
   (210348*u^7*v^7*w^7 + cyc[330732*u^10*v^5*w^5 - 110244*u^11*v^5*w^5 + 
       7343760*u^8*v^6*w^6 - 13998914*u^9*v^6*w^6 + 7150800*u^6*v^7*w^7 + 
       7734420*u^4*v^8*w^8 - 21001800*u^5*v^8*w^8 + 3722400*u^2*v^9*w^9 - 
       16389000*u^3*v^9*w^9 + 561600*v^10*w^10 - 3421440*u*v^10*w^10] + 
     s3sym[-561600*u^11*v^10 + 1429920*u^10*v^9*w - 1429920*u^11*v^9*w + 
       2301840*u^10*v^8*w^2 - 2301840*u^11*v^8*w^2 - 7454160*u^10*v^9*w^2 + 
       2343240*u^10*v^7*w^3 - 2343240*u^11*v^7*w^3 + 6333300*u^9*v^8*w^3 - 
       10848780*u^10*v^8*w^3 + 743040*u^10*v^6*w^4 - 743040*u^11*v^6*w^4 + 
       6672930*u^9*v^7*w^4 - 9500010*u^10*v^7*w^4 - 20362650*u^9*v^8*w^4 + 
       3852420*u^9*v^6*w^5 - 3488064*u^10*v^6*w^5 + 9151770*u^8*v^7*w^5 - 
       15603000*u^9*v^7*w^5 - 16909537*u^8*v^7*w^6])/
    (86400*u^6*v^6*w^6*(u^3 + v^3 + w^3))}, 
  {cyc[(T2[v, w]*(2*u^6*v*w + 21*u^4*v^2*w^2 + 32*u^2*v^3*w^3 + 6*v^4*w^4 + 
       vwsym[6*u^5*v^2*w + 6*u^4*v^3*w + 2*u^3*v^4*w + 24*u^3*v^3*w^2 + 
         9*u^2*v^4*w^2 + 14*u*v^4*w^3]))/(2*u^4)], 
   (Log[u]*(200*u^9*v^3*w^3 + 76*u^3*v^4*w^4 + 54134*u^7*v^4*w^4 + 
       340792*u^5*v^5*w^5 + 149148*u^3*v^6*w^6 - 11232*u*v^7*w^7 + 
       vwsym[1800*u^9*v^6 + 7200*u^8*v^7 + 10800*u^7*v^8 + 7200*u^6*v^9 + 
         1800*u^5*v^10 + 3300*u^9*v^5*w + 24600*u^8*v^6*w + 58200*u^7*v^7*w + 
         60000*u^6*v^8*w + 27300*u^5*v^9*w + 4200*u^4*v^10*w + 
         1200*u^9*v^4*w^2 + 25500*u^8*v^5*w^2 + 107100*u^7*v^6*w^2 + 
         172200*u^6*v^7*w^2 + 121800*u^5*v^8*w^2 + 35100*u^4*v^9*w^2 + 
         2700*u^3*v^10*w^2 + 9400*u^8*v^4*w^3 + 86450*u^7*v^5*w^3 + 
         234800*u^6*v^6*w^3 + 257500*u^5*v^7*w^3 + 118400*u^4*v^8*w^3 + 
         19050*u^3*v^9*w^3 + 600*u^2*v^10*w^3 + 162*u^2*v^5*w^4 + 
         201669*u^6*v^5*w^4 + 324*u*v^6*w^4 + 331162*u^5*v^6*w^4 + 
         220*v^7*w^4 + 230618*u^4*v^7*w^4 + 59942*u^3*v^8*w^4 + 
         1917*u^2*v^9*w^4 - 1254*u*v^10*w^4 - 220*v^11*w^4 + 300*v^6*w^5 + 
         311586*u^4*v^6*w^5 + 118166*u^3*v^7*w^5 + 6817*u^2*v^8*w^5 - 
         5216*u*v^9*w^5 - 1180*v^10*w^5 + 15066*u^2*v^7*w^6 - 
         9578*u*v^8*w^6 - 2820*v^9*w^6 - 4100*v^8*w^7]))/(600*u*v^3*w^3) + 
    vwsym[((3600*u^10*v^4 + 14400*u^9*v^5 + 21600*u^8*v^6 + 14400*u^7*v^7 + 
        3600*u^6*v^8 + 8400*u^10*v^3*w + 54600*u^9*v^4*w + 120000*u^8*v^5*w + 
        116400*u^7*v^6*w + 49200*u^6*v^7*w + 6600*u^5*v^8*w + 
        5400*u^10*v^2*w^2 + 70200*u^9*v^3*w^2 + 243600*u^8*v^4*w^2 + 
        344400*u^7*v^5*w^2 + 214200*u^6*v^6*w^2 + 51000*u^5*v^7*w^2 + 
        2400*u^4*v^8*w^2 + 1200*u^10*v*w^3 + 38100*u^9*v^2*w^3 + 
        236800*u^8*v^3*w^3 + 515000*u^7*v^4*w^3 + 469600*u^6*v^5*w^3 + 
        172900*u^5*v^6*w^3 + 18800*u^4*v^7*w^3 + 400*u^3*v^8*w^3 - 
        1390*u^5*v*w^4 + 11272*u^9*v*w^4 + 404*u^4*v^2*w^4 + 
        132944*u^8*v^2*w^4 + 648*u^3*v^3*w^4 + 473623*u^7*v^3*w^4 + 
        110*u^2*v^4*w^4 + 666782*u^6*v^4*w^4 + 401658*u^5*v^5*w^4 + 
        106264*u^4*v^6*w^4 + 18127*u^3*v^7*w^4 + 2290*u^2*v^8*w^4 + 
        1266*u^4*v*w^5 + 36528*u^8*v*w^5 - 160*u^3*v^2*w^5 + 
        263988*u^7*v^2*w^5 + 150*u^2*v^3*w^5 + 637454*u^6*v^3*w^5 + 
        679924*u^5*v^4*w^5 + 398808*u^4*v^5*w^5 + 170888*u^3*v^6*w^5 + 
        50410*u^2*v^7*w^5 + 6600*u*v^8*w^5 + 2532*u^3*v*w^6 + 
        55812*u^7*v*w^6 + 150*u^2*v^2*w^6 + 305770*u^6*v^2*w^6 + 
        607786*u^5*v^3*w^6 + 648500*u^4*v^4*w^6 + 465062*u^3*v^5*w^6 + 
        212790*u^2*v^6*w^6 + 49200*u*v^7*w^6 + 3600*v^8*w^6 + 110*u^2*v*w^7 + 
        41298*u^6*v*w^7 + 209532*u^5*v^2*w^7 + 428092*u^4*v^3*w^7 + 
        503508*u^3*v^4*w^7 + 342350*u^2*v^5*w^7 + 116400*u*v^6*w^7 + 
        14400*v^7*w^7 + 10312*u^5*v*w^8 + 88596*u^4*v^2*w^8 + 
        219527*u^3*v^3*w^8 + 241550*u^2*v^4*w^8 + 120000*u*v^5*w^8 + 
        21600*v^6*w^8 - 3540*u^4*v*w^9 + 25900*u^3*v^2*w^9 + 
        68790*u^2*v^3*w^9 + 54600*u*v^4*w^9 + 14400*v^5*w^9 - 
        2020*u^3*v*w^10 + 4810*u^2*v^2*w^10 + 8400*u*v^3*w^10 + 
        3600*v^4*w^10 - 110*u^2*v*w^11)*Log[v])/(1200*u^3*w^3)], 
   (1653660*u^18*v^5*w^5 - 551220*u^19*v^5*w^5 + 805296*u^13*v^6*w^6 + 
     336388260*u^16*v^6*w^6 - 319674336*u^17*v^6*w^6 + 93792*u^11*v^7*w^7 + 
     5127400560*u^14*v^7*w^7 - 7085371296*u^15*v^7*w^7 - 
     7046448*u^9*v^8*w^8 + 15537192900*u^12*v^8*w^8 - 
     29846727306*u^13*v^8*w^8 - 2159520*u^7*v^9*w^9 + 
     16394332380*u^10*v^9*w^9 - 41526460108*u^11*v^9*w^9 + 
     11400803340*u^8*v^10*w^10 - 33969134162*u^9*v^10*w^10 + 
     7963735800*u^6*v^11*w^11 - 25104695192*u^7*v^11*w^11 + 
     4541151600*u^4*v^12*w^12 - 16444761720*u^5*v^12*w^12 + 
     937080000*u^2*v^13*w^13 - 5463972000*u^3*v^13*w^13 + 
     23587200*v^14*w^14 - 422712000*u*v^14*w^14 + 
     vwsym[2808000*u^18*v^10 - 2808000*u^19*v^10 + 16848000*u^17*v^11 - 
       19656000*u^18*v^11 + 42120000*u^16*v^12 - 58968000*u^17*v^12 + 
       56160000*u^15*v^13 - 98280000*u^16*v^13 + 42120000*u^14*v^14 - 
       98280000*u^15*v^14 + 16848000*u^13*v^15 - 58968000*u^14*v^15 + 
       2808000*u^12*v^16 - 19656000*u^13*v^16 - 2808000*u^12*v^17 + 
       7149600*u^18*v^9*w - 7149600*u^19*v^9*w + 64569600*u^17*v^10*w - 
       74527200*u^18*v^10*w + 226044000*u^16*v^11*w - 307461600*u^17*v^11*w + 
       411912000*u^15*v^12*w - 680076000*u^16*v^12*w + 
       428364000*u^14*v^13*w - 896436000*u^15*v^13*w + 
       255657600*u^13*v^14*w - 726141600*u^14*v^14*w + 81021600*u^12*v^15*w - 
       353527200*u^13*v^15*w + 10440000*u^11*v^16*w - 94269600*u^12*v^16*w - 
       10440000*u^11*v^17*w + 11509200*u^18*v^8*w^2 - 11509200*u^19*v^8*w^2 + 
       124317720*u^17*v^9*w^2 - 142976520*u^18*v^9*w^2 + 
       549159840*u^16*v^10*w^2 - 738047160*u^17*v^10*w^2 + 
       1281944520*u^15*v^11*w^2 - 2057148360*u^16*v^11*w^2 + 
       1734649200*u^14*v^12*w^2 - 3428505720*u^15*v^12*w^2 + 
       1395743400*u^13*v^13*w^2 - 3558756600*u^14*v^13*w^2 + 
       649797120*u^12*v^14*w^2 - 2301198120*u^13*v^14*w^2 + 
       158046840*u^11*v^15*w^2 - 888865560*u^12*v^15*w^2 + 
       14937120*u^10*v^16*w^2 - 183423960*u^11*v^16*w^2 - 
       14937120*u^10*v^17*w^2 + 11716200*u^18*v^7*w^3 - 
       11716200*u^19*v^7*w^3 + 160364940*u^17*v^8*w^3 - 
       182942340*u^18*v^8*w^3 + 859260000*u^16*v^9*w^3 - 
       1140054660*u^17*v^9*w^3 + 2441936040*u^15*v^10*w^3 - 
       3840635880*u^16*v^10*w^3 + 4081939680*u^14*v^11*w^3 - 
       7792860240*u^15*v^11*w^3 + 4158891600*u^13*v^12*w^3 - 
       9965760480*u^14*v^12*w^3 + 2565834240*u^12*v^13*w^3 - 
       8116581240*u^13*v^13*w^3 + 910534200*u^11*v^14*w^3 - 
       4125517560*u^12*v^14*w^3 + 163703640*u^10*v^15*w^3 - 
       1232284680*u^11*v^15*w^3 + 10726980*u^9*v^16*w^3 - 
       189367740*u^10*v^16*w^3 - 10726980*u^9*v^17*w^3 + 
       3715200*u^18*v^6*w^4 - 3715200*u^19*v^6*w^4 + 113548740*u^17*v^7*w^4 - 
       127684140*u^18*v^7*w^4 + 866945010*u^16*v^8*w^4 - 
       1127898690*u^17*v^8*w^4 + 3135417180*u^15*v^9*w^4 - 
       4813670190*u^16*v^9*w^4 + 6450974040*u^14*v^10*w^4 - 
       11937607260*u^15*v^10*w^4 + 8085865740*u^13*v^11*w^4 - 
       18521579460*u^14*v^11*w^4 + 6271545540*u^12*v^12*w^4 - 
       18456686880*u^13*v^12*w^4 + 2939661060*u^11*v^13*w^4 - 
       11757600840*u^12*v^13*w^4 + 776435880*u^10*v^14*w^4 - 
       4624039140*u^11*v^14*w^4 + 99439440*u^9*v^15*w^4 - 
       1039578960*u^10*v^15*w^4 + 4316490*u^8*v^16*w^4 - 
       114482910*u^9*v^16*w^4 - 4316490*u^8*v^17*w^4 + 
       44712930*u^17*v^6*w^5 - 38481390*u^18*v^6*w^5 + 
       535775130*u^16*v^7*w^5 - 630693000*u^17*v^7*w^5 + 
       2686184190*u^15*v^8*w^5 - 3873415530*u^16*v^8*w^5 + 
       7094503350*u^14*v^9*w^5 - 12454534320*u^15*v^9*w^5 + 
       11036301570*u^13*v^10*w^5 - 23957356080*u^14*v^10*w^5 + 
       10570859010*u^12*v^11*w^5 - 29160175920*u^13*v^11*w^5 + 
       6242792490*u^11*v^12*w^5 - 22803612240*u^12*v^12*w^5 + 
       2189754630*u^10*v^13*w^5 - 11284240380*u^11*v^13*w^5 + 
       418053060*u^9*v^14*w^5 - 3369403170*u^10*v^14*w^5 + 
       36439500*u^8*v^15*w^5 - 552829560*u^9*v^15*w^5 + 941040*u^7*v^16*w^5 - 
       41697030*u^8*v^16*w^5 - 941040*u^7*v^17*w^5 + 697224*u^12*v^7*w^6 + 
       1827259950*u^15*v^7*w^6 - 2233453098*u^16*v^7*w^6 - 
       2829936*u^11*v^8*w^6 + 5930517360*u^14*v^8*w^6 - 
       9205075891*u^15*v^8*w^6 - 5158080*u^10*v^9*w^6 + 
       11416328070*u^13*v^9*w^6 - 22321151424*u^14*v^9*w^6 - 
       3063936*u^9*v^10*w^6 + 13454568750*u^12*v^10*w^6 - 
       33530294475*u^13*v^10*w^6 - 627720*u^8*v^11*w^6 + 
       9838547310*u^11*v^11*w^6 - 32119951676*u^12*v^11*w^6 + 
       4399399230*u^10*v^12*w^6 - 19657502103*u^11*v^12*w^6 + 
       1148177640*u^9*v^13*w^6 - 7497237036*u^10*v^13*w^6 + 
       161159430*u^8*v^14*w^6 - 1687845229*u^9*v^14*w^6 + 
       11184420*u^7*v^15*w^6 - 205958070*u^8*v^15*w^6 + 462090*u^6*v^16*w^6 - 
       12587550*u^7*v^16*w^6 - 462090*u^6*v^17*w^6 - 6192480*u^10*v^8*w^7 + 
       10666880310*u^13*v^8*w^7 - 17965215618*u^14*v^8*w^7 - 
       11132880*u^9*v^9*w^7 + 14916375480*u^12*v^9*w^7 - 
       31580222588*u^13*v^9*w^7 - 6799272*u^8*v^10*w^7 + 
       13545333510*u^11*v^10*w^7 - 36730360720*u^12*v^10*w^7 - 
       1255440*u^7*v^11*w^7 + 7910598420*u^10*v^11*w^7 - 
       28008450788*u^11*v^11*w^7 + 2975070990*u^9*v^12*w^7 - 
       13937198156*u^10*v^12*w^7 + 749095950*u^8*v^13*w^7 - 
       4533204748*u^9*v^13*w^7 + 144529620*u^7*v^14*w^7 - 
       1008655598*u^8*v^14*w^7 + 24220740*u^6*v^15*w^7 - 
       177591540*u^7*v^15*w^7 + 2559360*u^5*v^16*w^7 - 
       27242190*u^6*v^16*w^7 - 2559360*u^5*v^17*w^7 - 7462920*u^8*v^9*w^8 + 
       16965920010*u^11*v^9*w^8 - 38848646406*u^12*v^9*w^8 - 
       4406736*u^7*v^10*w^8 + 13261105230*u^10*v^10*w^8 - 
       36822240128*u^11*v^10*w^8 - 627720*u^6*v^11*w^8 + 
       7484636910*u^9*v^11*w^8 - 24940797748*u^10*v^11*w^8 + 
       3240434550*u^8*v^12*w^8 - 12434808116*u^9*v^12*w^8 + 
       1170379140*u^7*v^13*w^8 - 4906547768*u^8*v^13*w^8 + 
       356901630*u^6*v^14*w^8 - 1647248689*u^7*v^14*w^8 + 
       78903420*u^5*v^15*w^8 - 459405390*u^6*v^15*w^8 + 
       8663040*u^4*v^16*w^8 - 90125820*u^5*v^16*w^8 - 8663040*u^4*v^17*w^8 - 
       671400*u^6*v^10*w^9 + 12914490900*u^9*v^10*w^9 - 
       36630930054*u^10*v^10*w^9 + 8314707990*u^8*v^11*w^9 - 
       26119197348*u^9*v^11*w^9 + 4523944500*u^7*v^12*w^9 - 
       15381776116*u^8*v^12*w^9 + 2089630800*u^6*v^13*w^9 - 
       7682095336*u^7*v^13*w^9 + 751166340*u^5*v^14*w^9 - 
       3191969970*u^6*v^14*w^9 + 173851920*u^4*v^15*w^9 - 
       1003921680*u^5*v^15*w^9 + 18226800*u^3*v^16*w^9 - 
       200741760*u^4*v^16*w^9 - 18226800*u^3*v^17*w^9 + 
       8718600000*u^7*v^11*w^10 - 27308917624*u^8*v^11*w^10 + 
       5733155520*u^6*v^12*w^10 - 18747939073*u^7*v^12*w^10 + 
       3041150220*u^5*v^13*w^10 - 10841386140*u^6*v^13*w^10 + 
       1135374120*u^4*v^14*w^10 - 4927042680*u^5*v^14*w^10 + 
       248655600*u^3*v^15*w^10 - 1557881640*u^4*v^15*w^10 + 
       23088600*u^2*v^16*w^10 - 289971000*u^3*v^16*w^10 - 
       23088600*u^2*v^17*w^10 + 5953749060*u^5*v^12*w^11 - 
       19607290380*u^6*v^12*w^11 + 3238795440*u^4*v^13*w^11 - 
       12231102720*u^5*v^13*w^11 + 1121137200*u^3*v^14*w^11 - 
       5495306760*u^4*v^14*w^11 + 209887200*u^2*v^15*w^11 - 
       1579680000*u^3*v^15*w^11 + 15238800*u*v^16*w^11 - 
       248214600*u^2*v^16*w^11 - 15238800*u*v^17*w^11 + 
       2263446000*u^3*v^13*w^12 - 10043393040*u^4*v^13*w^12 + 
       655338600*u^2*v^14*w^12 - 4039921800*u^3*v^14*w^12 + 
       91918800*u*v^15*w^12 - 957144600*u^2*v^15*w^12 + 3931200*v^16*w^12 - 
       111088800*u*v^16*w^12 - 3931200*v^17*w^12 + 199562400*u*v^14*w^13 - 
       1791981000*u^2*v^14*w^13 + 15724800*v^15*w^13 - 
       307206000*u*v^15*w^13 - 19656000*v^16*w^13 - 39312000*v^15*w^14])/
    (432000*u^7*v^5*(u + v)^2*w^5*(u + w)^2)}}, 
 {{cyc[(Log[u]*(93*Pi^2*u^4 + 240*Pi^2*v^2*w^2 + 
        vwsym[-140*Pi^2*u^3*v - 120*Pi^2*u^2*v^2 - 140*Pi^2*u*v^3 - 
          129*Pi^2*v^4 + 280*Pi^2*v^3*w]))/(360*(u^4 + v^4 + w^4))] + 
    s3sym[((30*u^4*v + 12*v^5 + 30*u^4*w + 5*v^4*w + 40*v^3*w^2 + 
        120*v^2*w^3 + 140*v*w^4 + 67*w^5)*T3[u, v, w])/
      (30*w*(u^4 + v^4 + w^4))] + (143*Zeta[3])/12, 
   cyc[(Log[v]*Log[w]*(5468*u^4 + 2400*u^2*v*w - 1335*v^2*w^2 + 
         vwsym[-1955*u^3*v - 165*u^2*v^2 + 145*u*v^3 + 2010*v^4 + 
           1800*u*v^2*w - 495*v^3*w]))/(900*(u^4 + v^4 + w^4)) + 
      (Log[u]^2*(-825*u^4 + 498*v^2*w^2 + vwsym[-1556*v^4 + 206*v^3*w]))/
       (360*(u^4 + v^4 + w^4)) + (T2[v, w]*(-6393*u^10 - 14400*u^8*v*w + 
         54435*u^6*v^2*w^2 + 140000*u^4*v^3*w^3 + 68100*u^2*v^4*w^4 + 
         vwsym[-10365*u^9*v - 4395*u^8*v^2 + 6410*u^7*v^3 + 10304*u^6*v^4 + 
           4371*u^5*v^5 + 900*u^4*v^6 + 9150*u^7*v^2*w + 49970*u^6*v^3*w + 
           57975*u^5*v^4*w + 30330*u^4*v^5*w + 6300*u^3*v^6*w + 
           108900*u^5*v^3*w^2 + 123000*u^4*v^4*w^2 + 71790*u^3*v^5*w^2 + 
           16800*u^2*v^6*w^2 + 124925*u^3*v^4*w^3 + 72255*u^2*v^5*w^3 + 
           18900*u*v^6*w^3 + 26424*u*v^5*w^4 + 7920*v^6*w^4]))/
       (900*u^6*(u^4 + v^4 + w^4))] + 
    (cyc[16687*Pi^2*u^4 - 6000*Pi^2*u^2*v*w + 1665*Pi^2*v^2*w^2] + 
      s3sym[2305*Pi^2*u^3*v])/(5400*(u^4 + v^4 + w^4)), 
   cyc[(Log[u]*(12540*u^6*v^4*w^4 + 3783920*u^4*v^5*w^5 + 
       2077980*u^2*v^6*w^6 + 719700*v^7*w^7 + 
       vwsym[475200*u^6*v^8 + 475200*u^4*v^10 + 896400*u^6*v^7*w + 
         1585440*u^5*v^8*w + 1347840*u^4*v^9*w + 1134000*u^3*v^10*w + 
         599400*u^6*v^6*w^2 + 3542580*u^5*v^7*w^2 + 3451680*u^4*v^8*w^2 + 
         3768300*u^3*v^9*w^2 + 1008000*u^2*v^10*w^2 + 133200*u^6*v^5*w^3 + 
         2668230*u^5*v^6*w^3 + 5862180*u^4*v^7*w^3 + 5705850*u^3*v^8*w^3 + 
         3803400*u^2*v^9*w^3 + 378000*u*v^10*w^3 + 714840*u^5*v^5*w^4 + 
         4692930*u^4*v^6*w^4 + 5813850*u^3*v^7*w^4 + 5562300*u^2*v^8*w^4 + 
         1630800*u*v^9*w^4 + 54000*v^10*w^4 + 5283695*u^3*v^6*w^5 + 
         4299615*u^2*v^7*w^5 + 2622215*u*v^8*w^5 + 285552*v^9*w^5 + 
         539400*u*v^7*w^6 + 1072360*v^8*w^6]))/(54000*v^5*w^5*
      (u^4 + v^4 + w^4))], (14616805950*u^8*v^8*w^8 + 
     cyc[148498275*u^12*v^6*w^6 - 49499425*u^13*v^6*w^6 + 
       9385352750*u^10*v^7*w^7 - 15072840964*u^11*v^7*w^7 - 
       26468537900*u^9*v^8*w^8 + 23393681050*u^6*v^9*w^9 - 
       46949782925*u^7*v^9*w^9 + 26230169700*u^4*v^10*w^10 - 
       78141551950*u^5*v^10*w^10 + 9933399000*u^2*v^11*w^11 - 
       44119492200*u^3*v^11*w^11 + 1271970000*v^12*w^12 - 
       7968870000*u*v^12*w^12] + s3sym[-1271970000*u^13*v^12 + 
       3348450000*u^12*v^11*w - 3348450000*u^13*v^11*w + 
       5478423300*u^12*v^10*w^2 - 5478423300*u^13*v^10*w^2 - 
       18760272300*u^12*v^11*w^2 + 5509278600*u^12*v^9*w^3 - 
       5509278600*u^13*v^9*w^3 + 17093046600*u^11*v^10*w^3 - 
       27847900500*u^12*v^10*w^3 + 2880887100*u^12*v^8*w^4 - 
       2880887100*u^13*v^8*w^4 + 19100091150*u^11*v^9*w^4 - 
       27012212850*u^12*v^9*w^4 - 61724057850*u^11*v^10*w^4 + 
       574219800*u^12*v^7*w^5 - 574219800*u^13*v^7*w^5 + 
       11241339375*u^11*v^8*w^5 - 14348938275*u^12*v^8*w^5 + 
       26736613925*u^10*v^9*w^5 - 55378518650*u^11*v^9*w^5 + 
       3298333050*u^11*v^7*w^6 - 3238153975*u^12*v^7*w^6 + 
       18238354675*u^10*v^8*w^6 - 29293143250*u^11*v^8*w^6 - 
       62350593900*u^10*v^9*w^6 + 16950176475*u^9*v^8*w^7 - 
       38638381450*u^10*v^8*w^7])/(52920000*u^7*v^7*w^7*(u^4 + v^4 + w^4))}, 
  {cyc[(T2[v, w]*(15*u^8*v*w + 285*u^6*v^2*w^2 + 1000*u^4*v^3*w^3 + 
       875*u^2*v^4*w^4 + 132*v^5*w^5 + vwsym[60*u^7*v^2*w + 90*u^6*v^3*w + 
         60*u^5*v^4*w + 15*u^4*v^5*w + 495*u^5*v^3*w^2 + 375*u^4*v^4*w^2 + 
         105*u^3*v^5*w^2 + 875*u^3*v^4*w^3 + 280*u^2*v^5*w^3 + 
         315*u*v^5*w^4]))/(15*u^5)], 
   (Log[u]*(20482*u^11*v^4*w^4 + 4008*u^4*v^5*w^5 + 16111322*u^9*v^5*w^5 + 
       291668750*u^7*v^6*w^6 + 50400*v^7*w^7 + 558302720*u^5*v^7*w^7 + 
       113640020*u^3*v^8*w^8 - 3803700*u*v^9*w^9 + 
       vwsym[776160*u^11*v^8 + 3880800*u^10*v^9 + 7761600*u^9*v^10 + 
         7761600*u^8*v^11 + 3880800*u^7*v^12 + 776160*u^6*v^13 + 
         1464120*u^11*v^7*w + 13053600*u^10*v^8*w + 39425400*u^9*v^9*w + 
         56448000*u^8*v^10*w + 41365800*u^7*v^11*w + 14605920*u^6*v^12*w + 
         1852200*u^5*v^13*w + 979020*u^11*v^6*w^2 + 16434600*u^10*v^7*w^2 + 
         78836100*u^9*v^8*w^2 + 164463600*u^8*v^9*w^2 + 171681300*u^7*v^10*
          w^2 + 90663720*u^6*v^11*w^2 + 21711900*u^5*v^12*w^2 + 
         1646400*u^4*v^13*w^2 + 217560*u^11*v^5*w^3 + 9172800*u^10*v^6*w^3 + 
         77763000*u^9*v^7*w^3 + 248488800*u^8*v^8*w^3 + 
         373380000*u^7*v^9*w^3 + 282192960*u^6*v^10*w^3 + 
         103517400*u^5*v^11*w^3 + 15640800*u^4*v^12*w^3 + 
         617400*u^3*v^13*w^3 + 2074660*u^10*v^5*w^4 + 38574270*u^9*v^6*w^4 + 
         208361720*u^8*v^7*w^4 + 470737610*u^7*v^8*w^4 + 
         510612732*u^6*v^9*w^4 + 271021450*u^5*v^10*w^4 + 
         64640800*u^4*v^11*w^4 + 5424300*u^3*v^12*w^4 + 88200*u^2*v^13*w^4 + 
         7584*u^3*v^6*w^5 + 112118291*u^8*v^6*w^5 + 67020*u^2*v^7*w^5 + 
         377308455*u^7*v^7*w^5 + 57320*u*v^8*w^5 + 592827690*u^6*v^8*w^5 + 
         26880*v^9*w^5 + 449339990*u^5*v^9*w^5 + 157542887*u^4*v^10*w^5 + 
         21208771*u^3*v^11*w^5 + 221640*u^2*v^12*w^5 - 203970*u*v^13*w^5 - 
         26880*v^14*w^5 + 536399700*u^6*v^7*w^6 + 43680*v^8*w^6 + 
         541136000*u^5*v^8*w^6 + 265628135*u^4*v^9*w^6 + 
         53370426*u^3*v^10*w^6 + 1116690*u^2*v^11*w^6 - 1082850*u*v^12*w^6 - 
         178080*v^13*w^6 + 338914770*u^4*v^8*w^7 + 93788565*u^3*v^9*w^7 + 
         4958490*u^2*v^10*w^7 - 2501700*u*v^11*w^7 - 537600*v^12*w^7 + 
         10049700*u^2*v^9*w^8 - 3524670*u*v^10*w^8 - 1001280*v^11*w^8 - 
         1320480*v^10*w^9]))/(88200*u*v^4*w^4) + 
    vwsym[((776160*u^13*v^5 + 3880800*u^12*v^6 + 7761600*u^11*v^7 + 
        7761600*u^10*v^8 + 3880800*u^9*v^9 + 776160*u^8*v^10 + 
        1852200*u^13*v^4*w + 14605920*u^12*v^5*w + 41365800*u^11*v^6*w + 
        56448000*u^10*v^7*w + 39425400*u^9*v^8*w + 13053600*u^8*v^9*w + 
        1464120*u^7*v^10*w + 1646400*u^13*v^3*w^2 + 21711900*u^12*v^4*w^2 + 
        90663720*u^11*v^5*w^2 + 171681300*u^10*v^6*w^2 + 
        164463600*u^9*v^7*w^2 + 78836100*u^8*v^8*w^2 + 16434600*u^7*v^9*w^2 + 
        979020*u^6*v^10*w^2 + 617400*u^13*v^2*w^3 + 15640800*u^12*v^3*w^3 + 
        103517400*u^11*v^4*w^3 + 282192960*u^10*v^5*w^3 + 
        373380000*u^9*v^6*w^3 + 248488800*u^8*v^7*w^3 + 
        77763000*u^7*v^8*w^3 + 9172800*u^6*v^9*w^3 + 217560*u^5*v^10*w^3 + 
        88200*u^13*v*w^4 + 5424300*u^12*v^2*w^4 + 64640800*u^11*v^3*w^4 + 
        271021450*u^10*v^4*w^4 + 510612732*u^9*v^5*w^4 + 
        470737610*u^8*v^6*w^4 + 208361720*u^7*v^7*w^4 + 
        38574270*u^6*v^8*w^4 + 2074660*u^5*v^9*w^4 + 20482*u^4*v^10*w^4 - 
        121062*u^7*v*w^5 + 1048405*u^12*v*w^5 + 17874*u^6*v^2*w^5 + 
        23196028*u^11*v^2*w^5 + 72900*u^5*v^3*w^5 + 160244105*u^10*v^3*w^5 + 
        57320*u^4*v^4*w^5 + 451055102*u^9*v^4*w^5 + 6720*u^3*v^5*w^5 + 
        592614125*u^8*v^5*w^5 + 376157680*u^7*v^6*w^5 + 
        111289783*u^6*v^7*w^5 + 15813790*u^5*v^8*w^5 + 2013182*u^4*v^9*w^5 + 
        210840*u^3*v^10*w^5 + 31134*u^6*v*w^6 + 4621749*u^11*v*w^6 - 
        10290*u^5*v^2*w^6 + 59937545*u^10*v^2*w^6 - 11760*u^4*v^3*w^6 + 
        271930832*u^9*v^3*w^6 + 10920*u^3*v^4*w^6 + 542786530*u^8*v^4*w^6 + 
        534276525*u^7*v^5*w^6 + 289569029*u^6*v^6*w^6 + 
        111259870*u^5*v^7*w^6 + 38333212*u^4*v^8*w^6 + 9128280*u^3*v^9*w^6 + 
        979020*u^2*v^10*w^6 + 262830*u^5*v*w^7 + 10648467*u^10*v*w^7 - 
        20580*u^4*v^2*w^7 + 100331595*u^9*v^2*w^7 + 12600*u^3*v^3*w^7 + 
        340951290*u^8*v^3*w^7 + 555975150*u^7*v^4*w^7 + 
        534627015*u^6*v^5*w^7 + 376971087*u^5*v^6*w^7 + 
        208115700*u^4*v^7*w^7 + 77628600*u^3*v^8*w^7 + 16434600*u^2*v^9*w^7 + 
        1464120*u*v^10*w^7 + 227110*u^4*v*w^8 + 14276051*u^9*v*w^8 + 
        10920*u^3*v^2*w^8 + 112376150*u^8*v^2*w^8 + 331971120*u^7*v^3*w^8 + 
        536803700*u^6*v^4*w^8 + 592695545*u^5*v^5*w^8 + 
        470710626*u^4*v^6*w^8 + 248238480*u^3*v^7*w^8 + 
        78836100*u^2*v^8*w^8 + 13053600*u*v^9*w^8 + 776160*v^10*w^8 + 
        6720*u^3*v*w^9 + 11132595*u^8*v*w^9 + 85550650*u^7*v^2*w^9 + 
        255204365*u^6*v^3*w^9 + 445484740*u^5*v^4*w^9 + 
        510013542*u^4*v^5*w^9 + 373049880*u^3*v^6*w^9 + 
        164463600*u^2*v^7*w^9 + 39425400*u*v^8*w^9 + 3880800*v^9*w^9 + 
        4273155*u^7*v*w^10 + 44683293*u^6*v^2*w^10 + 150147800*u^5*v^3*w^10 + 
        268968392*u^4*v^4*w^10 + 281862840*u^3*v^5*w^10 + 
        171681300*u^2*v^6*w^10 + 56448000*u*v^7*w^10 + 7761600*v^8*w^10 - 
        72731*u^6*v*w^11 + 16225015*u^5*v^2*w^11 + 62156392*u^4*v^3*w^11 + 
        103267080*u^3*v^4*w^11 + 90663720*u^2*v^5*w^11 + 
        41365800*u*v^6*w^11 + 7761600*v^7*w^11 - 689523*u^5*v*w^12 + 
        4072280*u^4*v^2*w^12 + 15506400*u^3*v^3*w^12 + 
        21711900*u^2*v^4*w^12 + 14605920*u*v^5*w^12 + 3880800*v^6*w^12 - 
        193824*u^4*v*w^13 + 572880*u^3*v^2*w^13 + 1646400*u^2*v^3*w^13 + 
        1852200*u*v^4*w^13 + 776160*v^5*w^13 - 6720*u^3*v*w^14)*Log[v])/
      (88200*u^4*w^4)], (207897585*u^21*v^6*w^6 - 69299195*u^22*v^6*w^6 + 
     192274800*u^15*v^7*w^7 + 96864165720*u^19*v^7*w^7 - 
     97470997676*u^20*v^7*w^7 + 590447760*u^13*v^8*w^8 + 
     3119356490075*u^17*v^8*w^8 - 4301046465981*u^18*v^8*w^8 - 
     305997840*u^11*v^9*w^9 + 18077728847220*u^15*v^9*w^9 - 
     33277178657078*u^16*v^9*w^9 - 191968560*u^9*v^10*w^10 + 
     32385845887920*u^13*v^10*w^10 - 77652763399060*u^14*v^10*w^10 - 
     127083600*u^7*v^11*w^11 + 32171628427680*u^11*v^11*w^11 - 
     87279645798950*u^12*v^11*w^11 + 29554535992450*u^9*v^12*w^12 - 
     84340160326050*u^10*v^12*w^12 + 23502784760280*u^7*v^13*w^13 - 
     73154529553520*u^8*v^13*w^13 + 13722479309840*u^5*v^14*w^14 - 
     49277595215100*u^6*v^14*w^14 + 3741051510000*u^3*v^15*w^15 - 
     18905444825400*u^4*v^15*w^15 + 257558112000*u*v^16*w^16 - 
     2539482036000*u^2*v^16*w^16 - 47486880000*v^17*w^17 + 
     vwsym[1780758000*u^21*v^12 - 1780758000*u^22*v^12 + 
       12465306000*u^20*v^13 - 14246064000*u^21*v^13 + 
       37395918000*u^19*v^14 - 49861224000*u^20*v^14 + 
       62326530000*u^18*v^15 - 99722448000*u^19*v^15 + 
       62326530000*u^17*v^16 - 124653060000*u^18*v^16 + 
       37395918000*u^16*v^17 - 99722448000*u^17*v^17 + 
       12465306000*u^15*v^18 - 49861224000*u^16*v^18 + 1780758000*u^14*v^19 - 
       14246064000*u^15*v^19 - 1780758000*u^14*v^20 + 
       4687830000*u^21*v^11*w - 4687830000*u^22*v^11*w + 
       48500361000*u^20*v^12*w - 54968949000*u^21*v^12*w + 
       199339497000*u^19*v^13*w - 260305164000*u^20*v^13*w + 
       440047881000*u^18*v^14*w - 676783296000*u^19*v^14*w + 
       579511485000*u^17*v^15*w - 1081885896000*u^18*v^15*w + 
       469362915000*u^16*v^16*w - 1111200930000*u^17*v^16*w + 
       228654531000*u^15*v^17*w - 735413364000*u^16*v^17*w + 
       61063947000*u^14*v^18*w - 302183784000*u^15*v^18*w + 
       6781761000*u^13*v^19*w - 69626466000*u^14*v^19*w - 
       6781761000*u^13*v^20*w + 7669792620*u^21*v^10*w^2 - 
       7669792620*u^22*v^10*w^2 + 96374024040*u^20*v^11*w^2 - 
       108731646660*u^21*v^11*w^2 + 498941820720*u^19*v^12*w^2 - 
       643816205760*u^20*v^12*w^2 + 1392297837000*u^18*v^13*w^2 - 
       2090579154720*u^19*v^13*w^2 + 2324367843000*u^17*v^14*w^2 - 
       4156713561000*u^18*v^14*w^2 + 2420547572520*u^16*v^15*w^2 - 
       5324426900520*u^17*v^15*w^2 + 1574187641040*u^15*v^16*w^2 - 
       4464098128560*u^16*v^16*w^2 + 613906459320*u^14*v^17*w^2 - 
       2416748631360*u^15*v^17*w^2 + 128759406300*u^13*v^18*w^2 - 
       803729812620*u^14*v^18*w^2 + 10800610800*u^12*v^19*w^2 - 
       146341778100*u^13*v^19*w^2 - 10800610800*u^12*v^20*w^2 + 
       7712990040*u^21*v^9*w^3 - 7712990040*u^22*v^9*w^3 + 
       124530744660*u^20*v^10*w^3 - 139587540120*u^21*v^10*w^3 + 
       793605949920*u^19*v^11*w^3 - 1012228808220*u^20*v^11*w^3 + 
       2713626399540*u^18*v^12*w^3 - 3999328438980*u^19*v^12*w^3 + 
       5570729393460*u^17*v^13*w^3 - 9665244078000*u^18*v^13*w^3 + 
       7207316878860*u^16*v^14*w^3 - 15091004563320*u^17*v^14*w^3 + 
       5953489320660*u^15*v^15*w^3 - 15574508040840*u^16*v^15*w^3 + 
       3085361828220*u^14*v^16*w^3 - 10610756879520*u^15*v^16*w^3 + 
       948587495940*u^13*v^17*w^3 - 4647529796280*u^14*v^17*w^3 + 
       152654757360*u^12*v^18*w^3 - 1230001659600*u^13*v^18*w^3 + 
       9365458620*u^11*v^19*w^3 - 172820826780*u^12*v^19*w^3 - 
       9365458620*u^11*v^20*w^3 + 4033241940*u^21*v^8*w^4 - 
       4033241940*u^22*v^8*w^4 + 100883691580*u^20*v^9*w^4 - 
       111960661960*u^21*v^9*w^4 + 848374660070*u^19*v^10*w^4 - 
       1066153093110*u^20*v^10*w^4 + 3612736509480*u^18*v^11*w^4 - 
       5221634357870*u^19*v^11*w^4 + 9059703555000*u^17*v^12*w^4 - 
       15310447312020*u^18*v^12*w^4 + 14295595135920*u^16*v^13*w^4 - 
       28823761948380*u^17*v^13*w^4 + 14558769171660*u^15*v^14*w^4 - 
       35976934392840*u^16*v^14*w^4 + 9542034888120*u^14*v^15*w^4 - 
       30012082977240*u^15*v^15*w^4 + 3901961073780*u^13*v^16*w^4 - 
       16517809940520*u^14*v^16*w^4 + 928140908100*u^12*v^17*w^4 - 
       5777368241820*u^13*v^17*w^4 + 111329609230*u^11*v^18*w^4 - 
       1192125274690*u^12*v^18*w^4 + 4780178480*u^10*v^19*w^4 - 
       125475246330*u^11*v^19*w^4 - 4780178480*u^10*v^20*w^4 + 
       803907720*u^21*v^7*w^5 - 803907720*u^22*v^7*w^5 + 
       44739952110*u^20*v^8*w^5 - 49090590570*u^21*v^8*w^5 + 
       579181200220*u^19*v^9*w^5 - 715044984710*u^20*v^9*w^5 + 
       3295918314920*u^18*v^10*w^5 - 4660106708810*u^19*v^10*w^5 + 
       10390560682460*u^17*v^11*w^5 - 17097831974860*u^18*v^11*w^5 + 
       20097200301220*u^16*v^12*w^5 - 39181368565080*u^17*v^12*w^5 + 
       24959388729380*u^15*v^13*w^5 - 58946485687320*u^16*v^13*w^5 + 
       20153338188760*u^14*v^14*w^5 - 59394167418600*u^15*v^14*w^5 + 
       10434040455020*u^13*v^15*w^5 - 40016456497500*u^14*v^15*w^5 + 
       3318688813510*u^12*v^16*w^5 - 17630019038310*u^13*v^16*w^5 + 
       595645899800*u^11*v^17*w^5 - 4840324599810*u^12*v^17*w^5 + 
       51166550120*u^10*v^18*w^5 - 758142059150*u^11*v^18*w^5 + 
       1431246040*u^9*v^19*w^5 - 57377974640*u^10*v^19*w^5 - 
       1431246040*u^9*v^20*w^5 + 10342370500*u^20*v^7*w^6 - 
       9565127845*u^21*v^7*w^6 + 234647768425*u^19*v^8*w^6 - 
       274902229175*u^20*v^8*w^6 + 1980460527360*u^18*v^9*w^6 - 
       2702857753645*u^19*v^9*w^6 + 8323929191970*u^17*v^10*w^6 - 
       13250595659840*u^18*v^10*w^6 + 20319496856120*u^16*v^11*w^6 - 
       38226351804550*u^17*v^11*w^6 + 31047527120680*u^15*v^12*w^6 - 
       70307262018700*u^16*v^12*w^6 + 30653646303140*u^14*v^13*w^6 - 
       85615336889600*u^15*v^13*w^6 + 19605102528235*u^13*v^14*w^6 - 
       69821450348125*u^14*v^14*w^6 + 7930845507620*u^12*v^15*w^6 - 
       37769402898115*u^13*v^15*w^6 + 1919751911735*u^11*v^16*w^6 - 
       13131604692605*u^12*v^16*w^6 + 250551058380*u^10*v^17*w^6 - 
       2762517537955*u^11*v^17*w^6 + 14401464490*u^9*v^18*w^6 - 
       315980474600*u^10*v^18*w^6 + 225260000*u^8*v^19*w^6 - 
       16057970530*u^9*v^19*w^6 - 225260000*u^8*v^20*w^6 + 
       319533120*u^14*v^8*w^7 + 874455249920*u^18*v^8*w^7 - 
       1084110650585*u^19*v^8*w^7 - 393147960*u^13*v^9*w^7 + 
       4786223348900*u^17*v^9*w^7 - 7143598729447*u^18*v^9*w^7 - 
       1368322560*u^12*v^10*w^7 + 15018507049840*u^16*v^10*w^7 - 
       26779185885343*u^17*v^10*w^7 - 1334686560*u^11*v^11*w^7 + 
       28670519337040*u^15*v^11*w^7 - 61618118578275*u^16*v^11*w^7 - 
       581014080*u^10*v^12*w^7 + 34777649592630*u^14*v^12*w^7 - 
       91731471805491*u^15*v^12*w^7 - 94243800*u^9*v^13*w^7 + 
       27261035264400*u^13*v^13*w^7 - 90608249015095*u^14*v^13*w^7 + 
       13698797798210*u^12*v^14*w^7 - 59551866022792*u^13*v^14*w^7 + 
       4264074637900*u^11*v^15*w^7 - 25582915674943*u^12*v^15*w^7 + 
       768250122150*u^10*v^16*w^7 - 6893277179080*u^11*v^16*w^7 + 
       71383683840*u^9*v^17*w^7 - 1083509339230*u^10*v^17*w^7 + 
       2981867630*u^8*v^18*w^7 - 88396698880*u^9*v^18*w^7 + 
       79705360*u^7*v^19*w^7 - 3286832990*u^8*v^19*w^7 - 
       79705360*u^7*v^20*w^7 - 569983800*u^12*v^9*w^8 + 
       9746635671010*u^16*v^9*w^8 - 15894009816792*u^17*v^9*w^8 - 
       2537754960*u^11*v^10*w^8 + 21651299320910*u^15*v^10*w^8 - 
       42707321037956*u^16*v^10*w^8 - 2789920680*u^10*v^11*w^8 + 
       31779240356570*u^14*v^11*w^8 - 76799601108445*u^15*v^11*w^8 - 
       1281551760*u^9*v^12*w^8 + 30538944880640*u^13*v^12*w^8 - 
       91981837079120*u^14*v^12*w^8 - 188487600*u^8*v^13*w^8 + 
       19170024008800*u^12*v^13*w^8 - 73653685840061*u^13*v^13*w^8 + 
       7786096629465*u^11*v^14*w^8 - 39218270970157*u^12*v^14*w^8 + 
       2028504147390*u^10*v^15*w^8 - 13666935942006*u^11*v^15*w^8 + 
       352838724525*u^9*v^16*w^8 - 3073588878315*u^10*v^16*w^8 + 
       49871650080*u^8*v^17*w^8 - 466014927545*u^9*v^17*w^8 + 
       6857450740*u^7*v^18*w^8 - 59386129460*u^8*v^18*w^8 + 
       603470840*u^6*v^19*w^8 - 7540626940*u^7*v^19*w^8 - 
       603470840*u^6*v^20*w^8 - 1106209800*u^10*v^10*w^9 + 
       27810496013230*u^14*v^10*w^9 - 60212981157918*u^15*v^10*w^9 - 
       1702865280*u^9*v^11*w^9 + 31708601355060*u^13*v^11*w^9 - 
       82603001541450*u^14*v^11*w^9 - 820061280*u^8*v^12*w^9 + 
       25574502970450*u^12*v^12*w^9 - 80678739425892*u^13*v^12*w^9 - 
       94243800*u^7*v^13*w^9 + 14660001528200*u^11*v^13*w^9 - 
       55357791260692*u^12*v^13*w^9 + 6263086098360*u^10*v^14*w^9 - 
       27137685795323*u^11*v^14*w^9 + 2177080883040*u^9*v^15*w^9 - 
       10058817808793*u^10*v^15*w^9 + 661573647420*u^8*v^16*w^9 - 
       3124779125160*u^9*v^16*w^9 + 169019430300*u^7*v^17*w^9 - 
       875048054380*u^8*v^17*w^9 + 30724748390*u^6*v^18*w^9 - 
       206508509130*u^7*v^18*w^9 + 2813784820*u^5*v^19*w^9 - 
       34142004050*u^6*v^19*w^9 - 2813784820*u^5*v^20*w^9 - 
       374714760*u^8*v^11*w^10 + 32059546257480*u^12*v^11*w^10 - 
       85757534585790*u^13*v^11*w^10 - 119523600*u^7*v^12*w^10 + 
       25791368036840*u^11*v^12*w^10 - 76035230499158*u^12*v^12*w^10 + 
       16940136183110*u^10*v^13*w^10 - 53678123306576*u^11*v^13*w^10 + 
       9296987703780*u^9*v^14*w^10 - 31192676147068*u^10*v^14*w^10 + 
       4296767051080*u^8*v^15*w^10 - 15460903611405*u^9*v^15*w^10 + 
       1630655906950*u^7*v^16*w^10 - 6545044783530*u^8*v^16*w^10 + 
       471608380740*u^6*v^17*w^10 - 2268550960690*u^7*v^17*w^10 + 
       89391288000*u^5*v^18*w^10 - 591724417130*u^6*v^18*w^10 + 
       8011794000*u^4*v^19*w^10 - 100216866820*u^5*v^19*w^10 - 
       8011794000*u^4*v^20*w^10 + 29042303107510*u^10*v^12*w^11 - 
       81323474420360*u^11*v^12*w^11 + 22187496030140*u^9*v^13*w^11 - 
       65553459666465*u^10*v^13*w^11 + 14112521867570*u^8*v^14*w^11 - 
       44731877702965*u^9*v^14*w^11 + 7407452561600*u^7*v^15*w^11 - 
       25624786339630*u^8*v^15*w^11 + 3078667872910*u^6*v^16*w^11 - 
       12092130434860*u^7*v^16*w^11 + 923123216680*u^5*v^17*w^11 - 
       4472078234330*u^6*v^17*w^11 + 171071441100*u^4*v^18*w^11 - 
       1183585945780*u^5*v^18*w^11 + 14282902200*u^3*v^19*w^11 - 
       193366137300*u^4*v^19*w^11 - 14282902200*u^3*v^20*w^11 + 
       25126837080660*u^8*v^13*w^12 - 75423155385595*u^9*v^13*w^12 + 
       17687334546910*u^7*v^14*w^12 - 56472633657970*u^8*v^14*w^12 + 
       10039115752890*u^6*v^15*w^12 - 35042878449600*u^7*v^15*w^12 + 
       4287731442680*u^5*v^16*w^12 - 17395957716480*u^6*v^16*w^12 + 
       1244360800620*u^4*v^17*w^12 - 6454889472780*u^5*v^17*w^12 + 
       211713604200*u^3*v^18*w^12 - 1627145845920*u^4*v^18*w^12 + 
       15485391600*u^2*v^19*w^12 - 241481898000*u^3*v^19*w^12 - 
       15485391600*u^2*v^20*w^12 + 17795660120630*u^6*v^14*w^13 - 
       58817644507020*u^7*v^14*w^13 + 10311238212100*u^5*v^15*w^13 - 
       38119675801620*u^6*v^15*w^13 + 4222244999700*u^4*v^16*w^13 - 
       18819584718480*u^5*v^16*w^13 + 1108749205200*u^3*v^17*w^13 - 
       6575355005520*u^4*v^17*w^13 + 161172034800*u^2*v^18*w^13 - 
       1481634844200*u^3*v^18*w^13 + 9316389600*u*v^19*w^13 - 
       185973816000*u^2*v^19*w^13 - 9316389600*u*v^20*w^13 + 
       7582196657700*u^4*v^15*w^14 - 31612654307640*u^5*v^15*w^14 + 
       2781844258200*u^3*v^16*w^14 - 14586285915600*u^4*v^16*w^14 + 
       612808131600*u^2*v^17*w^14 - 4503401595000*u^3*v^17*w^14 + 
       67770057600*u*v^18*w^14 - 841750224000*u^2*v^18*w^14 + 
       2374344000*v^19*w^14 - 79460791200*u*v^19*w^14 - 
       2374344000*v^20*w^14 + 1140961962000*u^2*v^16*w^15 - 
       7663857730200*u^3*v^16*w^15 + 187232724000*u*v^17*w^15 - 
       1941002817600*u^2*v^17*w^15 + 11871720000*v^18*w^15 - 
       266874501600*u*v^18*w^15 - 14246064000*v^19*w^15 + 
       23743440000*v^17*w^16 - 468534276000*u*v^17*w^16 - 
       35615160000*v^18*w^16])/(74088000*u^8*v^6*(u + v)^2*w^6*(u + w)^2)}}, 
 {{cyc[(Log[u]*(23*Pi^2*u^5 + vwsym[-33*Pi^2*u^4*v - 30*Pi^2*u^3*v^2 - 
          30*Pi^2*u^2*v^3 - 33*Pi^2*u*v^4 - 28*Pi^2*v^5 + 66*Pi^2*v^4*w + 
          60*Pi^2*v^3*w^2]))/(72*(u^5 + v^5 + w^5))] + 
    s3sym[((12*u^5*v + 4*v^6 + 12*u^5*w - v^5*w + 15*v^4*w^2 + 60*v^3*w^3 + 
        80*v^2*w^4 + 69*v*w^5 + 29*w^6)*T3[u, v, w])/
      (12*w*(u^5 + v^5 + w^5))] + (143*Zeta[3])/12, 
   cyc[(Log[v]*Log[w]*(10106*u^5 + 5640*u^3*v*w + 3240*u*v^2*w^2 + 
         vwsym[-3939*u^4*v - 210*u^3*v^2 + 990*u^2*v^3 + 945*u*v^4 + 
           3260*v^5 + 3960*u^2*v^2*w + 3600*u*v^3*w - 1605*v^4*w - 
           3990*v^3*w^2]))/(1440*(u^5 + v^5 + w^5)) + 
      (Log[u]^2*(-330*u^5 + vwsym[-661*v^5 - 45*v^4*w + 144*v^3*w^2]))/
       (144*(u^5 + v^5 + w^5)) + (T2[v, w]*(-12026*u^12 - 36600*u^10*v*w + 
         175560*u^8*v^2*w^2 + 939200*u^6*v^3*w^3 + 1222200*u^4*v^4*w^4 + 
         393840*u^2*v^5*w^5 + vwsym[-22701*u^11*v - 16650*u^10*v^2 + 
           7410*u^9*v^3 + 27123*u^8*v^4 + 25204*u^7*v^5 + 8632*u^6*v^6 + 
           1440*u^5*v^7 + 15600*u^9*v^2*w + 147720*u^8*v^3*w + 
           252453*u^7*v^4*w + 203952*u^6*v^5*w + 84120*u^5*v^6*w + 
           14400*u^4*v^7*w + 499490*u^7*v^3*w^2 + 755400*u^6*v^4*w^2 + 
           655440*u^5*v^5*w^2 + 302360*u^4*v^6*w^2 + 57600*u^3*v^7*w^2 + 
           1213800*u^5*v^4*w^3 + 1038200*u^4*v^5*w^3 + 512420*u^3*v^6*w^3 + 
           108000*u^2*v^7*w^3 + 861348*u^3*v^5*w^4 + 410748*u^2*v^6*w^4 + 
           95040*u*v^7*w^4 + 125200*u*v^6*w^5 + 31200*v^7*w^5]))/
       (1440*u^7*(u^5 + v^5 + w^5))] + 
    (cyc[8418*Pi^2*u^5 - 4280*Pi^2*u^3*v*w - 3720*Pi^2*u*v^2*w^2] + 
      s3sym[1533*Pi^2*u^4*v + 1070*Pi^2*u^3*v^2])/(2880*(u^5 + v^5 + w^5)), 
   cyc[(Log[u]*(364560*u^7*v^5*w^5 + 237128388*u^5*v^6*w^6 + 
       701854440*u^3*v^7*w^7 + 164751300*u*v^8*w^8 + 
       vwsym[45864000*u^7*v^10 + 45864000*u^5*v^12 + 116776800*u^7*v^9*w + 
         184044000*u^6*v^10*w + 161112000*u^5*v^11*w + 139708800*u^4*v^12*w + 
         104193600*u^7*v^8*w^2 + 511777560*u^6*v^9*w^2 + 
         502210800*u^5*v^10*w^2 + 533945160*u^4*v^11*w^2 + 
         158760000*u^3*v^12*w^2 + 40395600*u^7*v^7*w^3 + 
         512705620*u^6*v^8*w^3 + 1026591160*u^5*v^9*w^3 + 
         1010851380*u^4*v^10*w^3 + 673877400*u^3*v^11*w^3 + 
         84672000*u^2*v^12*w^3 + 5997600*u^7*v^6*w^4 + 223096020*u^6*v^7*
          w^4 + 1049206620*u^5*v^8*w^4 + 1329882540*u^4*v^9*w^4 + 
         1202445300*u^3*v^10*w^4 + 402133200*u^2*v^11*w^4 + 
         21168000*u*v^12*w^4 + 38366510*u^6*v^6*w^5 + 506908920*u^5*v^7*w^5 + 
         1185021390*u^4*v^8*w^5 + 1232604800*u^3*v^9*w^5 + 
         769486200*u^2*v^10*w^5 + 113072400*u*v^11*w^5 + 2116800*v^12*w^5 + 
         729603420*u^4*v^7*w^6 + 921771200*u^3*v^8*w^6 + 
         761828270*u^2*v^9*w^6 + 240331590*u*v^10*w^6 + 5407493*v^11*w^6 + 
         452809980*u^2*v^8*w^7 + 175706160*u*v^9*w^7 + 63167223*v^10*w^7 + 
         53660390*v^9*w^8]))/(2116800*v^6*w^6*(u^5 + v^5 + w^5))], 
   (cyc[3864281400*u^14*v^7*w^7 - 1288093800*u^15*v^7*w^7 + 
       572563789700*u^12*v^8*w^8 - 827936295578*u^13*v^8*w^8 + 
       2065212564800*u^10*v^9*w^9 - 4718205076200*u^11*v^9*w^9 + 
       2602672039100*u^8*v^10*w^10 - 5132607385500*u^9*v^10*w^10 + 
       5408864265000*u^6*v^11*w^11 - 12403351830800*u^7*v^11*w^11 + 
       4501202445600*u^4*v^12*w^12 - 14817215359800*u^5*v^12*w^12 + 
       1338399720000*u^2*v^13*w^13 - 6351407832000*u^3*v^13*w^13 + 
       113354640000*v^14*w^14 - 868099680000*u*v^14*w^14] + 
     s3sym[-113354640000*u^15*v^14 + 377372520000*u^14*v^13*w - 
       377372520000*u^15*v^13*w + 671956992000*u^14*v^12*w^2 - 
       671956992000*u^15*v^12*w^2 - 2387729232000*u^14*v^13*w^2 + 
       772075281600*u^14*v^11*w^3 - 772075281600*u^15*v^11*w^3 + 
       2506504056000*u^13*v^12*w^3 - 3931273449600*u^14*v^12*w^3 + 
       505381531200*u^14*v^10*w^4 - 505381531200*u^15*v^10*w^4 + 
       3060047403000*u^13*v^11*w^4 - 4285247479800*u^14*v^11*w^4 - 
       9996876384600*u^13*v^12*w^4 + 167768395200*u^14*v^9*w^5 - 
       167768395200*u^15*v^9*w^5 + 2212759027500*u^13*v^10*w^5 - 
       2835578505900*u^14*v^10*w^5 + 5257029185100*u^12*v^11*w^5 - 
       10319959952400*u^13*v^11*w^5 + 22691390400*u^14*v^8*w^6 - 
       22691390400*u^15*v^8*w^6 + 826265964300*u^13*v^9*w^6 - 
       995536581900*u^14*v^9*w^6 + 3933131926500*u^12*v^10*w^6 - 
       6745416356700*u^13*v^10*w^6 - 14206277479800*u^12*v^11*w^6 + 
       147999244750*u^13*v^8*w^7 - 150379313350*u^14*v^8*w^7 + 
       1689234347150*u^12*v^9*w^7 - 2483541509400*u^13*v^9*w^7 + 
       3831712236100*u^11*v^10*w^7 - 8889540621150*u^12*v^10*w^7 + 
       2024317385300*u^11*v^9*w^8 - 3933949286223*u^12*v^9*w^8 - 
       7611463076000*u^11*v^10*w^8])/(1778112000*u^8*v^8*w^8*
     (u^5 + v^5 + w^5))}, 
  {cyc[(T2[v, w]*(3*u^10*v*w + 90*u^8*v^2*w^2 + 570*u^6*v^3*w^3 + 
       1125*u^4*v^4*w^4 + 648*u^2*v^5*w^5 + 65*v^6*w^6 + 
       vwsym[15*u^9*v^2*w + 30*u^8*v^3*w + 30*u^7*v^4*w + 15*u^6*v^5*w + 
         3*u^5*v^6*w + 210*u^7*v^3*w^2 + 240*u^6*v^4*w^2 + 135*u^5*v^5*w^2 + 
         30*u^4*v^6*w^2 + 750*u^5*v^4*w^3 + 480*u^4*v^5*w^3 + 
         120*u^3*v^6*w^3 + 810*u^3*v^5*w^4 + 225*u^2*v^6*w^4 + 
         198*u*v^6*w^5]))/(3*u^6)], 
   (Log[u]*(1519*u^13*v^5*w^5 + 120*u^5*v^6*w^6 + 2778649*u^11*v^6*w^6 + 
       116348670*u^9*v^7*w^7 + 585146890*u^7*v^8*w^8 + 
       501836620*u^5*v^9*w^9 + 55907460*u^3*v^10*w^10 - 966978*u*v^11*w^11 + 
       vwsym[191100*u^13*v^10 + 1146600*u^12*v^11 + 2866500*u^11*v^12 + 
         3822000*u^10*v^13 + 2866500*u^9*v^14 + 1146600*u^8*v^15 + 
         191100*u^7*v^16 + 486570*u^13*v^9*w + 4648140*u^12*v^10*w + 
         16524270*u^11*v^11*w + 29929200*u^10*v^12*w + 30406950*u^9*v^13*w + 
         17384220*u^8*v^14*w + 5125890*u^7*v^15*w + 582120*u^6*v^16*w + 
         434140*u^13*v^8*w^2 + 7138320*u^12*v^9*w^2 + 37814280*u^11*v^10*
          w^2 + 94986500*u^10*v^11*w^2 + 130036200*u^9*v^12*w^2 + 
         101036040*u^8*v^13*w^2 + 43290520*u^7*v^14*w^2 + 
         9075780*u^6*v^15*w^2 + 661500*u^5*v^16*w^2 + 168315*u^13*v^7*w^3 + 
         5237610*u^12*v^8*w^3 + 44319765*u^11*v^9*w^3 + 160553400*u^10*v^10*
          w^3 + 300780375*u^9*v^11*w^3 + 314266890*u^8*v^12*w^3 + 
         184485735*u^7*v^13*w^3 + 57479940*u^6*v^14*w^3 + 
         8136450*u^5*v^15*w^3 + 352800*u^4*v^16*w^3 + 24990*u^13*v^6*w^4 + 
         1869840*u^12*v^7*w^4 + 28271040*u^11*v^8*w^4 + 157488450*u^10*v^9*
          w^4 + 417781350*u^9*v^10*w^4 + 593500740*u^8*v^11*w^4 + 
         469682640*u^7*v^12*w^4 + 202987890*u^6*v^13*w^4 + 
         43879500*u^5*v^14*w^4 + 3880800*u^4*v^15*w^4 + 88200*u^3*v^16*w^4 + 
         284298*u^12*v^6*w^5 + 9488409*u^11*v^7*w^5 + 90552490*u^10*v^8*w^5 + 
         360814440*u^9*v^9*w^5 + 718109994*u^8*v^10*w^5 + 
         771304443*u^7*v^11*w^5 + 452242854*u^6*v^12*w^5 + 
         137867625*u^5*v^13*w^5 + 19212900*u^4*v^14*w^5 + 
         934920*u^3*v^15*w^5 + 8820*u^2*v^16*w^5 - 984*u^4*v^7*w^6 + 
         32885396*u^10*v^7*w^6 + 6744*u^3*v^8*w^6 + 199485936*u^9*v^8*w^6 + 
         11240*u^2*v^9*w^6 + 574971127*u^8*v^9*w^6 + 6392*u*v^10*w^6 + 
         854604005*u^7*v^10*w^6 + 2310*v^11*w^6 + 680114355*u^6*v^11*w^6 + 
         284279411*u^5*v^12*w^6 + 57127801*u^4*v^13*w^6 + 
         4434942*u^3*v^14*w^6 + 14297*u^2*v^15*w^6 - 21869*u*v^16*w^6 - 
         2310*v^17*w^6 + 363180801*u^8*v^8*w^7 + 699435191*u^7*v^9*w^7 + 
         4410*v^10*w^7 + 742875165*u^6*v^10*w^7 + 419178381*u^5*v^11*w^7 + 
         117237475*u^4*v^12*w^7 + 13553361*u^3*v^13*w^7 + 
         96351*u^2*v^14*w^7 - 141119*u*v^15*w^7 - 18270*v^16*w^7 + 
         5880*v^9*w^8 + 689769900*u^6*v^9*w^8 + 487280355*u^5*v^10*w^8 + 
         181001001*u^4*v^11*w^8 + 29735856*u^3*v^12*w^8 + 
         789990*u^2*v^13*w^8 - 407835*u*v^14*w^8 - 66990*v^15*w^8 + 
         221896535*u^4*v^10*w^9 + 47724447*u^3*v^11*w^9 + 
         2544846*u^2*v^12*w^9 - 718080*u*v^13*w^9 - 153510*v^14*w^9 + 
         4327392*u^2*v^11*w^10 - 912984*u*v^12*w^10 - 250740*v^13*w^10 - 
         314580*v^12*w^11]))/(8820*u*v^5*w^5) + 
    vwsym[((764400*u^16*v^6 + 4586400*u^15*v^7 + 11466000*u^14*v^8 + 
        15288000*u^13*v^9 + 11466000*u^12*v^10 + 4586400*u^11*v^11 + 
        764400*u^10*v^12 + 2328480*u^16*v^5*w + 20503560*u^15*v^6*w + 
        69536880*u^14*v^7*w + 121627800*u^13*v^8*w + 119716800*u^12*v^9*w + 
        66097080*u^11*v^10*w + 18592560*u^10*v^11*w + 1946280*u^9*v^12*w + 
        2646000*u^16*v^4*w^2 + 36303120*u^15*v^5*w^2 + 
        173162080*u^14*v^6*w^2 + 404144160*u^13*v^7*w^2 + 
        520144800*u^12*v^8*w^2 + 379946000*u^11*v^9*w^2 + 
        151257120*u^10*v^10*w^2 + 28553280*u^9*v^11*w^2 + 
        1736560*u^8*v^12*w^2 + 1411200*u^16*v^3*w^3 + 32545800*u^15*v^4*w^3 + 
        229919760*u^14*v^5*w^3 + 737942940*u^13*v^6*w^3 + 
        1257067560*u^12*v^7*w^3 + 1203121500*u^11*v^8*w^3 + 
        642213600*u^10*v^9*w^3 + 177279060*u^9*v^10*w^3 + 
        20950440*u^8*v^11*w^3 + 673260*u^7*v^12*w^3 + 352800*u^16*v^2*w^4 + 
        15523200*u^15*v^3*w^4 + 175518000*u^14*v^4*w^4 + 
        811951560*u^13*v^5*w^4 + 1878730560*u^12*v^6*w^4 + 
        2374002960*u^11*v^7*w^4 + 1671125400*u^10*v^8*w^4 + 
        629953800*u^9*v^9*w^4 + 113084160*u^8*v^10*w^4 + 
        7479360*u^7*v^11*w^4 + 99960*u^6*v^12*w^4 + 35280*u^16*v*w^5 + 
        3739680*u^15*v^2*w^5 + 76851600*u^14*v^3*w^5 + 
        551470500*u^13*v^4*w^5 + 1808971416*u^12*v^5*w^5 + 
        3085217772*u^11*v^6*w^5 + 2872439976*u^10*v^7*w^5 + 
        1443257760*u^9*v^8*w^5 + 362209960*u^8*v^9*w^5 + 
        37953636*u^7*v^10*w^5 + 1137192*u^6*v^11*w^5 + 6076*u^5*v^12*w^5 - 
        51671*u^9*v*w^6 + 500435*u^15*v*w^6 + 1608*u^8*v^2*w^6 + 
        19103000*u^14*v^2*w^6 + 31386*u^7*v^3*w^6 + 231063597*u^13*v^3*w^6 + 
        47900*u^6*v^4*w^6 + 1139872166*u^12*v^4*w^6 + 25568*u^5*v^5*w^6 + 
        2721636831*u^11*v^5*w^6 + 2310*u^4*v^6*w^6 + 3417414402*u^10*v^6*
         w^6 + 2297902345*u^9*v^7*w^6 + 796420332*u^8*v^8*w^6 + 
        130864206*u^7*v^9*w^6 + 10933186*u^6*v^10*w^6 + 
        1108922*u^5*v^11*w^6 + 97650*u^4*v^12*w^6 - 14666*u^8*v*w^7 + 
        2768372*u^14*v*w^7 - 1386*u^7*v^2*w^7 + 60330954*u^13*v^2*w^7 - 
        4410*u^6*v^3*w^7 + 478105194*u^12*v^3*w^7 - 5880*u^5*v^4*w^7 + 
        1683520644*u^11*v^4*w^7 + 4410*u^4*v^5*w^7 + 2971243326*u^10*v^5*
         w^7 + 2792369022*u^9*v^6*w^7 + 1447588584*u^8*v^7*w^7 + 
        462898584*u^7*v^8*w^7 + 130824594*u^6*v^9*w^7 + 
        37816496*u^5*v^10*w^7 + 7461090*u^4*v^11*w^7 + 673260*u^3*v^12*w^7 + 
        106728*u^7*v*w^8 + 8452561*u^13*v*w^8 - 13860*u^6*v^2*w^8 + 
        129116616*u^12*v^2*w^8 - 8820*u^5*v^3*w^8 + 734196450*u^11*v^3*w^8 + 
        5880*u^4*v^4*w^8 + 1951511210*u^10*v^4*w^8 + 2753851275*u^9*v^5*w^8 + 
        2335004866*u^8*v^6*w^8 + 1450403536*u^7*v^7*w^8 + 
        797403930*u^6*v^8*w^8 + 362009770*u^5*v^9*w^8 + 
        113017170*u^4*v^10*w^8 + 20950440*u^3*v^11*w^8 + 
        1736560*u^2*v^12*w^8 + 177880*u^6*v*w^9 + 16192722*u^12*v*w^9 - 
        11550*u^5*v^2*w^9 + 196141838*u^11*v^2*w^9 + 5880*u^4*v^3*w^9 + 
        885411060*u^10*v^3*w^9 + 1999836790*u^9*v^4*w^9 + 
        2755548880*u^8*v^5*w^9 + 2799602262*u^7*v^6*w^9 + 
        2301705928*u^6*v^7*w^9 + 1443379070*u^5*v^8*w^9 + 
        629800290*u^4*v^9*w^9 + 177279060*u^3*v^10*w^9 + 
        28553280*u^2*v^11*w^9 + 1946280*u*v^12*w^9 + 102517*u^5*v*w^10 + 
        20440484*u^11*v*w^10 + 4410*u^4*v^2*w^10 + 216782946*u^10*v^2*w^10 + 
        871077210*u^9*v^3*w^10 + 1938789220*u^8*v^4*w^10 + 
        2973401511*u^7*v^5*w^10 + 3422407956*u^6*v^6*w^10 + 
        2873128217*u^5*v^7*w^10 + 1670874660*u^4*v^8*w^10 + 
        642213600*u^3*v^9*w^10 + 151257120*u^2*v^10*w^10 + 
        18592560*u*v^11*w^10 + 764400*v^12*w^10 + 2310*u^4*v*w^11 + 
        16932236*u^10*v*w^11 + 176105670*u^9*v^2*w^11 + 
        704219892*u^8*v^3*w^11 + 1669010936*u^7*v^4*w^11 + 
        2721575226*u^6*v^5*w^11 + 3085744668*u^5*v^6*w^11 + 
        2373688380*u^4*v^7*w^11 + 1203121500*u^3*v^8*w^11 + 
        379946000*u^2*v^9*w^11 + 66097080*u*v^10*w^11 + 4586400*v^11*w^11 + 
        8483532*u^9*v*w^12 + 105113974*u^8*v^2*w^12 + 454740834*u^7*v^3*
         w^12 + 1132128914*u^6*v^4*w^12 + 1808198491*u^5*v^5*w^12 + 
        1878415980*u^4*v^6*w^12 + 1257067560*u^3*v^7*w^12 + 
        520144800*u^2*v^8*w^12 + 119716800*u*v^9*w^12 + 11466000*v^10*w^12 + 
        1705036*u^8*v*w^13 + 45752946*u^7*v^2*w^13 + 221704860*u^6*v^3*w^13 + 
        549545530*u^5*v^4*w^13 + 811700820*u^4*v^5*w^13 + 
        737942940*u^3*v^6*w^13 + 404144160*u^2*v^7*w^13 + 
        121627800*u*v^8*w^13 + 15288000*v^9*w^13 - 615623*u^7*v*w^14 + 
        14277798*u^6*v^2*w^14 + 75147525*u^5*v^3*w^14 + 
        175364490*u^4*v^4*w^14 + 229919760*u^3*v^5*w^14 + 
        173162080*u^2*v^6*w^14 + 69536880*u*v^7*w^14 + 11466000*v^8*w^14 - 
        460456*u^6*v*w^15 + 3010576*u^5*v^2*w^15 + 15456210*u^4*v^3*w^15 + 
        32545800*u^3*v^4*w^15 + 36303120*u^2*v^5*w^15 + 20503560*u*v^6*w^15 + 
        4586400*v^7*w^15 - 90509*u^5*v*w^16 + 334530*u^4*v^2*w^16 + 
        1411200*u^3*v^3*w^16 + 2646000*u^2*v^4*w^16 + 2328480*u*v^5*w^16 + 
        764400*v^6*w^16 - 2310*u^4*v*w^17)*Log[v])/(35280*u^5*w^5)], 
   (64404690*u^24*v^7*w^7 - 21468230*u^25*v^7*w^7 + 87478472*u^17*v^8*w^8 + 
     60654910470*u^22*v^8*w^8 - 62566115320*u^23*v^8*w^8 + 
     436175664*u^15*v^9*w^9 + 3868380581100*u^20*v^9*w^9 - 
     5187899295626*u^21*v^9*w^9 + 165827640*u^13*v^10*w^10 + 
     41267276289470*u^18*v^10*w^10 - 70995272076036*u^19*v^10*w^10 + 
     415629312*u^11*v^11*w^11 + 124744474208410*u^16*v^11*w^11 - 
     277796042771140*u^17*v^11*w^11 - 175459200*u^9*v^12*w^12 + 
     163606853934230*u^14*v^12*w^12 - 435648065930640*u^15*v^12*w^12 + 
     182673299789330*u^12*v^13*w^13 - 480162915522636*u^13*v^13*w^13 + 
     199346309855490*u^10*v^14*w^14 - 552445232371628*u^11*v^14*w^14 + 
     166523092071700*u^8*v^15*w^15 - 516949464313904*u^9*v^15*w^15 + 
     98359833892180*u^6*v^16*w^16 - 352555126519680*u^7*v^16*w^16 + 
     30670538154900*u^4*v^17*w^17 - 145260689267400*u^5*v^17*w^17 + 
     3286657458000*u^2*v^18*w^18 - 25546502457000*u^3*v^18*w^18 + 
     48580560000*v^19*w^19 - 1129718520000*u*v^19*w^19 + 
     vwsym[1889244000*u^24*v^14 - 1889244000*u^25*v^14 + 
       15113952000*u^23*v^15 - 17003196000*u^24*v^15 + 
       52898832000*u^22*v^16 - 68012784000*u^23*v^16 + 
       105797664000*u^21*v^17 - 158696496000*u^22*v^17 + 
       132247080000*u^20*v^18 - 238044744000*u^21*v^18 + 
       105797664000*u^19*v^19 - 238044744000*u^20*v^19 + 
       52898832000*u^18*v^20 - 158696496000*u^19*v^20 + 
       15113952000*u^17*v^21 - 68012784000*u^18*v^21 + 1889244000*u^16*v^22 - 
       17003196000*u^17*v^22 - 1889244000*u^16*v^23 + 
       6289542000*u^24*v^13*w - 6289542000*u^25*v^13*w + 
       70213594500*u^23*v^14*w - 78392380500*u^24*v^14*w + 
       323949780000*u^22*v^15*w - 409277326500*u^23*v^15*w + 
       829989342000*u^21*v^16*w - 1206837954000*u^22*v^16*w + 
       1316469672000*u^20*v^17*w - 2252256678000*u^21*v^17*w + 
       1348281207000*u^19*v^18*w - 2796997959000*u^20*v^18*w + 
       893612412000*u^18*v^19*w - 2347691283000*u^19*v^19*w + 
       369394830000*u^17*v^20*w - 1315906074000*u^18*v^20*w + 
       86119362000*u^16*v^21*w - 470628144000*u^17*v^21*w + 
       8561794500*u^15*v^22*w - 96570400500*u^16*v^22*w - 
       8561794500*u^15*v^23*w + 11199283200*u^24*v^12*w^2 - 
       11199283200*u^25*v^12*w^2 + 156980026350*u^23*v^13*w^2 - 
       174468851550*u^24*v^13*w^2 + 910923013350*u^22*v^14*w^2 - 
       1138116634200*u^23*v^14*w^2 + 2909706307200*u^21*v^15*w^2 - 
       4144579100550*u^22*v^15*w^2 + 5724911178000*u^20*v^16*w^2 - 
       9464606827200*u^21*v^16*w^2 + 7300059410700*u^19*v^17*w^2 - 
       14341440260700*u^20*v^17*w^2 + 6129373049100*u^18*v^18*w^2 - 
       14777713666800*u^19*v^18*w^2 + 3344681415600*u^17*v^19*w^2 - 
       10367666876700*u^18*v^19*w^2 + 1130033671200*u^16*v^20*w^2 - 
       4844109916800*u^17*v^20*w^2 + 211297857750*u^15*v^21*w^2 - 
       1427450890950*u^16*v^21*w^2 + 16284822750*u^14*v^22*w^2 - 
       236144475000*u^15*v^22*w^2 - 16284822750*u^14*v^23*w^2 + 
       12867921360*u^24*v^11*w^3 - 12867921360*u^25*v^11*w^3 + 
       224239911840*u^23*v^12*w^3 - 247986068400*u^24*v^12*w^3 + 
       1595021627010*u^22*v^13*w^3 - 1973673181200*u^23*v^13*w^3 + 
       6213309829440*u^21*v^14*w^3 - 8710265125800*u^22*v^14*w^3 + 
       14873882766960*u^20*v^15*w^3 - 23978920215600*u^21*v^15*w^3 + 
       23128357422660*u^19*v^16*w^3 - 43704678007620*u^20*v^16*w^3 + 
       23916925110540*u^18*v^17*w^3 - 54327363255900*u^19*v^17*w^3 + 
       16442230561260*u^17*v^18*w^3 - 46479539376900*u^18*v^18*w^3 + 
       7330038925440*u^16*v^19*w^3 - 27114382518300*u^17*v^19*w^3 + 
       1997204270460*u^15*v^20*w^3 - 10456955819100*u^16*v^20*w^3 + 
       293689600050*u^14*v^21*w^3 - 2502191728260*u^15*v^21*w^3 + 
       17083955700*u^13*v^22*w^3 - 327058378500*u^14*v^22*w^3 - 
       17083955700*u^13*v^23*w^3 + 8423025520*u^24*v^10*w^4 - 
       8423025520*u^25*v^10*w^4 + 208300491595*u^23*v^11*w^4 - 
       228720492875*u^24*v^11*w^4 + 1889101655805*u^22*v^12*w^4 - 
       2311235164840*u^23*v^12*w^4 + 9033822802725*u^21*v^13*w^4 - 
       12467971259940*u^22*v^13*w^4 + 26165302396275*u^20*v^14*w^4 - 
       41280844862040*u^21*v^14*w^4 + 49036187754540*u^19*v^15*w^4 - 
       89862256316175*u^20*v^15*w^4 + 61354676660340*u^18*v^16*w^4 - 
       133297115891940*u^19*v^16*w^4 + 51694404832560*u^17*v^17*w^4 - 
       136816437749040*u^18*v^17*w^4 + 28995706605600*u^16*v^18*w^4 - 
       97069525253820*u^17*v^18*w^4 + 10457241855025*u^15*v^19*w^4 - 
       46768085819665*u^16*v^19*w^4 + 2261513841895*u^14*v^20*w^4 - 
       14714446925780*u^15*v^20*w^4 + 255651460995*u^13*v^21*w^4 - 
       2810854902940*u^14*v^21*w^4 + 10885012005*u^12*v^22*w^4 - 
       283620428700*u^13*v^22*w^4 - 10885012005*u^12*v^23*w^4 + 
       2796139920*u^24*v^9*w^5 - 2796139920*u^25*v^9*w^5 + 
       116894135680*u^23*v^10*w^5 - 127274460320*u^24*v^10*w^5 + 
       1491695037105*u^22*v^11*w^5 - 1800635991980*u^23*v^11*w^5 + 
       9167103170890*u^21*v^12*w^5 - 12436498677400*u^22*v^12*w^5 + 
       32711293653675*u^20*v^13*w^5 - 50518965462490*u^21*v^13*w^5 + 
       74114789595630*u^19*v^14*w^5 - 132163872077580*u^20*v^14*w^5 + 
       111475665825720*u^18*v^15*w^5 - 233518007631090*u^19*v^15*w^5 + 
       113374394703360*u^17*v^16*w^5 - 285236644111020*u^18*v^16*w^5 + 
       77878959571560*u^16*v^17*w^5 - 242401547797080*u^17*v^17*w^5 + 
       35410010223000*u^15*v^18*w^5 - 142094460399360*u^16*v^18*w^5 + 
       10197963542935*u^14*v^19*w^5 - 56028605858960*u^15*v^19*w^5 + 
       1715619960390*u^13*v^20*w^5 - 14172195565220*u^14*v^20*w^5 + 
       144739758205*u^12*v^21*w^5 - 2116011179590*u^13*v^21*w^5 + 
       4301740170*u^11*v^22*w^5 - 159926510380*u^12*v^22*w^5 - 
       4301740170*u^11*v^23*w^5 + 378189840*u^24*v^8*w^6 - 
       378189840*u^25*v^8*w^6 + 35495037060*u^23*v^9*w^6 - 
       38316214020*u^24*v^9*w^6 + 739707258570*u^22*v^10*w^6 - 
       879763248910*u^23*v^10*w^6 + 6343925430395*u^21*v^11*w^6 - 
       8446622052470*u^22*v^11*w^6 + 29150464665385*u^20*v^12*w^6 - 
       44031034021870*u^21*v^12*w^6 + 81590215542185*u^19*v^13*w^6 - 
       141700264354845*u^20*v^13*w^6 + 148572275184235*u^18*v^14*w^6 - 
       301254813439650*u^19*v^14*w^6 + 181742833667780*u^17*v^15*w^6 - 
       438414685771335*u^18*v^15*w^6 + 150807297804520*u^16*v^16*w^6 - 
       443459912298060*u^17*v^16*w^6 + 84144273161270*u^15*v^17*w^6 - 
       311677306364550*u^16*v^17*w^6 + 30688378246120*u^14*v^18*w^6 - 
       149915911323990*u^15*v^18*w^6 + 6931636103525*u^13*v^19*w^6 - 
       47768534030980*u^14*v^19*w^6 + 881861285235*u^12*v^20*w^6 - 
       9526215569150*u^13*v^20*w^6 + 52987383225*u^11*v^21*w^6 - 
       1079588426665*u^12*v^21*w^6 + 1003691535*u^10*v^22*w^6 - 
       58292814930*u^11*v^22*w^6 - 1003691535*u^10*v^23*w^6 + 
       5381380305*u^23*v^8*w^7 - 5163429355*u^24*v^8*w^7 + 
       211897277025*u^22*v^9*w^7 - 244225110290*u^23*v^9*w^7 + 
       2850324669955*u^21*v^10*w^7 - 3704097612670*u^22*v^10*w^7 + 
       18077999330300*u^20*v^11*w^7 - 26636898881390*u^21*v^11*w^7 + 
       65072251864270*u^19*v^12*w^7 - 109972327064635*u^20*v^12*w^7 + 
       146577977349615*u^18*v^13*w^7 - 288055545881810*u^19*v^13*w^7 + 
       217464903978560*u^17*v^14*w^7 - 505236763902010*u^18*v^14*w^7 + 
       217450551574550*u^16*v^15*w^7 - 609795260102630*u^17*v^15*w^7 + 
       146921243309295*u^15*v^16*w^7 - 511016435658645*u^16*v^16*w^7 + 
       66005421326005*u^14*v^17*w^7 - 295471524967710*u^15*v^17*w^7 + 
       18996541985785*u^13*v^18*w^7 - 115325486934630*u^14*v^18*w^7 + 
       3276342306160*u^12*v^19*w^7 - 29160855334170*u^13*v^19*w^7 + 
       301312678870*u^11*v^20*w^7 - 4457310578385*u^12*v^20*w^7 + 
       11824969695*u^10*v^21*w^7 - 366082095330*u^11*v^21*w^7 + 
       118671000*u^9*v^22*w^7 - 12947332230*u^10*v^22*w^7 - 
       118671000*u^9*v^23*w^7 + 191616200*u^16*v^9*w^8 + 
       878056038615*u^21*v^9*w^8 - 1075197613506*u^22*v^9*w^8 - 
       70953248*u^15*v^10*w^8 + 7739149816090*u^20*v^10*w^8 - 
       10964258977990*u^21*v^10*w^8 - 680827168*u^14*v^11*w^8 + 
       37239714230985*u^19*v^11*w^8 - 60818658770234*u^20*v^11*w^8 - 
       1002112356*u^13*v^12*w^8 + 106862749758345*u^18*v^12*w^8 - 
       202902470891434*u^19*v^12*w^8 - 712531428*u^12*v^13*w^8 + 
       195696642614515*u^17*v^13*w^8 - 437876449753583*u^18*v^13*w^8 - 
       249920324*u^11*v^14*w^8 + 237482565603115*u^16*v^14*w^8 - 
       637413415497642*u^17*v^14*w^8 - 33765060*u^10*v^15*w^8 + 
       193768194823035*u^15*v^15*w^8 - 638452549102342*u^16*v^15*w^8 + 
       105794210742570*u^14*v^16*w^8 - 441302823417024*u^15*v^16*w^8 + 
       37726585281245*u^13*v^17*w^8 - 207865824838724*u^14*v^17*w^8 + 
       8373105653010*u^12*v^18*w^8 - 64773200175818*u^13*v^18*w^8 + 
       1063550277685*u^11*v^19*w^8 - 12675814764626*u^12*v^19*w^8 + 
       67024732285*u^10*v^20*w^8 - 1429156808962*u^11*v^20*w^8 + 
       1746238935*u^9*v^21*w^8 - 80476711595*u^10*v^21*w^8 + 
       31479595*u^8*v^22*w^8 - 1896389530*u^9*v^22*w^8 - 
       31479595*u^8*v^23*w^8 - 22942296*u^14*v^10*w^9 + 
       17815281310575*u^19*v^10*w^9 - 27490985221527*u^20*v^10*w^9 - 
       1153035464*u^13*v^11*w^9 + 60735168333280*u^18*v^11*w^9 - 
       109634200982844*u^19*v^11*w^9 - 1865950212*u^12*v^12*w^9 + 
       136386490020900*u^17*v^12*w^9 - 290645180091687*u^18*v^12*w^9 - 
       1463274456*u^11*v^13*w^9 + 201865988030945*u^16*v^13*w^9 - 
       514566434632686*u^17*v^13*w^9 - 550388068*u^10*v^14*w^9 + 
       199716134203880*u^15*v^14*w^9 - 620164089788390*u^16*v^14*w^9 - 
       67530120*u^9*v^15*w^9 + 132562951319785*u^14*v^15*w^9 - 
       513698931427866*u^15*v^15*w^9 + 58409067001985*u^13*v^16*w^9 - 
       291401042278274*u^14*v^16*w^9 + 16673946159920*u^12*v^17*w^9 - 
       111268912808412*u^13*v^17*w^9 + 3000373907755*u^11*v^18*w^9 - 
       27750858863825*u^12*v^18*w^9 + 351885799580*u^10*v^19*w^9 - 
       4376199006054*u^11*v^19*w^9 + 35978873980*u^9*v^20*w^9 - 
       451513316529*u^10*v^20*w^9 + 4177621665*u^8*v^21*w^9 - 
       41793085320*u^9*v^21*w^9 + 314868470*u^7*v^22*w^9 - 
       4523969730*u^8*v^22*w^9 - 314868470*u^7*v^23*w^9 - 
       131538064*u^12*v^11*w^10 + 88937977505195*u^17*v^11*w^10 - 
       177112268321553*u^18*v^11*w^10 - 781047036*u^11*v^12*w^10 + 
       148554224215215*u^16*v^12*w^10 - 350432226398442*u^17*v^12*w^10 - 
       848942388*u^10*v^13*w^10 + 175921173051365*u^15*v^13*w^10 - 
       498456894634216*u^16*v^13*w^10 - 351015164*u^9*v^14*w^10 + 
       144467106216125*u^14*v^14*w^10 - 497095145301462*u^15*v^14*w^10 - 
       33765060*u^8*v^15*w^10 + 82502150986675*u^13*v^15*w^10 - 
       346368855144118*u^14*v^15*w^10 + 33582827625760*u^12*v^16*w^10 - 
       169226570795208*u^13*v^16*w^10 + 10472561725325*u^11*v^17*w^10 - 
       59222968283072*u^12*v^17*w^10 + 2852500861000*u^10*v^18*w^10 - 
       16013535640976*u^11*v^18*w^10 + 732756273305*u^9*v^19*w^10 - 
       3893657517440*u^10*v^19*w^10 + 160810378925*u^8*v^20*w^10 - 
       926445506092*u^9*v^20*w^10 + 24853566885*u^7*v^21*w^10 - 
       189808211075*u^8*v^21*w^10 + 1947538285*u^6*v^22*w^10 - 
       27115973640*u^7*v^22*w^10 - 1947538285*u^6*v^23*w^10 - 
       32680620*u^10*v^12*w^11 + 155490830758725*u^15*v^12*w^11 - 
       394896441086884*u^16*v^12*w^11 - 158187120*u^9*v^13*w^11 + 
       155957788543830*u^14*v^13*w^11 - 453367447077848*u^15*v^13*w^11 - 
       50547420*u^8*v^14*w^11 + 121925735390025*u^13*v^14*w^11 - 
       397535313164056*u^14*v^14*w^11 + 76463367884470*u^12*v^15*w^11 - 
       267581308916458*u^13*v^15*w^11 + 40561122362985*u^11*v^16*w^11 - 
       145245165632190*u^12*v^16*w^11 + 18734695028350*u^10*v^17*w^11 - 
       68133115050704*u^11*v^17*w^11 + 7393213737875*u^9*v^18*w^11 - 
       28620930253109*u^10*v^18*w^11 + 2373299044900*u^8*v^19*w^11 - 
       10449654676072*u^9*v^19*w^11 + 575627575040*u^7*v^20*w^11 - 
       3106586100065*u^8*v^20*w^11 + 92234939615*u^6*v^21*w^11 - 
       692716081540*u^7*v^21*w^11 + 7142788800*u^5*v^22*w^11 - 
       101325266700*u^6*v^22*w^11 - 7142788800*u^5*v^23*w^11 - 
       59987760*u^8*v^13*w^12 + 163376920842275*u^13*v^13*w^12 - 
       448257073434564*u^14*v^13*w^12 + 145037126060330*u^12*v^14*w^12 - 
       406407552517492*u^13*v^14*w^12 + 110549485473910*u^11*v^15*w^12 - 
       319093805668842*u^12*v^15*w^12 + 70921946280885*u^10*v^16*w^12 - 
       216537406340714*u^11*v^16*w^12 + 37768911013470*u^9*v^17*w^12 - 
       125674716460360*u^10*v^17*w^12 + 16434038082665*u^8*v^18*w^12 - 
       61212246243880*u^9*v^18*w^12 + 5633455059050*u^7*v^19*w^12 - 
       24390496943015*u^8*v^19*w^12 + 1408870259370*u^6*v^20*w^12 - 
       7615051113460*u^7*v^20*w^12 + 223350719550*u^5*v^21*w^12 - 
       1724455918535*u^6*v^21*w^12 + 16464639450*u^4*v^22*w^12 - 
       246958147800*u^5*v^22*w^12 - 16464639450*u^4*v^23*w^12 + 
       183806496916245*u^11*v^14*w^13 - 491192597822356*u^12*v^14*w^13 + 
       154410833326925*u^10*v^15*w^13 - 437375079054238*u^11*v^15*w^13 + 
       106849563005185*u^9*v^16*w^13 - 327277655553804*u^10*v^16*w^13 + 
       60814785281985*u^8*v^17*w^13 - 203925201760420*u^9*v^17*w^13 + 
       27898366341685*u^7*v^18*w^13 - 104845694428335*u^8*v^18*w^13 + 
       9787137421005*u^6*v^19*w^13 - 43285126536540*u^7*v^19*w^13 + 
       2406620631240*u^5*v^20*w^13 - 13601115270015*u^6*v^20*w^13 + 
       360669181950*u^4*v^21*w^13 - 2990640532740*u^5*v^21*w^13 + 
       24281974500*u^3*v^22*w^13 - 401415795900*u^4*v^22*w^13 - 
       24281974500*u^3*v^23*w^13 + 177344494682110*u^9*v^15*w^14 - 
       522979255838554*u^10*v^15*w^14 + 129854838738415*u^8*v^16*w^14 - 
       410746822905462*u^9*v^16*w^14 + 77409494104320*u^7*v^17*w^14 - 
       267176661823120*u^8*v^17*w^14 + 36099286265455*u^6*v^18*w^14 - 
       141257372880260*u^7*v^18*w^14 + 12352566347730*u^5*v^19*w^14 - 
       58226472454990*u^6*v^19*w^14 + 2840951804250*u^4*v^20*w^14 - 
       17599817735220*u^5*v^20*w^14 + 382589726400*u^3*v^21*w^14 - 
       3584210712600*u^4*v^21*w^14 + 22153987800*u^2*v^22*w^14 - 
       429025688700*u^3*v^22*w^14 - 22153987800*u^2*v^23*w^14 + 
       127319836225750*u^7*v^16*w^15 - 422173798984665*u^8*v^16*w^15 + 
       76809434134580*u^6*v^17*w^15 - 281197731226650*u^7*v^17*w^15 + 
       34710594995790*u^5*v^18*w^15 - 147577910082225*u^6*v^18*w^15 + 
       11003853903000*u^4*v^19*w^15 - 58065088958520*u^5*v^19*w^15 + 
       2240798130900*u^3*v^20*w^15 - 16085603838150*u^4*v^20*w^15 + 
       253095192000*u^2*v^21*w^15 - 2876483049300*u^3*v^21*w^15 + 
       11280780000*u*v^22*w^15 - 286529959800*u^2*v^22*w^15 - 
       11280780000*u*v^23*w^15 + 57298286036250*u^5*v^17*w^16 - 
       232395334727010*u^6*v^17*w^16 + 23842375718700*u^4*v^18*w^16 - 
       115846441030740*u^5*v^18*w^16 + 6624774279900*u^3*v^19*w^16 - 
       41471003901600*u^4*v^19*w^16 + 1111926816000*u^2*v^20*w^16 - 
       9977499226800*u^3*v^20*w^16 + 93539628000*u*v^21*w^16 - 
       1458561636000*u^2*v^21*w^16 + 2429028000*v^22*w^16 - 
       107249436000*u*v^22*w^16 - 2429028000*v^23*w^16 + 
       11129922499500*u^3*v^18*w^17 - 65642836373100*u^4*v^18*w^17 + 
       2524314340800*u^2*v^19*w^17 - 20279011120200*u^3*v^19*w^17 + 
       309767220000*u*v^20*w^17 - 3946008376800*u^2*v^20*w^17 + 
       14574168000*v^21*w^17 - 417881016000*u*v^21*w^17 - 
       17003196000*v^22*w^17 + 540568980000*u*v^19*w^18 - 
       6351540778800*u^2*v^19*w^18 + 36435420000*v^20*w^18 - 
       886771620000*u*v^20*w^18 - 51009588000*v^21*w^18 - 
       85015980000*v^20*w^19])/(29635200*u^9*v^7*(u + v)^2*w^7*(u + w)^2)}}, 
 {{(-3*Pi^2*Log[u])/8 + vwsym[-(Pi^2*(6*u - 5*v - 7*w)*Log[v])/(24*(v - w)) - 
      (2*(v + w)*T3[u, v, w])/(v - w) + ((-u - w)*T3[v, u, w])/(v - w) + 
      ((3*u^4 + 5*u^3*v - 2*u^3*w + 9*u^2*v*w - 6*u^2*w^2 + 3*u*v*w^2 - 
         v*w^3 + w^4)*T3[v, w, u])/(6*u^3*(v - w))] + (143*Zeta[3])/12, 
   (-95*Log[u]^2)/24 + (Log[v]*Log[w]*(49*u^2 + vwsym[3*u*v - 6*v^2]))/
     (72*u^2) + (611*Pi^2*u^2 + vwsym[-(Pi^2*u*v) + 2*Pi^2*v^2])/(144*u^2) + 
    (T2[v, w]*(-15*u^6 - 30*u^4*v*w + 132*u^2*v^2*w^2 - 360*v^3*w^3 + 
       vwsym[-129*u^5*v + 30*u^4*v^2 + 50*u^3*v^3 + 180*u^3*v^2*w + 
         156*u^2*v^3*w - 72*u*v^3*w^2]))/(72*u^6) + 
    vwsym[((32*u^3 + 45*u^2*v - u*v^2 + 2*v^3 - 103*u^2*w + 14*u*v*w - 
         2*v^2*w - u*w^2 - 2*v*w^2 + 2*w^3)*Log[u]*Log[v])/(24*u^2*(v - w)) + 
      ((-75*u^3 - 92*u^2*v + 233*u^2*w - 21*u*v*w + 3*u*w^2 + 6*v*w^2 - 
         6*w^3)*Log[v]^2)/(72*u^2*(v - w)) + 
      ((216*u^4*v^4 + 288*u^4*v^3*w + 36*u^3*v^4*w + 60*u^4*v^2*w^2 - 
         72*u^3*v^3*w^2 - 52*u^2*v^4*w^2 - 18*u^4*v*w^3 - 78*u^3*v^2*w^3 - 
         194*u^2*v^3*w^3 - 6*u*v^4*w^3 - 6*u^4*w^4 + 276*u^3*v*w^4 - 
         198*u^2*v^2*w^4 - 24*u*v^3*w^4 + 156*u^3*w^5 + 203*u^2*v*w^5 - 
         33*u*v^2*w^5 - 6*v^3*w^5 + 259*u^2*w^6 - 66*u*v*w^6 + 6*v^2*w^6 - 
         3*u*w^7 + 6*v*w^7 - 6*w^8)*T2[u, v])/(72*u^2*(v - w)*w^5)], 
   (Log[u]*(1134*u^3*v^3*w^3 + 611*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 108*u^2*v^6*w + 
         1152*u^3*v^4*w^2 - 162*u^2*v^5*w^2 - 156*u*v^6*w^2 - 
         252*u^2*v^4*w^3 - 660*u*v^5*w^3 - 18*v^6*w^3 + 15*v^5*w^4]))/
     (216*u*v^4*w^4) + vwsym[((1296*u^7*v^4 + 1728*u^7*v^3*w + 
        864*u^6*v^4*w + 360*u^7*v^2*w^2 + 432*u^6*v^3*w^2 - 420*u^5*v^4*w^2 - 
        108*u^7*v*w^3 - 288*u^6*v^2*w^3 - 1668*u^5*v^3*w^3 - 
        120*u^4*v^4*w^3 - 1095*u^7*w^4 + 8086*u^6*v*w^4 - 1914*u^5*v^2*w^4 + 
        12*u^4*v^3*w^4 + 588*u^3*v^4*w^4 - 4795*u^6*w^5 + 8530*u^5*v*w^5 - 
        1194*u^4*v^2*w^5 + 960*u^3*v^3*w^5 + 1080*u^2*v^4*w^5 - 
        3742*u^5*w^6 - 48*u^4*v*w^6 - 504*u^2*v^3*w^6 - 1512*u*v^4*w^6 - 
        270*u^4*w^7 - 1320*u^3*v*w^7 + 360*u^2*v^2*w^7 + 1080*u*v^3*w^7 - 
        2160*v^4*w^7 - 228*u^3*w^8 - 936*u^2*v*w^8 + 432*u*v^2*w^8 + 
        2160*v^3*w^8)*Log[v])/(432*u^5*(v - w)*w^4*(u + w))], 
   (20304*u^8*v^3*w^3 - 14136*u^9*v^3*w^3 - 50196*u^6*v^4*w^4 - 
     25385*u^7*v^4*w^4 - 6600*u^4*v^5*w^5 + 71819*u^5*v^5*w^5 - 
     1932*u^2*v^6*w^6 - 62040*u^3*v^6*w^6 - 30312*v^7*w^7 + 70848*u*v^7*w^7 + 
     vwsym[-864*u^9*v^5 + 864*u^10*v^5 + 16632*u^8*v^6 - 15768*u^9*v^6 + 
       17496*u^7*v^7 - 34128*u^8*v^7 - 17496*u^7*v^8 - 2376*u^9*v^4*w + 
       2376*u^10*v^4*w + 25020*u^8*v^5*w - 21780*u^9*v^5*w + 
       39780*u^7*v^6*w - 78840*u^8*v^6*w + 12384*u^6*v^7*w - 
       67068*u^7*v^7*w - 12384*u^6*v^8*w - 3084*u^9*v^3*w^2 + 
       3084*u^10*v^3*w^2 + 19812*u^8*v^4*w^2 - 14352*u^9*v^4*w^2 + 
       28638*u^7*v^5*w^2 - 68286*u^8*v^5*w^2 + 628*u^6*v^6*w^2 - 
       61702*u^7*v^6*w^2 - 5114*u^5*v^7*w^2 - 5738*u^6*v^7*w^2 + 
       5114*u^5*v^8*w^2 + 21504*u^7*v^4*w^3 - 56436*u^8*v^4*w^3 - 
       28262*u^6*v^5*w^3 - 13888*u^7*v^5*w^3 - 27858*u^5*v^6*w^3 + 
       57532*u^6*v^6*w^3 - 1480*u^4*v^7*w^3 + 33684*u^5*v^7*w^3 + 
       1480*u^4*v^8*w^3 - 53414*u^5*v^5*w^4 + 91505*u^6*v^5*w^4 + 
       5468*u^4*v^6*w^4 + 74298*u^5*v^6*w^4 + 9370*u^3*v^7*w^4 - 
       12254*u^4*v^7*w^4 - 9370*u^3*v^8*w^4 + 31302*u^3*v^6*w^5 - 
       26588*u^4*v^6*w^5 + 15504*u^2*v^7*w^5 - 54160*u^3*v^7*w^5 - 
       15504*u^2*v^8*w^5 - 22428*u*v^7*w^6 + 5112*u^2*v^7*w^6 + 
       22428*u*v^8*w^6 + 30312*v^8*w^7])/(1728*u^5*v^4*(u + v)*w^4*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[63*u^2*v^2*w - 81*u^7*v^2*w - 99*u*v^3*w - 
        290*u^6*v^3*w - 235*u^5*v^4*w + 340*u^4*v^5*w + 745*u^3*v^6*w + 
        494*u^2*v^7*w + 115*u*v^8*w - 235*u^5*v^3*w^2 + 680*u^4*v^4*w^2 + 
        2235*u^3*v^5*w^2 + 1976*u^2*v^6*w^2 + 575*u*v^7*w^2 + 
        1490*u^3*v^4*w^3 + 2470*u^2*v^5*w^3 + 1035*u*v^6*w^3 + 
        575*u*v^5*w^4])/72], s3asym[72*u^7*v^6 - 72*u^8*v^6 + 126*u^7*v^5*w - 
      126*u^8*v^5*w - 198*u^7*v^6*w + 59*u^7*v^4*w^2 - 59*u^8*v^4*w^2 + 
      195*u^6*v^5*w^2 - 380*u^7*v^5*w^2 + 164*u^6*v^4*w^3 - 223*u^7*v^4*w^3 - 
      359*u^6*v^5*w^3]/(144*u^3*v^3*w^3)}}, 
 {{(Log[u]*(-3*Pi^2*u + vwsym[-(Pi^2*v)]))/(12*u) + 
    vwsym[-(Pi^2*(21*u^2 - 10*u*v + 10*v^2 - 35*u*w - 60*v*w + 20*w^2)*
         Log[v])/(120*u*(v - w)) - (2*(v + w)*T3[u, v, w])/(v - w) + 
      ((-u^2 - 2*u*v - 2*v*w + w^2)*T3[v, u, w])/(2*u*(v - w)) + 
      ((21*u^5 + 80*u^4*v - 35*u^4*w + 120*u^3*v*w - 80*u^3*w^2 + 
         60*u^2*v*w^2 - 30*u^2*w^3 + 20*u*v*w^3 - 5*u*w^4 + w^5)*T3[v, w, u])/
       (60*u^4*(v - w))] + (143*Zeta[3])/12, (-95*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(1967*u^3 - 174*u*v*w + vwsym[-700*u^2*v + 66*u*v^2 - 
         12*v^3 - 12*v^2*w]))/(1440*u^3) + 
    (11203*Pi^2*u^3 + 58*Pi^2*u*v*w + vwsym[692*Pi^2*u^2*v - 22*Pi^2*u*v^2 + 
        4*Pi^2*v^3 + 4*Pi^2*v^2*w])/(2880*u^3) + 
    (T2[v, w]*(-1215*u^8 - 5802*u^6*v*w + 4116*u^4*v^2*w^2 - 
       1656*u^2*v^3*w^3 + 672*v^4*w^4 + vwsym[-4324*u^7*v - 1902*u^6*v^2 - 
         320*u^5*v^3 + 82*u^4*v^4 - 720*u^5*v^2*w + 256*u^4*v^3*w - 
         72*u^3*v^4*w + 1128*u^3*v^3*w^2 - 1956*u^2*v^4*w^2 - 
         2392*u*v^4*w^3]))/(1440*u^8) + 
    vwsym[((7506*u^4 + 20865*u^3*v + 3500*u^2*v^2 - 330*u*v^3 + 60*v^4 - 
         29835*u^3*w - 18600*u^2*v*w + 1200*u*v^2*w + 7700*u^2*w^2 + 
         1200*u*v*w^2 - 330*u*w^3 + 60*w^4)*Log[u]*Log[v])/
       (7200*u^3*(v - w)) + ((-2484*u^4 - 8350*u^3*v + 10930*u^3*w + 
         6000*u^2*v*w - 2125*u^2*w^2 - 600*u*v*w^2 + 165*u*w^3 - 30*w^4)*
        Log[v]^2)/(3600*u^3*(v - w)) + 
      ((-2240*u^5*v^5 + 19380*u^5*v^4*w + 7176*u^4*v^5*w + 
         31900*u^5*v^3*w^2 + 46410*u^4*v^4*w^2 + 4890*u^3*v^5*w^2 + 
         9000*u^5*v^2*w^3 + 56760*u^4*v^3*w^3 + 22100*u^3*v^4*w^3 + 
         120*u^2*v^5*w^3 - 1800*u^5*v*w^4 + 10200*u^4*v^2*w^4 + 
         26800*u^3*v^3*w^4 + 300*u^2*v^4*w^4 - 60*u*v^5*w^4 - 520*u^5*w^5 + 
         3480*u^4*v*w^5 + 3900*u^3*v^2*w^5 - 300*u*v^4*w^5 + 3720*u^4*w^6 - 
         4615*u^3*v*w^6 - 500*u^2*v^2*w^6 - 270*u*v^3*w^6 - 60*v^4*w^6 + 
         1075*u^3*w^7 - 1200*u^2*v*w^7 - 1800*u*v^2*w^7 - 10880*u^2*w^8 - 
         1500*u*v*w^8 + 270*u*w^9 - 60*w^10)*T2[u, v])/
       (7200*u^3*(v - w)*w^6)], 
   (Log[u]*(116501*u^4*v^4*w^4 + 319805*u^2*v^5*w^5 + 3144*v^6*w^6 + 
       vwsym[-6720*u^4*v^8 + 54780*u^4*v^7*w + 21528*u^3*v^8*w + 
         119170*u^4*v^6*w^2 + 149994*u^3*v^7*w^2 + 14670*u^2*v^8*w^2 + 
         119380*u^4*v^5*w^3 + 257835*u^3*v^6*w^3 + 73635*u^2*v^7*w^3 + 
         360*u*v^8*w^3 + 244323*u^3*v^5*w^4 + 125775*u^2*v^6*w^4 + 
         1080*u*v^7*w^4 - 180*v^8*w^4 + 82229*u*v^6*w^5 + 564*v^7*w^5]))/
     (21600*u^2*v^5*w^5) + 
    vwsym[((-13440*u^9*v^5 + 116280*u^9*v^4*w + 36336*u^8*v^5*w + 
        191400*u^9*v^3*w^2 + 336600*u^8*v^4*w^2 + 53108*u^7*v^5*w^2 + 
        54000*u^9*v^2*w^3 + 436260*u^8*v^3*w^3 + 252450*u^7*v^4*w^3 + 
        7094*u^6*v^5*w^3 - 10800*u^9*v*w^4 + 88200*u^8*v^2*w^4 + 
        299180*u^7*v^3*w^4 + 31380*u^6*v^4*w^4 - 630*u^5*v^5*w^4 - 
        84291*u^9*w^5 + 480748*u^8*v*w^5 - 81158*u^7*v^2*w^5 - 
        22366*u^6*v^3*w^5 - 14562*u^5*v^4*w^5 + 3452*u^4*v^5*w^5 - 
        336184*u^8*w^6 + 777604*u^7*v*w^6 - 91988*u^6*v^2*w^6 + 
        18174*u^5*v^3*w^6 + 22728*u^4*v^4*w^6 - 17860*u^3*v^5*w^6 - 
        490045*u^7*w^7 + 316086*u^6*v*w^7 - 54870*u^5*v^2*w^7 + 
        123280*u^4*v^3*w^7 + 38820*u^3*v^4*w^7 - 97920*u^2*v^5*w^7 - 
        231042*u^6*w^8 + 23730*u^5*v*w^8 - 143580*u^4*v^2*w^8 - 
        16460*u^3*v^3*w^8 + 12360*u^2*v^4*w^8 - 61680*u*v^5*w^8 + 
        5370*u^5*w^9 - 4140*u^4*v*w^9 - 6660*u^3*v^2*w^9 + 
        26880*u^2*v^3*w^9 - 10080*u*v^4*w^9 + 20160*v^5*w^9 - 1740*u^4*w^10 + 
        2160*u^3*v*w^10 + 58680*u^2*v^2*w^10 + 71760*u*v^3*w^10 - 
        20160*v^4*w^10)*Log[v])/(43200*u^7*(v - w)*w^5*(u + w))], 
   (35080554*u^10*v^4*w^4 - 35729634*u^11*v^4*w^4 + 118021254*u^8*v^5*w^5 - 
     330415959*u^9*v^5*w^5 - 2887676*u^6*v^6*w^6 - 108229261*u^7*v^6*w^6 + 
     15179640*u^4*v^7*w^7 - 9378360*u^5*v^7*w^7 - 15367584*u^2*v^8*w^8 + 
     20413560*u^3*v^8*w^8 - 2573568*v^9*w^9 + 23845920*u*v^9*w^9 + 
     vwsym[40320*u^11*v^7 - 40320*u^12*v^7 + 1782912*u^10*v^8 - 
       1823232*u^11*v^8 + 1742592*u^9*v^9 - 3525504*u^10*v^9 - 
       1742592*u^9*v^10 + 251136*u^11*v^6*w - 251136*u^12*v^6*w + 
       19940280*u^10*v^7*w - 20231736*u^11*v^7*w + 25951656*u^9*v^8*w - 
       47836128*u^10*v^8*w + 6262512*u^8*v^9*w - 34118040*u^9*v^9*w - 
       6262512*u^8*v^10*w + 348888*u^11*v^5*w^2 - 348888*u^12*v^5*w^2 + 
       35244500*u^10*v^6*w^2 - 35844524*u^11*v^6*w^2 + 79282572*u^9*v^7*w^2 - 
       133179512*u^10*v^7*w^2 + 49748964*u^8*v^8*w^2 - 
       153286200*u^9*v^8*w^2 + 5362004*u^7*v^9*w^2 - 60964328*u^8*v^9*w^2 - 
       5362004*u^7*v^10*w^2 + 324540*u^11*v^4*w^3 - 324540*u^12*v^4*w^3 + 
       35275988*u^10*v^5*w^3 - 35949416*u^11*v^5*w^3 + 
       109912602*u^9*v^6*w^3 - 177340450*u^10*v^6*w^3 + 
       104155346*u^8*v^7*w^3 - 285708872*u^9*v^7*w^3 + 30121518*u^7*v^8*w^3 - 
       178753412*u^8*v^8*w^3 + 927326*u^6*v^9*w^3 - 35687440*u^7*v^9*w^3 - 
       927326*u^6*v^10*w^3 + 106370646*u^9*v^5*w^4 - 173503460*u^10*v^5*w^4 + 
       120302702*u^8*v^6*w^4 - 324593366*u^9*v^6*w^4 + 53029316*u^7*v^7*w^4 - 
       264663372*u^8*v^7*w^4 + 4304832*u^6*v^8*w^4 - 83254034*u^7*v^8*w^4 - 
       36414*u^5*v^9*w^4 - 5049248*u^6*v^9*w^4 + 36414*u^5*v^10*w^4 + 
       46727360*u^7*v^6*w^5 - 288356879*u^8*v^6*w^5 - 1880034*u^6*v^7*w^5 - 
       97737596*u^7*v^7*w^5 - 1858386*u^5*v^8*w^5 + 35664*u^6*v^8*w^5 + 
       171300*u^4*v^9*w^5 + 1758108*u^5*v^9*w^5 - 171300*u^4*v^10*w^5 - 
       1961460*u^5*v^7*w^6 + 1662136*u^6*v^7*w^6 - 114300*u^4*v^8*w^6 + 
       3988110*u^5*v^8*w^6 - 2384412*u^3*v^9*w^6 + 1991700*u^4*v^9*w^6 + 
       2384412*u^3*v^10*w^6 - 3344748*u^3*v^8*w^7 - 12424896*u^4*v^8*w^7 - 
       10349232*u^2*v^9*w^7 + 14759832*u^3*v^9*w^7 + 10349232*u^2*v^10*w^7 - 
       10515216*u*v^9*w^8 + 35532192*u^2*v^9*w^8 + 10515216*u*v^10*w^8 + 
       2573568*v^10*w^9])/(1036800*u^7*v^5*(u + v)*w^5*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[-3740*u^3*v^2*w + 4482*u^9*v^2*w - 160*u^2*v^3*w + 
        25953*u^8*v^3*w - 477*u*v^4*w + 63295*u^7*v^4*w + 85749*u^6*v^5*w + 
        73935*u^5*v^6*w + 46787*u^4*v^7*w + 24333*u^3*v^8*w + 
        9255*u^2*v^9*w + 1699*u*v^10*w - 6185*u*v^3*w^2 + 69761*u^7*v^3*w^2 + 
        210294*u^6*v^4*w^2 + 318795*u^5*v^5*w^2 + 316468*u^4*v^6*w^2 + 
        218655*u^3*v^7*w^2 + 94326*u^2*v^8*w^2 + 18359*u*v^9*w^2 + 
        244860*u^5*v^4*w^3 + 492575*u^4*v^5*w^3 + 509967*u^3*v^6*w^3 + 
        284754*u^2*v^7*w^3 + 66310*u*v^8*w^3 + 315645*u^3*v^5*w^4 + 
        323550*u^2*v^6*w^4 + 105766*u*v^7*w^4 + 56116*u*v^6*w^5])/7200], 
   s3asym[-3360*u^15*v^8 + 3360*u^16*v^8 - 16800*u^14*v^9 + 20160*u^15*v^9 - 
      30240*u^13*v^10 + 47040*u^14*v^10 - 16800*u^12*v^11 + 47040*u^13*v^11 - 
      17568*u^15*v^7*w + 17568*u^16*v^7*w - 125568*u^14*v^8*w + 
      146496*u^15*v^8*w - 326592*u^13*v^9*w + 468960*u^14*v^9*w - 
      346752*u^12*v^10*w + 703584*u^13*v^10*w + 363552*u^12*v^11*w - 
      8146*u^15*v^6*w^2 + 8146*u^16*v^6*w^2 - 180070*u^14*v^7*w^2 + 
      205784*u^15*v^7*w^2 - 828560*u^13*v^8*w^2 + 1134198*u^14*v^8*w^2 - 
      1486720*u^12*v^9*w^2 + 2641872*u^13*v^9*w^2 - 830084*u^11*v^10*w^2 + 
      2663556*u^12*v^10*w^2 + 2029*u^15*v^5*w^3 - 2029*u^16*v^5*w^3 - 
      53460*u^14*v^6*w^3 + 59577*u^15*v^6*w^3 - 732729*u^13*v^7*w^3 + 
      966259*u^14*v^7*w^3 - 2422936*u^12*v^8*w^3 + 3984225*u^13*v^8*w^3 - 
      2871670*u^11*v^9*w^3 + 6781326*u^12*v^9*w^3 + 3701754*u^11*v^10*w^3 + 
      19437*u^14*v^5*w^4 - 21466*u^15*v^5*w^4 - 123847*u^13*v^6*w^4 + 
      157870*u^14*v^6*w^4 - 1526750*u^12*v^7*w^4 + 2383326*u^13*v^7*w^4 - 
      3693198*u^11*v^8*w^4 + 7642884*u^12*v^8*w^4 - 2309732*u^10*v^9*w^4 + 
      8874600*u^11*v^9*w^4 + 167106*u^7*v^6*w^5 - 257527*u^12*v^6*w^5 + 
      28577*u^13*v^6*w^5 - 1964153*u^11*v^7*w^5 + 1984445*u^12*v^7*w^5 - 
      3090874*u^10*v^8*w^5 + 5573052*u^11*v^8*w^5 + 3636621*u^10*v^9*w^5 - 
      1307534*u^10*v^7*w^6 - 256283*u^11*v^7*w^6 - 1131900*u^9*v^8*w^6 - 
      114444*u^10*v^8*w^6 - 632085*u^9*v^8*w^7]/(86400*u^4*v^4*w^4)}}, 
 {{(Log[u]*(-27*Pi^2*u^2 + 10*Pi^2*v*w + vwsym[-30*Pi^2*u*v - 5*Pi^2*v^2]))/
     (180*u^2) + vwsym[-(Pi^2*(48*u^3 - 3*u^2*v + 60*u*v^2 + 10*v^3 - 
          114*u^2*w - 315*u*v*w - 30*v^2*w + 120*u*w^2 - 60*v*w^2 + 20*w^3)*
         Log[v])/(360*u^2*(v - w)) - (2*(v + w)*T3[u, v, w])/(v - w) + 
      ((-2*u^3 - 9*u^2*v + 3*u^2*w - 12*u*v*w + 6*u*w^2 - 3*v*w^2 + w^3)*
        T3[v, u, w])/(6*u^2*(v - w)) + 
      ((16*u^6 + 101*u^5*v - 50*u^5*w + 165*u^4*v*w - 100*u^4*w^2 + 
         100*u^3*v*w^2 - 50*u^3*w^3 + 50*u^2*v*w^3 - 20*u^2*w^4 + 
         15*u*v*w^4 - 4*u*w^5 + v*w^5)*T3[v, w, u])/(60*u^5*(v - w))] + 
    (143*Zeta[3])/12, (-95*Log[u]^2)/24 + 
    (Log[v]*Log[w]*(3467*u^4 + 1906*u^2*v*w - 12*v^2*w^2 + 
       vwsym[-2096*u^3*v - 70*u^2*v^2 + 48*u*v^3 - 126*u*v^2*w - 12*v^3*w]))/
     (1440*u^4) + (152073*Pi^2*u^4 - 21770*Pi^2*u^2*v*w + 60*Pi^2*v^2*w^2 + 
      vwsym[24600*Pi^2*u^3*v + 4030*Pi^2*u^2*v^2 - 240*Pi^2*u*v^3 + 
        630*Pi^2*u*v^2*w + 60*Pi^2*v^3*w])/(43200*u^4) + 
    (T2[v, w]*(-13575*u^10 - 59690*u^8*v*w + 17040*u^6*v^2*w^2 + 
       64800*u^4*v^3*w^3 - 96400*u^2*v^4*w^4 - 67200*v^5*w^5 + 
       vwsym[-31120*u^9*v - 19110*u^8*v^2 - 7600*u^7*v^3 - 1610*u^6*v^4 - 
         24*u^5*v^5 - 28530*u^7*v^2*w - 3260*u^6*v^3*w + 1280*u^5*v^4*w + 
         48240*u^5*v^3*w^2 + 20700*u^4*v^4*w^2 - 1200*u^3*v^5*w^2 - 
         3880*u^3*v^4*w^3 - 23840*u^2*v^5*w^3 - 78720*u*v^5*w^4]))/
     (7200*u^10) + vwsym[((6176*u^5 + 25623*u^4*v + 5080*u^3*v^2 + 
         350*u^2*v^3 - 240*u*v^4 - 30117*u^4*w - 29730*u^3*v*w + 
         920*u^2*v^2*w + 870*u*v^3*w + 60*v^4*w + 13480*u^3*w^2 - 
         8080*u^2*v*w^2 + 2550*u^2*w^3 + 870*u*v*w^3 - 240*u*w^4 + 60*v*w^4)*
        Log[u]*Log[v])/(7200*u^4*(v - w)) + 
      ((-1786*u^5 - 10834*u^4*v + 11098*u^4*w + 8580*u^3*v*w - 3410*u^3*w^2 + 
         3275*u^2*v*w^2 - 820*u^2*w^3 - 435*u*v*w^3 + 120*u*w^4 - 30*v*w^4)*
        Log[v]^2)/(3600*u^4*(v - w)) + 
      ((48000*u^6*v^6 + 121040*u^6*v^5*w + 52480*u^5*v^6*w + 
         126780*u^6*v^4*w^2 + 158236*u^5*v^5*w^2 + 14304*u^4*v^6*w^2 + 
         67700*u^6*v^3*w^3 + 210760*u^5*v^4*w^3 + 55692*u^4*v^5*w^3 + 
         600*u^3*v^6*w^3 + 12600*u^6*v^2*w^4 + 146860*u^5*v^3*w^4 + 
         99350*u^4*v^4*w^4 + 4470*u^3*v^5*w^4 - 1800*u^6*v*w^5 + 
         36000*u^5*v^2*w^5 + 94360*u^4*v^3*w^5 + 12000*u^3*v^4*w^5 - 
         440*u^6*w^6 + 560*u^5*v*w^6 + 36540*u^4*v^2*w^6 + 
         15300*u^3*v^3*w^6 + 560*u^5*w^7 - 10579*u^4*v*w^7 + 
         11120*u^3*v^2*w^7 + 50*u^2*v^3*w^7 + 240*u*v^4*w^7 - 10721*u^4*w^8 - 
         4020*u^3*v*w^8 + 2680*u^2*v^2*w^8 - 870*u*v^3*w^8 - 60*v^4*w^8 - 
         19960*u^3*w^9 - 920*u^2*v*w^9 - 3550*u^2*w^10 - 870*u*v*w^10 + 
         240*u*w^11 - 60*v*w^11)*T2[u, v])/(7200*u^4*(v - w)*w^7)], 
   (Log[u]*(5445013*u^5*v^5*w^5 + 5859863*u^3*v^6*w^6 - 178306*u*v^7*w^7 + 
       vwsym[1008000*u^5*v^10 + 3045840*u^5*v^9*w + 1102080*u^4*v^10*w + 
         4773300*u^5*v^8*w^2 + 3873996*u^4*v^9*w^2 + 300384*u^3*v^10*w^2 + 
         5459090*u^5*v^7*w^3 + 7005838*u^4*v^8*w^3 + 1319724*u^3*v^9*w^3 + 
         12600*u^2*v^10*w^3 + 5466440*u^5*v^6*w^4 + 8709050*u^4*v^7*w^4 + 
         2921436*u^3*v^8*w^4 + 100170*u^2*v^9*w^4 + 8788017*u^4*v^6*w^5 + 
         4174569*u^3*v^7*w^5 + 309435*u^2*v^8*w^5 + 1718071*u^2*v^7*w^6 + 
         184424*u*v^8*w^6 + 2604*v^9*w^6 + 9828*v^8*w^7]))/
     (151200*u^3*v^6*w^6) + 
    vwsym[((10080000*u^11*v^6 + 25418400*u^11*v^5*w + 16060800*u^10*v^6*w + 
        26623800*u^11*v^4*w^2 + 45938760*u^10*v^5*w^2 + 6834240*u^9*v^6*w^2 + 
        14217000*u^11*v^3*w^3 + 57571500*u^10*v^4*w^3 + 
        24073700*u^9*v^5*w^3 + 631120*u^8*v^6*w^3 + 2646000*u^11*v^2*w^4 + 
        37949100*u^10*v^3*w^4 + 38556000*u^9*v^4*w^4 + 3366300*u^8*v^5*w^4 - 
        23240*u^7*v^6*w^4 - 378000*u^11*v*w^5 + 8883000*u^10*v^2*w^5 + 
        32866400*u^9*v^3*w^5 + 7793800*u^8*v^4*w^5 + 18340*u^7*v^5*w^5 + 
        14280*u^6*v^6*w^5 - 2480352*u^11*w^6 + 8975213*u^10*v*w^6 + 
        5918660*u^9*v^2*w^6 + 3637610*u^8*v^3*w^6 - 2064440*u^7*v^4*w^6 - 
        449680*u^6*v^5*w^6 - 24080*u^5*v^6*w^6 - 4351172*u^10*w^7 + 
        30081908*u^9*v*w^7 - 5547210*u^8*v^2*w^7 - 3404670*u^7*v^3*w^7 + 
        2478000*u^6*v^4*w^7 + 1716540*u^5*v^5*w^7 + 36400*u^4*v^6*w^7 - 
        20840960*u^9*w^8 + 36142185*u^8*v*w^8 - 6022670*u^7*v^2*w^8 + 
        5658520*u^6*v^3*w^8 + 14935340*u^5*v^4*w^8 + 5899600*u^4*v^5*w^8 - 
        1176000*u^3*v^6*w^8 - 20328630*u^8*w^9 + 16268610*u^7*v*w^9 - 
        8397900*u^6*v^2*w^9 - 4307100*u^5*v^3*w^9 + 8099000*u^4*v^4*w^9 - 
        7005600*u^3*v^5*w^9 - 10920000*u^2*v^6*w^9 - 1123710*u^7*w^10 + 
        606480*u^6*v*w^10 - 12077100*u^5*v^2*w^10 - 9814000*u^4*v^3*w^10 + 
        4863600*u^3*v^4*w^10 - 17589600*u^2*v^5*w^10 - 23587200*u*v^6*w^10 + 
        239820*u^6*w^11 - 248640*u^5*v*w^11 - 4221000*u^4*v^2*w^11 + 
        3066000*u^3*v^3*w^11 + 23503200*u^2*v^4*w^11 + 7056000*u*v^5*w^11 - 
        14112000*v^6*w^11 + 5040*u^5*w^12 + 252000*u^3*v^2*w^12 + 
        5006400*u^2*v^3*w^12 + 16531200*u*v^4*w^12 + 14112000*v^5*w^12)*
       Log[v])/(1512000*u^9*(v - w)*w^6*(u + w))], 
   (181291373550*u^12*v^5*w^5 - 174794561550*u^13*v^5*w^5 + 
     702062496450*u^10*v^6*w^6 - 1807403950409*u^11*v^6*w^6 + 
     47684472500*u^8*v^7*w^7 - 747652691459*u^9*v^7*w^7 + 
     35860865600*u^6*v^8*w^8 + 33412721600*u^7*v^8*w^8 + 
     25699696400*u^4*v^9*w^9 - 134462889400*u^5*v^9*w^9 - 
     156228542400*u^2*v^10*w^10 + 262760853600*u^3*v^10*w^10 - 
     48093696000*v^11*w^11 + 215933356800*u*v^11*w^11 + 
     vwsym[-846720000*u^13*v^9 + 846720000*u^14*v^9 + 33022080000*u^12*v^10 - 
       32175360000*u^13*v^10 + 33868800000*u^11*v^11 - 
       66890880000*u^12*v^11 - 33868800000*u^11*v^12 - 
       2427264000*u^13*v^8*w + 2427264000*u^14*v^8*w + 
       98984860800*u^12*v^9*w - 95710876800*u^13*v^9*w + 
       159607190400*u^11*v^10*w - 287380531200*u^12*v^10*w + 
       58195065600*u^10*v^11*w - 247437456000*u^11*v^11*w - 
       58195065600*u^10*v^12*w - 3200601600*u^13*v^7*w^2 + 
       3200601600*u^14*v^7*w^2 + 156719963400*u^12*v^8*w^2 - 
       151092097800*u^13*v^8*w^2 + 351287722800*u^11*v^9*w^2 - 
       593494419000*u^12*v^9*w^2 + 219380418600*u^10*v^10*w^2 - 
       709326067800*u^11*v^10*w^2 + 28013260800*u^9*v^11*w^2 - 
       298137609000*u^10*v^11*w^2 - 28013260800*u^9*v^12*w^2 - 
       3254344800*u^13*v^6*w^3 + 3254344800*u^14*v^6*w^3 + 
       181104151900*u^12*v^7*w^3 - 174649205500*u^13*v^7*w^3 + 
       516161398900*u^11*v^8*w^3 - 832158366200*u^12*v^8*w^3 + 
       438344518500*u^10*v^9*w^3 - 1258043101000*u^11*v^9*w^3 + 
       110054289100*u^9*v^10*w^3 - 738213998200*u^10*v^10*w^3 + 
       3512672800*u^8*v^11*w^3 - 137938385900*u^9*v^11*w^3 - 
       3512672800*u^8*v^12*w^3 - 3248406000*u^13*v^5*w^4 + 
       3248406000*u^14*v^5*w^4 + 181697399800*u^12*v^6*w^4 - 
       175194649000*u^13*v^6*w^4 + 590703256500*u^11*v^7*w^4 - 
       928077924200*u^12*v^7*w^4 + 616970764900*u^10*v^8*w^4 - 
       1652426583500*u^11*v^8*w^4 + 229441662100*u^9*v^9*w^4 - 
       1224062174300*u^10*v^9*w^4 + 18438636300*u^8*v^10*w^4 - 
       342816989900*u^9*v^10*w^4 + 210288400*u^7*v^11*w^4 - 
       21756818300*u^8*v^11*w^4 - 210288400*u^7*v^12*w^4 + 
       594182905750*u^11*v^6*w^5 - 931545521900*u^12*v^6*w^5 + 
       692464621450*u^10*v^7*w^5 - 1794866878700*u^11*v^7*w^5 + 
       328089165250*u^9*v^8*w^5 - 1550521602000*u^10*v^8*w^5 + 
       46870126800*u^8*v^9*w^5 - 571968549950*u^9*v^9*w^5 + 
       1654259600*u^7*v^10*w^5 - 64683346700*u^8*v^10*w^5 + 
       51802800*u^6*v^11*w^5 - 1923877200*u^7*v^11*w^5 - 
       51802800*u^6*v^12*w^5 + 349883757650*u^9*v^7*w^6 - 
       1684215527709*u^10*v^7*w^6 + 52469143650*u^8*v^8*w^6 - 
       718598829560*u^9*v^8*w^6 - 6738881800*u^7*v^9*w^6 - 
       83776269160*u^8*v^9*w^6 - 2375240700*u^6*v^10*w^6 + 
       7233894500*u^7*v^10*w^6 - 219637600*u^5*v^11*w^6 + 
       2539077100*u^6*v^11*w^6 + 219637600*u^5*v^12*w^6 - 
       17806359900*u^7*v^8*w^7 - 80913046260*u^8*v^8*w^7 + 
       1691612300*u^6*v^9*w^7 + 28615003890*u^7*v^9*w^7 + 
       2794484700*u^5*v^10*w^7 - 1108139900*u^6*v^10*w^7 - 
       570320800*u^4*v^11*w^7 - 1989943900*u^5*v^11*w^7 + 
       570320800*u^4*v^12*w^7 + 56317939300*u^5*v^9*w^8 - 
       84357400400*u^6*v^9*w^8 + 11608590000*u^4*v^10*w^8 - 
       68602214800*u^5*v^10*w^8 - 6705552000*u^3*v^11*w^8 - 
       5078301200*u^4*v^11*w^8 + 6705552000*u^3*v^12*w^8 - 
       63380931600*u^3*v^10*w^9 + 17616029200*u^4*v^10*w^9 - 
       45510024000*u^2*v^11*w^9 + 109852923600*u^3*v^11*w^9 + 
       45510024000*u^2*v^12*w^9 - 86883350400*u*v^11*w^10 + 
       277727452800*u^2*v^11*w^10 + 86883350400*u*v^12*w^10 + 
       48093696000*v^12*w^11])/(1270080000*u^9*v^6*(u + v)*w^6*(u + w))}, 
  {0, cyc[(Log[u]*vwasym[-1276*u^4*v^2*w - 6967*u^11*v^2*w + 300*u^3*v^3*w - 
        40876*u^10*v^3*w - 3477*u^2*v^4*w - 88240*u^9*v^4*w + 320*u*v^5*w - 
        57626*u^8*v^5*w + 96824*u^7*v^6*w + 244342*u^6*v^7*w + 
        241934*u^5*v^8*w + 133810*u^4*v^9*w + 43439*u^3*v^10*w + 
        8094*u^2*v^11*w + 754*u*v^12*w - 6825*u^2*v^3*w^2 - 
        92046*u^9*v^3*w^2 + 2144*u*v^4*w^2 - 143932*u^8*v^4*w^2 + 
        196280*u^7*v^5*w^2 + 801360*u^6*v^6*w^2 + 1005130*u^5*v^7*w^2 + 
        651604*u^4*v^8*w^2 + 234633*u^3*v^9*w^2 + 46680*u^2*v^10*w^2 + 
        4748*u*v^11*w^2 + 99456*u^7*v^4*w^3 + 869694*u^6*v^5*w^3 + 
        1563786*u^5*v^6*w^3 + 1268316*u^4*v^7*w^3 + 521580*u^3*v^8*w^3 + 
        110106*u^2*v^9*w^3 + 12124*u*v^10*w^3 + 800590*u^5*v^5*w^4 + 
        1117060*u^4*v^6*w^4 + 591332*u^3*v^7*w^4 + 135504*u^2*v^8*w^4 + 
        15790*u*v^9*w^4 + 260946*u^3*v^6*w^5 + 86940*u^2*v^7*w^5 + 
        10796*u*v^8*w^5 + 3136*u*v^7*w^6])/7200], 
   s3asym[4032000*u^17*v^10 - 4032000*u^18*v^10 + 20160000*u^16*v^11 - 
      24192000*u^17*v^11 + 36288000*u^15*v^12 - 56448000*u^16*v^12 + 
      20160000*u^14*v^13 - 56448000*u^15*v^13 + 7526400*u^17*v^9*w - 
      7526400*u^18*v^9*w + 69350400*u^16*v^10*w - 80908800*u^17*v^10*w + 
      202137600*u^15*v^11*w - 291648000*u^16*v^11*w + 226329600*u^14*v^12*w - 
      464755200*u^15*v^12*w - 246489600*u^14*v^13*w + 3682560*u^17*v^8*w^2 - 
      3682560*u^18*v^8*w^2 + 79717680*u^16*v^9*w^2 - 90926640*u^17*v^9*w^2 + 
      403830000*u^15*v^10*w^2 - 552898080*u^16*v^10*w^2 + 
      770009520*u^14*v^11*w^2 - 1375977120*u^15*v^11*w^2 + 
      442214640*u^13*v^12*w^2 - 1438553760*u^14*v^12*w^2 + 
      255920*u^17*v^7*w^3 - 255920*u^18*v^7*w^3 + 33319720*u^16*v^8*w^3 - 
      37258200*u^17*v^8*w^3 + 360128160*u^15*v^9*w^3 - 
      473165560*u^16*v^9*w^3 + 1193073840*u^14*v^10*w^3 - 
      1957032000*u^15*v^10*w^3 + 1437762480*u^13*v^11*w^3 - 
      3400845840*u^14*v^11*w^3 - 1879977120*u^13*v^12*w^3 - 
      28280*u^17*v^6*w^4 + 28280*u^18*v^6*w^4 + 2547300*u^16*v^7*w^4 - 
      2774940*u^17*v^7*w^4 + 134831060*u^15*v^8*w^4 - 
      170698080*u^16*v^8*w^4 + 917204400*u^14*v^9*w^4 - 
      1412163620*u^15*v^9*w^4 + 2029004040*u^13*v^10*w^4 - 
      4139282280*u^14*v^10*w^4 + 1244055120*u^12*v^11*w^4 - 
      4710821640*u^13*v^11*w^4 - 315770*u^16*v^6*w^5 + 344050*u^17*v^6*w^5 + 
      11220440*u^15*v^7*w^5 - 13451970*u^16*v^7*w^5 + 
      320706330*u^14*v^8*w^5 - 466757830*u^15*v^8*w^5 + 
      1452828720*u^13*v^9*w^5 - 2690739450*u^14*v^9*w^5 + 
      2014191060*u^12*v^10*w^5 - 5496023820*u^13*v^10*w^5 - 
      3258246180*u^12*v^11*w^5 - 9458988*u^8*v^7*w^6 + 
      32950960*u^14*v^7*w^6 - 5722463*u^15*v^7*w^6 + 501221350*u^13*v^8*w^6 - 
      624185018*u^14*v^8*w^6 + 1478694420*u^12*v^9*w^6 - 
      2894459372*u^13*v^9*w^6 + 1014743520*u^11*v^10*w^6 - 
      3969343882*u^12*v^10*w^6 + 457829540*u^12*v^8*w^7 - 
      382316835*u^13*v^8*w^7 + 886679640*u^11*v^9*w^7 - 
      1477490805*u^12*v^9*w^7 - 1093995483*u^11*v^10*w^7 + 
      180901980*u^10*v^9*w^8 - 260153943*u^11*v^9*w^8]/
    (6048000*u^5*v^5*w^5)}}, 
 {{(Log[u]*(-6*Pi^2*u^2 + 5*Pi^2*v*w + vwsym[-20*Pi^2*u*v - 35*Pi^2*v^2]))/
     (120*(v^2 + v*w + w^2)) + 
    vwsym[(Pi^2*(-4*u^3 - 6*u^2*v - 20*u*v^2 + 45*v^3 - 12*u^2*w - 20*v^2*w - 
         40*u*w^2 + 20*v*w^2 + 65*w^3)*Log[v])/(120*(v - w)*
        (v^2 + v*w + w^2)) + ((-13*v^3 - 27*v^2*w - 27*v*w^2 - 13*w^3)*
        T3[u, v, w])/(6*(v - w)*(v^2 + v*w + w^2)) + 
      ((-2*u^3 - 9*u^2*w - 18*u*w^2 - 11*w^3)*T3[v, u, w])/
       (6*(v - w)*(v^2 + v*w + w^2)) + 
      ((2*u^6 + 25*u^3*v^3 + 9*u^5*w + 45*u^2*v^3*w + 30*u^4*w^2 + 
         15*u*v^3*w^2 + 15*u^3*w^3 - 5*v^3*w^3 + 12*u*w^5 + 4*w^6)*
        T3[v, w, u])/(30*u^3*(v - w)*(v^2 + v*w + w^2))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-287*v*w + vwsym[-302*v^2]))/(72*(v^2 + v*w + w^2)) + 
    (Log[v]*Log[w]*(-1203*u^4 + 4970*u^2*v*w - 540*v^2*w^2 + 
       vwsym[-930*u^3*v + 4190*u^2*v^2 - 600*u*v^3 - 240*v^4 + 450*u*v^2*w - 
         240*v^3*w]))/(3600*u^2*(v^2 + v*w + w^2)) + 
    (759*Pi^2*u^4 + 17698*Pi^2*u^2*v*w + 108*Pi^2*v^2*w^2 + 
      vwsym[1386*Pi^2*u^3*v + 16354*Pi^2*u^2*v^2 + 120*Pi^2*u*v^3 + 
        48*Pi^2*v^4 - 90*Pi^2*u*v^2*w + 48*Pi^2*v^3*w])/
     (4320*u^2*(v^2 + v*w + w^2)) + 
    (T2[v, w]*(663*u^10 + 15210*u^8*v*w + 46680*u^6*v^2*w^2 + 
       54360*u^4*v^3*w^3 - 124340*u^2*v^4*w^4 - 84000*v^5*w^5 + 
       vwsym[2730*u^9*v + 8970*u^8*v^2 + 6360*u^7*v^3 + 7110*u^6*v^4 + 
         2156*u^5*v^5 + 19290*u^7*v^2*w + 37080*u^6*v^3*w + 33920*u^5*v^4*w + 
         10560*u^4*v^5*w + 70460*u^5*v^3*w^2 + 54660*u^4*v^4*w^2 + 
         16680*u^3*v^5*w^2 - 7680*u^3*v^4*w^3 - 19280*u^2*v^5*w^3 - 
         97080*u*v^5*w^4]))/(3600*u^8*(v^2 + v*w + w^2)) + 
    vwsym[((428*u^5 - 255*u^4*v + 930*u^3*v^2 + 5010*u^2*v^3 + 600*u*v^4 + 
         240*v^5 + 1005*u^4*w - 810*u^3*v*w - 780*u^2*v^2*w + 1050*u*v^3*w + 
         5130*u^3*w^2 + 6720*u^2*v*w^2 - 300*v^3*w^2 - 23390*u^2*w^3 + 
         1050*u*v*w^3 - 300*v^2*w^3 + 600*u*w^4 + 240*w^5)*Log[u]*Log[v])/
       (3600*u^2*(v - w)*(v^2 + v*w + w^2)) + 
      ((-284*u^5 - 2300*u^2*v^3 - 822*u^4*w - 525*u*v^3*w - 660*u^3*w^2 + 
         150*v^3*w^2 + 7375*u^2*w^3 - 300*u*w^4 - 120*w^5)*Log[v]^2)/
       (1800*u^2*(v - w)*(v^2 + v*w + w^2)) + 
      ((60000*u^6*v^6 + 140880*u^6*v^5*w + 64720*u^5*v^6*w + 
         107280*u^6*v^4*w^2 + 146748*u^5*v^5*w^2 + 11568*u^4*v^6*w^2 + 
         26400*u^6*v^3*w^3 + 83820*u^5*v^4*w^3 - 13608*u^4*v^5*w^3 - 
         8340*u^3*v^6*w^3 - 9300*u^5*v^3*w^4 - 110610*u^4*v^4*w^4 - 
         57450*u^3*v^5*w^4 - 3520*u^2*v^6*w^4 - 3000*u^5*v^2*w^5 - 
         122700*u^4*v^3*w^5 - 131400*u^3*v^4*w^5 - 19860*u^2*v^5*w^5 - 
         240*u*v^6*w^5 + 12960*u^5*v*w^6 - 11340*u^4*v^2*w^6 - 
         114300*u^3*v^3*w^6 - 43200*u^2*v^4*w^6 - 1440*u*v^5*w^6 + 
         4480*u^5*w^7 + 45543*u^4*v*w^7 - 30*u^3*v^2*w^7 - 
         34310*u^2*v^3*w^7 - 4200*u*v^4*w^7 - 240*v^5*w^7 + 19617*u^4*w^8 + 
         65520*u^3*v*w^8 + 1380*u^2*v^2*w^8 - 5850*u*v^3*w^8 + 
         33270*u^3*w^9 + 31860*u^2*v*w^9 - 3600*u*v^2*w^9 + 300*v^3*w^9 + 
         23030*u^2*w^10 - 2490*u*v*w^10 + 300*v^2*w^10 - 840*u*w^11 - 
         240*w^12)*T2[u, v])/(3600*u^2*(v - w)*w^7*(v^2 + v*w + w^2))], 
   (Log[u]*(4870656*u^5*v^5*w^5 - 4066434*u^3*v^6*w^6 - 917601*u*v^7*w^7 + 
       vwsym[1260000*u^5*v^10 + 3588480*u^5*v^9*w + 1359120*u^4*v^10*w + 
         4782120*u^5*v^8*w^2 + 3761268*u^4*v^9*w^2 + 242928*u^3*v^10*w^2 + 
         4881240*u^5*v^7*w^3 + 4433674*u^4*v^8*w^3 - 164304*u^3*v^9*w^3 - 
         175140*u^2*v^10*w^3 + 4867380*u^5*v^6*w^4 + 4045720*u^4*v^7*w^4 - 
         2263254*u^3*v^8*w^4 - 1294020*u^2*v^9*w^4 - 73920*u*v^10*w^4 + 
         4168507*u^4*v^6*w^5 - 3834537*u^3*v^7*w^5 - 3508575*u^2*v^8*w^5 - 
         454020*u*v^9*w^5 - 5040*v^10*w^5 - 5503035*u^2*v^7*w^6 - 
         1232715*u*v^8*w^6 - 8736*v^9*w^6 - 11592*v^8*w^7]))/
     (75600*u*v^6*w^6*(v^2 + v*w + w^2)) + 
    vwsym[((12600000*u^11*v^6 + 29584800*u^11*v^5*w + 19891200*u^10*v^6*w + 
        22528800*u^11*v^4*w^2 + 45609480*u^10*v^5*w^2 + 7124880*u^9*v^6*w^2 + 
        5544000*u^11*v^3*w^3 + 28866600*u^10*v^4*w^3 + 7620060*u^9*v^5*w^3 - 
        1751960*u^8*v^6*w^3 + 819000*u^10*v^3*w^4 - 18181800*u^9*v^4*w^4 - 
        16164120*u^8*v^5*w^4 - 1517180*u^7*v^6*w^4 - 630000*u^10*v^2*w^5 - 
        27667500*u^9*v^3*w^5 - 40264350*u^8*v^4*w^5 - 8637720*u^7*v^5*w^5 - 
        185220*u^6*v^6*w^5 - 262822*u^11*w^6 + 3503898*u^10*v*w^6 - 
        2070120*u^9*v^2*w^6 - 18747535*u^8*v^3*w^6 - 15033690*u^7*v^4*w^6 + 
        2032170*u^6*v^5*w^6 + 970900*u^5*v^6*w^6 - 869722*u^10*w^7 + 
        12454563*u^9*v*w^7 + 402390*u^8*v^2*w^7 + 2794265*u^7*v^3*w^7 + 
        6977670*u^6*v^4*w^7 + 10902990*u^5*v^5*w^7 + 3826900*u^4*v^6*w^7 - 
        6263040*u^9*w^8 + 10245150*u^8*v*w^8 - 1030290*u^7*v^2*w^8 - 
        739200*u^6*v^3*w^8 + 8461110*u^5*v^4*w^8 + 9498300*u^4*v^5*w^8 + 
        3406200*u^3*v^6*w^8 - 4273640*u^8*w^9 - 3024795*u^7*v*w^9 - 
        7083300*u^6*v^2*w^9 - 483700*u^5*v^3*w^9 - 2041200*u^4*v^4*w^9 - 
        14676900*u^3*v^5*w^9 - 11302200*u^2*v^6*w^9 + 401380*u^7*w^10 - 
        9880920*u^6*v*w^10 - 11720100*u^5*v^2*w^10 + 1946000*u^4*v^3*w^10 + 
        7633500*u^3*v^4*w^10 - 25002600*u^2*v^5*w^10 - 29206800*u*v^6*w^10 - 
        1333080*u^6*w^11 - 7779240*u^5*v*w^11 - 11012400*u^4*v^2*w^11 + 
        7140000*u^3*v^3*w^11 + 32256000*u^2*v^4*w^11 + 8820000*u*v^5*w^11 - 
        17640000*v^6*w^11 - 351960*u^5*w^12 - 2217600*u^4*v*w^12 - 
        3502800*u^3*v^2*w^12 + 4048800*u^2*v^3*w^12 + 20386800*u*v^4*w^12 + 
        17640000*v^5*w^12)*Log[v])/(756000*u^7*(v - w)*w^6*(u + w)*
       (v^2 + v*w + w^2))], (110318707800*u^12*v^5*w^5 - 
     95795695800*u^13*v^5*w^5 - 90147786750*u^10*v^6*w^6 - 
     308679407914*u^11*v^6*w^6 - 417724301750*u^8*v^7*w^7 + 
     1261286945836*u^9*v^7*w^7 + 67094391700*u^6*v^8*w^8 + 
     71166346150*u^7*v^8*w^8 + 33903732100*u^4*v^9*w^9 - 
     209904955400*u^5*v^9*w^9 - 161160539400*u^2*v^10*w^10 + 
     227289283200*u^3*v^10*w^10 - 59623200000*v^11*w^11 + 
     246472783200*u*v^11*w^11 + vwsym[-1058400000*u^13*v^9 + 
       1058400000*u^14*v^9 + 40924800000*u^12*v^10 - 39866400000*u^13*v^10 + 
       41983200000*u^11*v^11 - 82908000000*u^12*v^11 - 
       41983200000*u^11*v^12 - 3596796000*u^13*v^8*w + 
       3596796000*u^14*v^8*w + 107010237600*u^12*v^9*w - 
       102355041600*u^13*v^9*w + 175702044000*u^11*v^10*w - 
       318345081600*u^12*v^10*w + 65095010400*u^10*v^11*w - 
       277488254400*u^11*v^11*w - 65095010400*u^10*v^12*w - 
       5945209200*u^13*v^7*w^2 + 5945209200*u^14*v^7*w^2 + 
       125769848400*u^12*v^8*w^2 - 116227843200*u^13*v^8*w^2 + 
       290010273000*u^11*v^9*w^2 - 506836743000*u^12*v^9*w^2 + 
       180216384600*u^10*v^10*w^2 - 620738781600*u^11*v^10*w^2 + 
       21921169200*u^9*v^11*w^2 - 257996260200*u^10*v^11*w^2 - 
       21921169200*u^9*v^12*w^2 - 7015545600*u^13*v^6*w^3 + 
       7015545600*u^14*v^6*w^3 + 114979313400*u^12*v^7*w^3 - 
       102018558600*u^13*v^7*w^3 + 273713348300*u^11*v^8*w^3 - 
       492306670100*u^12*v^8*w^3 + 162138412800*u^10*v^9*w^3 - 
       676468740500*u^11*v^9*w^3 + 4148354700*u^9*v^10*w^3 - 
       315321864900*u^10*v^10*w^3 - 6271568800*u^8*v^11*w^3 - 
       15854121500*u^9*v^11*w^3 + 6271568800*u^8*v^12*w^3 - 
       7261506000*u^13*v^5*w^4 + 7261506000*u^14*v^5*w^4 + 
       110603535000*u^12*v^6*w^4 - 96326483400*u^13*v^6*w^4 + 
       228800350100*u^11*v^7*w^4 - 431511174500*u^12*v^7*w^4 + 
       7542555300*u^10*v^8*w^4 - 452009599300*u^11*v^8*w^4 - 
       168095019400*u^9*v^9*w^4 + 41387560900*u^10*v^9*w^4 - 
       69476198400*u^8*v^10*w^4 + 240567768700*u^9*v^10*w^4 - 
       4773932800*u^7*v^11*w^4 + 79867726400*u^8*v^11*w^4 + 
       4773932800*u^7*v^12*w^4 + 227913829850*u^11*v^6*w^5 - 
       426052954250*u^12*v^6*w^5 - 81647247150*u^10*v^7*w^5 - 
       318404842000*u^11*v^7*w^5 - 381645072550*u^9*v^8*w^5 + 
       489622533400*u^10*v^8*w^5 - 219755094650*u^8*v^9*w^5 + 
       761826284800*u^9*v^9*w^5 - 30582159300*u^7*v^10*w^5 + 
       311384001950*u^8*v^10*w^5 - 491274000*u^6*v^11*w^5 + 
       35080614100*u^7*v^11*w^5 + 491274000*u^6*v^12*w^5 - 
       491488360300*u^9*v^7*w^6 + 665181341836*u^10*v^7*w^6 - 
       360289542200*u^8*v^8*w^6 + 1167151380715*u^9*v^8*w^6 - 
       62908162450*u^7*v^9*w^6 + 605813849765*u^8*v^9*w^6 + 
       9807700350*u^6*v^10*w^6 + 80902528000*u^7*v^10*w^6 + 
       3472144900*u^5*v^11*w^6 - 12381910450*u^6*v^11*w^6 - 
       3472144900*u^5*v^12*w^6 - 96667984000*u^7*v^8*w^7 + 
       748665901265*u^8*v^8*w^7 + 53111068150*u^6*v^9*w^7 + 
       92567181565*u^7*v^9*w^7 + 47311957350*u^5*v^10*w^7 - 
       103762931650*u^6*v^10*w^7 + 13291921300*u^4*v^11*w^7 - 
       62204301950*u^5*v^11*w^7 - 13291921300*u^4*v^12*w^7 + 
       88841025350*u^5*v^9*w^8 - 197102852800*u^6*v^9*w^8 + 
       53339288100*u^4*v^10*w^8 - 182965118000*u^5*v^10*w^8 + 
       12812020200*u^3*v^11*w^8 - 78172561600*u^4*v^11*w^8 - 
       12812020200*u^3*v^12*w^8 - 45799569900*u^3*v^10*w^9 - 
       51841936300*u^4*v^10*w^9 - 35418209400*u^2*v^11*w^9 + 
       62231759100*u^3*v^11*w^9 + 35418209400*u^2*v^12*w^9 - 
       97129191600*u*v^11*w^10 + 280206284400*u^2*v^11*w^10 + 
       97129191600*u*v^12*w^10 + 59623200000*v^12*w^11])/
    (635040000*u^7*v^6*(u + v)*w^6*(u + w)*(v^2 + v*w + w^2))}, 
  {0, cyc[(Log[u]*vwasym[9208*u^4*v^2*w - 2041*u^11*v^2*w - 600*u^3*v^3*w - 
        20778*u^10*v^3*w - 1570*u^2*v^4*w - 86632*u^9*v^4*w - 8736*u*v^5*w - 
        187208*u^8*v^5*w - 201502*u^7*v^6*w - 25340*u^6*v^7*w + 
        218372*u^5*v^8*w + 298168*u^4*v^9*w + 191567*u^3*v^10*w + 
        63798*u^2*v^11*w + 8876*u*v^12*w - 510*u^2*v^3*w^2 - 
        80430*u^9*v^3*w^2 - 7988*u*v^4*w^2 - 341276*u^8*v^4*w^2 - 
        546182*u^7*v^5*w^2 - 100044*u^6*v^6*w^2 + 949340*u^5*v^7*w^2 + 
        1559660*u^4*v^8*w^2 + 1168629*u^3*v^9*w^2 + 444668*u^2*v^10*w^2 + 
        69610*u*v^11*w^2 - 344680*u^7*v^4*w^3 - 124068*u^6*v^5*w^3 + 
        1537788*u^5*v^6*w^3 + 3256960*u^4*v^7*w^3 + 2969640*u^3*v^8*w^3 + 
        1328250*u^2*v^9*w^3 + 238742*u*v^10*w^3 + 806820*u^5*v^5*w^4 + 
        3027612*u^4*v^6*w^4 + 3812816*u^3*v^7*w^4 + 2142280*u^2*v^8*w^4 + 
        460220*u*v^9*w^4 + 1820238*u^3*v^6*w^5 + 1759492*u^2*v^7*w^5 + 
        511168*u*v^8*w^5 + 228956*u*v^7*w^6])/7200], 
   s3asym[10080000*u^17*v^10 - 10080000*u^18*v^10 + 50400000*u^16*v^11 - 
      60480000*u^17*v^11 + 90720000*u^15*v^12 - 141120000*u^16*v^12 + 
      50400000*u^14*v^13 - 141120000*u^15*v^13 + 24175200*u^17*v^9*w - 
      24175200*u^18*v^9*w + 205531200*u^16*v^10*w - 239786400*u^17*v^10*w + 
      580372800*u^15*v^11*w - 836304000*u^16*v^11*w + 640852800*u^14*v^12*w - 
      1311945600*u^15*v^12*w - 691252800*u^14*v^13*w + 
      22365840*u^17*v^8*w^2 - 22365840*u^18*v^8*w^2 + 
      328004880*u^16*v^9*w^2 - 374545920*u^17*v^9*w^2 + 
      1455736800*u^15*v^10*w^2 - 1989272880*u^16*v^10*w^2 + 
      2622839520*u^14*v^11*w^2 - 4658949120*u^15*v^11*w^2 + 
      1472741760*u^13*v^12*w^2 - 4736434080*u^14*v^12*w^2 + 
      10193680*u^17*v^7*w^3 - 10193680*u^18*v^7*w^3 + 
      264535040*u^16*v^8*w^3 - 297094560*u^17*v^8*w^3 + 
      1894127760*u^15*v^9*w^3 - 2486667680*u^16*v^9*w^3 + 
      5336634240*u^14*v^10*w^3 - 8686498800*u^15*v^10*w^3 + 
      5998056960*u^13*v^11*w^3 - 13957530720*u^14*v^11*w^3 - 
      7470798720*u^13*v^12*w^3 + 2342480*u^17*v^6*w^4 - 
      2342480*u^18*v^6*w^4 + 115252200*u^16*v^7*w^4 - 
      127788360*u^17*v^7*w^4 + 1396429720*u^15*v^8*w^4 - 
      1776216960*u^16*v^8*w^4 + 6214748400*u^14*v^9*w^4 - 
      9505305880*u^15*v^9*w^4 + 11534251680*u^13*v^10*w^4 - 
      23085634320*u^14*v^10*w^4 + 6603023280*u^12*v^11*w^4 - 
      24135331920*u^13*v^11*w^4 + 25355260*u^16*v^6*w^5 - 
      27697740*u^17*v^6*w^5 + 588677600*u^15*v^7*w^5 - 
      729285060*u^16*v^7*w^5 + 4340917140*u^14*v^8*w^5 - 
      6326024460*u^15*v^8*w^5 + 12874481760*u^13*v^9*w^5 - 
      23430147300*u^14*v^9*w^5 + 15014626200*u^12*v^10*w^5 - 
      39423359640*u^13*v^10*w^5 - 21617649480*u^12*v^11*w^5 - 
      1839096*u^8*v^7*w^6 + 1432827760*u^14*v^7*w^6 - 
      2049061961*u^15*v^7*w^6 + 8157319100*u^13*v^8*w^6 - 
      14096403606*u^14*v^8*w^6 + 16747070760*u^12*v^9*w^6 - 
      38164664034*u^13*v^9*w^6 + 10009646640*u^11*v^10*w^6 - 
      42157136014*u^12*v^10*w^6 + 7424215960*u^12*v^8*w^7 - 
      15994884075*u^13*v^8*w^7 + 11622883440*u^11*v^9*w^7 - 
      36758651195*u^12*v^9*w^7 - 22211218701*u^11*v^10*w^7 + 
      2479946280*u^10*v^9*w^8 - 14681518341*u^11*v^9*w^8]/
    (6048000*u^5*v^5*w^5)}}, 
 {{(Log[u]*(-4*Pi^2*u^3 + 20*Pi^2*u*v*w + vwsym[-16*Pi^2*u^2*v - 
         20*Pi^2*u*v^2 - 5*Pi^2*v^3 - 25*Pi^2*v^2*w]))/
     (120*u*(v^2 + v*w + w^2)) + 
    vwsym[-(Pi^2*(13*u^4 + 28*u^3*v + 112*u^2*v^2 - 210*u*v^3 + 35*v^4 + 
          56*u^3*w + 140*u*v^2*w - 280*v^3*w + 224*u^2*w^2 - 140*u*v*w^2 - 
          455*u*w^3 - 140*v*w^3 + 70*w^4)*Log[v])/(840*u*(v - w)*
        (v^2 + v*w + w^2)) + ((-13*v^3 - 27*v^2*w - 27*v*w^2 - 13*w^3)*
        T3[u, v, w])/(6*(v - w)*(v^2 + v*w + w^2)) + 
      ((-u^4 - 12*u*v^3 - 6*u^3*w - 12*v^3*w - 18*u^2*w^2 - 10*u*w^3 + 3*w^4)*
        T3[v, u, w])/(12*u*(v - w)*(v^2 + v*w + w^2)) + 
      ((13*u^7 + 560*u^4*v^3 + 84*u^6*w + 840*u^3*v^3*w + 336*u^5*w^2 + 
         420*u^2*v^3*w^2 + 140*u*v^3*w^3 - 315*u^3*w^4 - 42*u^2*w^5 + 
         14*u*w^6 + 6*w^7)*T3[v, w, u])/(420*u^4*(v - w)*
        (v^2 + v*w + w^2))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-287*v*w + vwsym[-302*v^2]))/(72*(v^2 + v*w + w^2)) + 
    (Log[v]*Log[w]*(-20214*u^5 + 173860*u^3*v*w + 7740*u*v^2*w^2 + 
       vwsym[-44586*u^4*v + 123880*u^3*v^2 - 18375*u^2*v^3 - 660*u*v^4 - 
         360*v^5 - 133455*u^2*v^2*w - 660*u*v^3*w - 360*v^4*w - 
         360*v^3*w^2]))/(50400*u^3*(v^2 + v*w + w^2)) + 
    (44958*Pi^2*u^5 + 1090180*Pi^2*u^3*v*w - 7740*Pi^2*u*v^2*w^2 + 
      vwsym[113154*Pi^2*u^4*v + 997360*Pi^2*u^3*v^2 + 33555*Pi^2*u^2*v^3 + 
        660*Pi^2*u*v^4 + 360*Pi^2*v^5 + 295635*Pi^2*u^2*v^2*w + 
        660*Pi^2*u*v^3*w + 360*Pi^2*v^4*w + 360*Pi^2*v^3*w^2])/
     (302400*u^3*(v^2 + v*w + w^2)) + 
    (T2[v, w]*(16914*u^12 + 149160*u^10*v*w - 64680*u^8*v^2*w^2 - 
       365580*u^6*v^3*w^3 + 486920*u^4*v^4*w^4 + 2139480*u^2*v^5*w^5 + 
       583200*v^6*w^6 + vwsym[67686*u^11*v + 60540*u^10*v^2 - 50925*u^9*v^3 - 
         2940*u^8*v^4 + 8296*u^7*v^5 + 2754*u^6*v^6 + 4515*u^9*v^2*w - 
         54600*u^8*v^3*w - 2120*u^7*v^4*w - 3246*u^6*v^5*w - 2160*u^5*v^6*w - 
         133160*u^7*v^3*w^2 - 289770*u^6*v^4*w^2 - 280620*u^5*v^5*w^2 - 
         91980*u^4*v^6*w^2 - 451140*u^5*v^4*w^3 - 360640*u^4*v^5*w^3 - 
         133320*u^3*v^6*w^3 + 1045200*u^3*v^5*w^4 + 400680*u^2*v^6*w^4 + 
         999360*u*v^6*w^5]))/(50400*u^10*(v^2 + v*w + w^2)) + 
    vwsym[((22354*u^6 + 9786*u^5*v + 195678*u^4*v^2 + 989940*u^3*v^3 + 
         128625*u^2*v^4 + 4620*u*v^5 + 2520*v^6 + 92106*u^5*w - 
         148176*u^4*v*w - 296940*u^3*v^2*w - 811440*u^2*v^3*w + 
         524958*u^4*w^2 + 702660*u^3*v*w^2 + 317520*u^2*v^2*w^2 + 
         58800*u*v^3*w^2 - 2146060*u^3*w^3 - 252840*u^2*v*w^3 + 
         58800*u*v^2*w^3 + 202125*u^2*w^4 + 4620*u*w^5 + 2520*w^6)*Log[u]*
        Log[v])/(352800*u^3*(v - w)*(v^2 + v*w + w^2)) + 
      ((-26339*u^6 - 818300*u^3*v^3 - 122976*u^5*w + 588000*u^2*v^3*w - 
         181272*u^4*w^2 - 58800*u*v^3*w^2 + 1247890*u^3*w^3 - 77175*u^2*w^4 - 
         4620*u*w^5 - 2520*w^6)*Log[v]^2)/(352800*u^3*(v - w)*
        (v^2 + v*w + w^2)) + ((-3061800*u^7*v^7 - 5867400*u^7*v^6*w - 
         4996800*u^6*v^7*w - 2375520*u^7*v^5*w^2 - 8114680*u^6*v^6*w^2 - 
         1869840*u^5*v^7*w^2 + 996660*u^7*v^4*w^3 + 2065224*u^6*v^5*w^3 + 
         1211280*u^5*v^6*w^3 + 559944*u^4*v^7*w^3 + 565950*u^7*v^3*w^4 + 
         8079120*u^6*v^4*w^4 + 14787612*u^5*v^5*w^4 + 5581884*u^4*v^6*w^4 + 
         321930*u^3*v^7*w^4 + 2322600*u^6*v^3*w^5 + 17431260*u^5*v^4*w^5 + 
         14631792*u^4*v^5*w^5 + 1939420*u^3*v^6*w^5 + 5040*u^2*v^7*w^5 - 
         661500*u^6*v^2*w^6 + 4042500*u^5*v^3*w^6 + 14464800*u^4*v^4*w^6 + 
         4345320*u^3*v^5*w^6 + 17640*u^2*v^6*w^6 - 2520*u*v^7*w^6 - 
         630*u^7*w^7 + 18480*u^6*v*w^7 - 1931580*u^5*v^2*w^7 + 
         3757320*u^4*v^3*w^7 + 4226250*u^3*v^4*w^7 - 17640*u*v^6*w^7 + 
         86030*u^6*w^8 + 284214*u^5*v*w^8 - 1146474*u^4*v^2*w^8 + 
         945560*u^3*v^3*w^8 - 84525*u^2*v^4*w^8 - 57540*u*v^5*w^8 - 
         2520*v^6*w^8 + 533526*u^5*w^9 + 1587600*u^4*v*w^9 - 
         770280*u^3*v^2*w^9 - 423360*u^2*v^3*w^9 - 88200*u*v^4*w^9 + 
         1285074*u^4*w^10 + 702660*u^3*v*w^10 - 1005480*u^2*v^2*w^10 - 
         147000*u*v^3*w^10 + 920080*u^3*w^11 - 435120*u^2*v*w^11 - 
         111720*u*v^2*w^11 - 288225*u^2*w^12 - 17640*u*v*w^12 - 7140*u*w^13 - 
         2520*w^14)*T2[u, v])/(352800*u^3*(v - w)*w^8*(v^2 + v*w + w^2))], 
   (Log[u]*(-20254662*u^6*v^6*w^6 + 67578105*u^4*v^7*w^7 + 
       40707090*u^2*v^8*w^8 + 118224*v^9*w^9 + 
       vwsym[-9185400*u^6*v^12 - 22194900*u^6*v^11*w - 14990400*u^5*v^12*w - 
         23582160*u^6*v^10*w^2 - 31839240*u^5*v^11*w^2 - 
         5609520*u^4*v^12*w^2 - 20599950*u^6*v^9*w^3 - 18468348*u^5*v^10*
          w^3 + 829080*u^4*v^11*w^3 + 1679832*u^3*v^12*w^3 - 
         20209140*u^6*v^8*w^4 - 1695904*u^5*v^9*w^4 + 41505156*u^4*v^10*w^4 + 
         17585568*u^3*v^11*w^4 + 965790*u^2*v^12*w^4 - 20269305*u^6*v^7*w^5 - 
         1693630*u^5*v^8*w^5 + 74231178*u^4*v^9*w^5 + 53668062*u^3*v^10*w^5 + 
         6301155*u^2*v^11*w^5 + 15120*u*v^12*w^5 - 3002236*u^5*v^7*w^6 + 
         72969036*u^4*v^8*w^6 + 80276700*u^3*v^9*w^6 + 16749915*u^2*v^10*
          w^6 + 60480*u*v^11*w^6 - 7560*v^12*w^6 + 80018676*u^3*v^8*w^7 + 
         25621320*u^2*v^9*w^7 + 2395830*u*v^10*w^7 - 12564*v^11*w^7 + 
         7958940*u*v^9*w^8 + 65808*v^10*w^8]))/(1058400*u^2*v^7*w^7*
      (v^2 + v*w + w^2)) + 
    vwsym[((-45927000*u^13*v^7 - 88011000*u^13*v^6*w - 97915500*u^12*v^7*w - 
        35632800*u^13*v^5*w^2 - 165725700*u^12*v^6*w^2 - 
        57869100*u^11*v^7*w^2 + 14949900*u^13*v^4*w^3 + 
        13161960*u^12*v^5*w^3 - 28022400*u^11*v^6*w^3 + 
        3040110*u^10*v^7*w^3 + 8489250*u^13*v^3*w^4 + 128661750*u^12*v^4*
         w^4 + 243242160*u^11*v^5*w^4 + 105765310*u^10*v^6*w^4 + 
        9753480*u^9*v^7*w^4 + 39083625*u^12*v^3*w^5 + 319570650*u^11*v^4*
         w^5 + 322251510*u^10*v^5*w^5 + 62184430*u^9*v^6*w^5 + 
        969615*u^8*v^7*w^5 - 9922500*u^12*v^2*w^6 + 76642125*u^11*v^3*w^6 + 
        328754475*u^10*v^4*w^6 + 142312380*u^9*v^5*w^6 + 
        5521950*u^8*v^6*w^6 - 107415*u^7*v^7*w^6 - 809389*u^13*w^7 + 
        6425418*u^12*v*w^7 - 20936154*u^11*v^2*w^7 + 156069570*u^10*v^3*w^7 + 
        136709340*u^9*v^4*w^7 + 13269750*u^8*v^5*w^7 + 827230*u^7*v^6*w^7 + 
        479460*u^6*v^7*w^7 - 8468197*u^12*w^8 + 15923712*u^11*v*w^8 - 
        15275634*u^10*v^2*w^8 + 179722170*u^9*v^3*w^8 + 4749540*u^8*v^4*w^8 - 
        11732640*u^7*v^5*w^8 - 7906250*u^6*v^6*w^8 - 2422140*u^5*v^7*w^8 - 
        56783412*u^11*w^9 - 23675886*u^10*v*w^9 - 59293830*u^9*v^2*w^9 + 
        64290330*u^8*v^3*w^9 - 24166905*u^7*v^4*w^9 - 48238680*u^6*v^5*w^9 - 
        50793750*u^5*v^6*w^9 - 17986500*u^4*v^7*w^9 - 12214349*u^10*w^10 - 
        73114290*u^9*v*w^10 - 50208885*u^8*v^2*w^10 - 498820*u^7*v^3*w^10 - 
        1336230*u^6*v^4*w^10 + 16624440*u^5*v^5*w^10 + 6295800*u^4*v^6*w^10 - 
        5348700*u^3*v^7*w^10 + 14981260*u^9*w^11 - 39041730*u^8*v*w^11 + 
        23508135*u^7*v^2*w^11 + 13377350*u^6*v^3*w^11 - 
        27378750*u^5*v^4*w^11 + 110678400*u^4*v^5*w^11 + 
        209928600*u^3*v^6*w^11 + 84331800*u^2*v^7*w^11 - 22491690*u^8*w^12 + 
        1414980*u^7*v*w^12 + 43094520*u^6*v^2*w^12 + 29676150*u^5*v^3*w^12 - 
        143854200*u^4*v^4*w^12 - 73798200*u^3*v^5*w^12 + 
        192780000*u^2*v^6*w^12 + 135550800*u*v^7*w^12 - 776265*u^7*w^13 + 
        743400*u^6*v*w^13 + 34067250*u^5*v^2*w^13 + 35208600*u^4*v^3*w^13 - 
        144780300*u^3*v^4*w^13 - 235040400*u^2*v^5*w^13 - 
        30618000*u*v^6*w^13 + 61236000*v^7*w^13 - 213570*u^6*w^14 + 
        226800*u^5*v*w^14 + 9657900*u^4*v^2*w^14 + 13998600*u^3*v^3*w^14 - 
        42071400*u^2*v^4*w^14 - 104932800*u*v^5*w^14 - 61236000*v^6*w^14)*
       Log[v])/(5292000*u^9*(v - w)*w^7*(u + w)*(v^2 + v*w + w^2))], 
   (679463466825*u^14*v^6*w^6 - 830591281425*u^15*v^6*w^6 + 
     7809358254525*u^12*v^7*w^7 - 14477957064341*u^13*v^7*w^7 + 
     6658707106775*u^10*v^8*w^8 - 26659319473451*u^11*v^8*w^8 + 
     85222697075*u^8*v^9*w^9 - 5073599874875*u^9*v^9*w^9 - 
     366821034100*u^6*v^10*w^10 + 952267505840*u^7*v^10*w^10 + 
     1290499172550*u^4*v^11*w^11 - 771739674300*u^5*v^11*w^11 + 
     1928913342300*u^2*v^12*w^12 - 4539085267500*u^3*v^12*w^12 + 
     305526816000*v^13*w^13 - 1661233946400*u*v^13*w^13 + 
     vwsym[6429780000*u^15*v^11 - 6429780000*u^16*v^11 - 
       219500442000*u^14*v^12 + 213070662000*u^15*v^12 - 
       225930222000*u^13*v^13 + 445430664000*u^14*v^13 + 
       225930222000*u^13*v^14 + 31809834000*u^15*v^10*w - 
       31809834000*u^16*v^10*w - 282033108000*u^14*v^11*w + 
       243793494000*u^15*v^11*w - 813966399000*u^13*v^12*w + 
       1276921269000*u^14*v^12*w - 500123457000*u^12*v^13*w + 
       1501441398000*u^13*v^13*w + 500123457000*u^12*v^14*w + 
       61584138000*u^15*v^9*w^2 - 61584138000*u^16*v^9*w^2 + 
       197408112300*u^14*v^10*w^2 - 290802084300*u^15*v^10*w^2 - 
       322547880000*u^13*v^11*w^2 + 307524515700*u^14*v^11*w^2 - 
       752229437700*u^12*v^12*w^2 + 1700416556700*u^13*v^12*w^2 - 
       293857583400*u^11*v^13*w^2 + 1457531678100*u^12*v^13*w^2 + 
       293857583400*u^11*v^14*w^2 + 74430430200*u^15*v^8*w^3 - 
       74430430200*u^16*v^8*w^3 + 601771741200*u^14*v^9*w^3 - 
       737786309400*u^15*v^9*w^3 + 1766183554200*u^13*v^10*w^3 - 
       2676730019700*u^14*v^10*w^3 + 1650904976400*u^12*v^11*w^3 - 
       3415485960600*u^13*v^11*w^3 + 452475886800*u^11*v^12*w^3 - 
       1619833447500*u^12*v^12*w^3 + 40413153600*u^10*v^13*w^3 - 
       258134781000*u^11*v^13*w^3 - 40413153600*u^10*v^14*w^3 + 
       75812133600*u^15*v^7*w^4 - 75812133600*u^16*v^7*w^4 + 
       679812785400*u^14*v^8*w^4 - 830055349200*u^15*v^8*w^4 + 
       3182355305500*u^13*v^9*w^4 - 4561235016100*u^14*v^9*w^4 + 
       5832214908150*u^12*v^10*w^4 - 11044633333450*u^13*v^10*w^4 + 
       4239923029200*u^11*v^11*w^4 - 11967645949350*u^12*v^11*w^4 + 
       1053423923650*u^10*v^12*w^4 - 5824571487250*u^11*v^12*w^4 + 
       67361148900*u^9*v^13*w^4 - 1161928219750*u^10*v^13*w^4 - 
       67361148900*u^9*v^14*w^4 + 75563907300*u^15*v^6*w^5 - 
       75563907300*u^16*v^6*w^5 + 679098570150*u^14*v^7*w^5 - 
       830474611050*u^15*v^7*w^5 + 3298983618850*u^13*v^8*w^5 - 
       4752412740400*u^14*v^8*w^5 + 8063345839200*u^12*v^9*w^5 - 
       14714196309950*u^13*v^9*w^5 + 8681201999200*u^11*v^10*w^5 - 
       22515801376150*u^12*v^10*w^5 + 3796915772850*u^10*v^11*w^5 - 
       16489163716450*u^11*v^11*w^5 + 490990941700*u^9*v^12*w^5 - 
       5238633548600*u^10*v^12*w^5 + 7380284850*u^8*v^13*w^5 - 
       555957219850*u^9*v^13*w^5 - 7380284850*u^8*v^14*w^5 + 
       3243178006450*u^13*v^7*w^6 - 4696640194225*u^14*v^7*w^6 + 
       8040283244400*u^12*v^8*w^6 - 14745062288300*u^13*v^8*w^6 + 
       10394672264500*u^11*v^9*w^6 - 26217070704700*u^12*v^9*w^6 + 
       6312669167675*u^10*v^10*w^6 - 24676380301375*u^11*v^10*w^6 + 
       1363237006800*u^9*v^11*w^6 - 11038922929325*u^10*v^11*w^6 + 
       43650492900*u^8*v^12*w^6 - 1825809650200*u^9*v^12*w^6 - 
       584813250*u^7*v^13*w^6 - 49060972500*u^8*v^13*w^6 + 
       584813250*u^7*v^14*w^6 + 10079599655575*u^11*v^8*w^7 - 
       25880472064066*u^12*v^8*w^7 + 6884688627050*u^10*v^9*w^7 - 
       26532057671975*u^11*v^9*w^7 + 2086327484425*u^9*v^10*w^7 - 
       14470652954040*u^10*v^10*w^7 + 116113336350*u^8*v^11*w^7 - 
       3433141459105*u^9*v^11*w^7 + 7424098700*u^7*v^12*w^7 - 
       156563003990*u^8*v^12*w^7 + 3082590675*u^6*v^13*w^7 - 
       9592134125*u^7*v^13*w^7 - 3082590675*u^6*v^14*w^7 + 
       2115066017275*u^9*v^9*w^8 - 15590151771850*u^10*v^9*w^8 + 
       137248070075*u^8*v^10*w^8 - 4371516910175*u^9*v^10*w^8 - 
       99718376325*u^7*v^11*w^8 - 222740436350*u^8*v^11*w^8 - 
       66895642600*u^6*v^12*w^8 + 146318154185*u^7*v^12*w^8 - 
       19205781525*u^5*v^13*w^8 + 79777357450*u^6*v^13*w^8 + 
       19205781525*u^5*v^14*w^8 - 329866813250*u^7*v^10*w^9 - 
       286584115370*u^8*v^10*w^9 - 504131675100*u^6*v^11*w^9 + 
       847466497955*u^7*v^11*w^9 - 422001763050*u^5*v^12*w^9 + 
       929979403150*u^6*v^12*w^9 - 129088080450*u^4*v^13*w^9 + 
       552615405825*u^5*v^13*w^9 + 129088080450*u^4*v^14*w^9 - 
       152594862525*u^5*v^11*w^10 + 998731401325*u^6*v^11*w^10 - 
       99951087600*u^4*v^12*w^10 + 677797177575*u^5*v^12*w^10 - 
       70293059550*u^3*v^13*w^10 + 299872011600*u^4*v^13*w^10 + 
       70293059550*u^3*v^14*w^10 + 1468915698600*u^3*v^12*w^11 - 
       2401880975550*u^4*v^12*w^11 + 435375920700*u^2*v^13*w^11 - 
       1748469255750*u^3*v^13*w^11 - 435375920700*u^2*v^14*w^11 + 
       703572685200*u*v^13*w^12 - 2945426236200*u^2*v^13*w^12 - 
       703572685200*u*v^14*w^12 - 305526816000*v^14*w^13])/
    (8890560000*u^9*v^7*(u + v)*w^7*(u + w)*(v^2 + v*w + w^2))}, 
  {0, cyc[(Log[u]*vwasym[-361368*u^5*v^2*w + 3110563*u^13*v^2*w - 
        540099*u^4*v^3*w + 25983889*u^12*v^3*w - 52605*u^3*v^4*w + 
        93719889*u^11*v^4*w + 420462*u^2*v^5*w + 187208940*u^10*v^5*w - 
        112446*u*v^6*w + 215449473*u^9*v^6*w + 119343150*u^8*v^7*w - 
        22412418*u^7*v^8*w - 87415404*u^6*v^9*w - 63239175*u^5*v^10*w - 
        21072887*u^4*v^11*w - 2186903*u^3*v^12*w + 506808*u^2*v^13*w + 
        113067*u*v^14*w - 141120*u^3*v^3*w^2 + 95971295*u^11*v^3*w^2 + 
        134064*u^2*v^4*w^2 + 395519842*u^10*v^4*w^2 - 1343160*u*v^5*w^2 + 
        735251291*u^9*v^5*w^2 + 699093664*u^8*v^6*w^2 + 
        250474490*u^7*v^7*w^2 - 118347356*u^6*v^8*w^2 - 
        126909433*u^5*v^9*w^2 - 315504*u^4*v^10*w^2 + 39153167*u^3*v^11*w^2 + 
        17261130*u^2*v^12*w^2 + 2381529*u*v^13*w^2 - 702450*u*v^4*w^3 + 
        519182048*u^9*v^4*w^3 + 1035199718*u^8*v^5*w^3 + 
        868544418*u^7*v^6*w^3 + 366057496*u^6*v^7*w^3 + 
        270656560*u^5*v^8*w^3 + 405930483*u^4*v^9*w^3 + 
        317951893*u^3*v^10*w^3 + 114885792*u^2*v^11*w^3 + 
        15725976*u*v^12*w^3 + 595657510*u^7*v^5*w^4 + 737495444*u^6*v^6*w^4 + 
        941034528*u^5*v^7*w^4 + 1205419232*u^4*v^8*w^4 + 
        925920355*u^3*v^9*w^4 + 355212270*u^2*v^10*w^4 + 
        52896648*u*v^11*w^4 + 606707710*u^5*v^6*w^5 + 1297149434*u^4*v^7*
         w^5 + 1294384922*u^3*v^8*w^5 + 599475480*u^2*v^9*w^5 + 
        104032425*u*v^10*w^5 + 645076390*u^3*v^7*w^6 + 
        509592516*u^2*v^8*w^6 + 118628619*u*v^9*w^6 + 54035328*u*v^8*w^7])/
     1058400], s3asym[-321489000*u^21*v^12 + 321489000*u^22*v^12 - 
      2250423000*u^20*v^13 + 2571912000*u^21*v^13 - 6429780000*u^19*v^14 + 
      8680203000*u^20*v^14 - 9001692000*u^18*v^15 + 15431472000*u^19*v^15 - 
      4500846000*u^17*v^16 + 13502538000*u^18*v^16 - 1269002700*u^21*v^11*w + 
      1269002700*u^22*v^11*w - 12723933600*u^20*v^12*w + 
      14314425300*u^21*v^12*w - 49694544900*u^19*v^13*w + 
      64668901500*u^20*v^13*w - 96918897600*u^18*v^14*w + 
      153043222500*u^19*v^14*w - 89304881400*u^17*v^15*w + 
      195225471000*u^18*v^15*w + 93805727400*u^17*v^16*w - 
      1488715200*u^21*v^10*w^2 + 1488715200*u^22*v^10*w^2 - 
      24905871900*u^20*v^11*w^2 + 27663589800*u^21*v^11*w^2 - 
      141658769700*u^19*v^12*w^2 + 179288575200*u^20*v^12*w^2 - 
      386810802000*u^18*v^13*w^2 + 578164116600*u^19*v^13*w^2 - 
      537207778800*u^17*v^14*w^2 + 1020937478400*u^18*v^14*w^2 - 
      268638589800*u^16*v^15*w^2 + 895151250000*u^17*v^15*w^2 - 
      642314610*u^21*v^9*w^3 + 642314610*u^22*v^9*w^3 - 
      21625837380*u^20*v^10*w^3 + 23756867190*u^21*v^10*w^3 - 
      196258756680*u^19*v^11*w^3 + 242790465960*u^20*v^11*w^3 - 
      777382957260*u^18*v^12*w^3 + 1115300483640*u^19*v^12*w^3 - 
      1556979998490*u^17*v^13*w^3 + 2721173757750*u^18*v^13*w^3 - 
      1462570852680*u^16*v^14*w^3 + 3556758629970*u^17*v^14*w^3 + 
      1731209442480*u^16*v^15*w^3 - 69085170*u^21*v^8*w^4 + 
      69085170*u^22*v^8*w^4 - 8111233620*u^20*v^9*w^4 + 
      8822633400*u^21*v^9*w^4 - 139748174370*u^19*v^10*w^4 + 
      169485245370*u^20*v^10*w^4 - 865941562710*u^18*v^11*w^4 + 
      1201948493760*u^19*v^11*w^4 - 2535046642800*u^17*v^12*w^4 + 
      4178371162770*u^18*v^12*w^4 - 3686754580110*u^16*v^13*w^4 + 
      7778781221400*u^17*v^13*w^4 - 1885943474100*u^15*v^14*w^4 + 
      7035268906890*u^16*v^14*w^4 + 12411315*u^21*v^7*w^5 - 
      12411315*u^22*v^7*w^5 - 760694130*u^20*v^8*w^5 + 
      817367985*u^21*v^8*w^5 - 46555745355*u^19*v^9*w^5 + 
      55427673105*u^20*v^9*w^5 - 533767789800*u^18*v^10*w^5 + 
      720071709525*u^19*v^10*w^5 - 2433832128315*u^17*v^11*w^5 + 
      3833541480825*u^18*v^11*w^5 - 5319449578170*u^16*v^12*w^5 + 
      10288328349285*u^17*v^12*w^5 - 5244346247805*u^15*v^13*w^5 + 
      14250550406085*u^16*v^13*w^5 + 7130289721905*u^15*v^14*w^5 + 
      170507295*u^20*v^7*w^6 - 182918610*u^21*v^7*w^6 - 
      3639355965*u^19*v^8*w^6 + 4229542800*u^20*v^8*w^6 - 
      159999584850*u^18*v^9*w^6 + 210194686170*u^19*v^9*w^6 - 
      1343576279430*u^17*v^10*w^6 + 2037343654080*u^18*v^10*w^6 - 
      4623143690025*u^16*v^11*w^6 + 8400552097770*u^17*v^11*w^6 - 
      7358799941325*u^15*v^12*w^6 + 17301393209520*u^16*v^12*w^6 - 
      3923042809140*u^14*v^13*w^6 + 16526188998270*u^15*v^13*w^6 + 
      1622007828*u^11*v^8*w^7 - 13699513485*u^18*v^8*w^7 + 
      9568833818*u^19*v^8*w^7 + 995913891*u^10*v^9*w^7 - 
      375150918870*u^17*v^9*w^7 + 479581462118*u^18*v^9*w^7 - 
      2361110189445*u^16*v^10*w^7 + 3812518499832*u^17*v^10*w^7 - 
      6086862928440*u^15*v^11*w^7 + 12501599447530*u^16*v^11*w^7 - 
      6523979048055*u^14*v^12*w^7 + 19288868147768*u^15*v^12*w^7 + 
      10129945079065*u^14*v^13*w^7 - 569341398780*u^16*v^9*w^8 + 
      670065159706*u^17*v^9*w^8 - 2894698190475*u^15*v^10*w^8 + 
      4613708826428*u^16*v^10*w^8 - 5464028374875*u^14*v^11*w^8 + 
      12072146017022*u^15*v^11*w^8 - 3128241305700*u^13*v^12*w^8 + 
      12952596213926*u^14*v^12*w^8 - 1994012882190*u^14*v^10*w^9 + 
      3196703131550*u^15*v^10*w^9 - 2905310745225*u^13*v^11*w^9 + 
      6992571432080*u^14*v^11*w^9 + 4149620818973*u^13*v^12*w^9 - 
      532360752840*u^12*v^11*w^10 + 1870817044243*u^13*v^11*w^10]/
    (444528000*u^6*v^6*w^6)}}, 
 {{(Log[u]*(-2*Pi^2*u^3 - 15*Pi^2*u*v*w + vwsym[-6*Pi^2*u^2*v - 
         15*Pi^2*u*v^2 - 22*Pi^2*v^3 + 18*Pi^2*v^2*w]))/
     (72*(v + w)*(v^2 + w^2)) + 
    vwsym[(Pi^2*(-9*u^4 - 14*u^3*v - 42*u^2*v^2 - 105*u*v^3 + 224*v^4 - 
         28*u^3*w - 140*v^3*w - 84*u^2*w^2 - 210*u*w^3 + 140*v*w^3 + 301*w^4)*
        Log[v])/(504*(v - w)*(v + w)*(v^2 + w^2)) + 
      ((-7*v^3 - 9*v^2*w - 9*v*w^2 - 7*w^3)*T3[u, v, w])/
       (3*(v - w)*(v^2 + w^2)) + ((-3*u^4 - 16*u^3*w - 36*u^2*w^2 - 
         48*u*w^3 - 25*w^4)*T3[v, u, w])/(12*(v - w)*(v + w)*(v^2 + w^2)) + 
      ((3*u^7 + 70*u^3*v^4 + 14*u^6*w + 126*u^2*v^4*w + 42*u^5*w^2 + 
         42*u*v^4*w^2 + 126*u^4*w^3 - 14*v^4*w^3 + 105*u^3*w^4 + 42*u^2*w^5 + 
         42*u*w^6 + 10*w^7)*T3[v, w, u])/(84*u^3*(v - w)*(v + w)*
        (v^2 + w^2))] + (143*Zeta[3])/12, 
   (Log[u]^2*(-4*v*w + vwsym[-319*v^2]))/(72*(v^2 + w^2)) + 
    (Log[v]*Log[w]*(-2092*u^5 + 6360*u^3*v*w + 720*u*v^2*w^2 + 
       vwsym[-768*u^4*v + 900*u^3*v^2 + 10255*u^2*v^3 - 2220*u*v^4 - 
         600*v^5 + 8015*u^2*v^2*w + 720*u*v^3*w - 600*v^4*w - 1440*v^3*w^2]))/
     (10080*u^2*(v + w)*(v^2 + w^2)) + (6708*Pi^2*u^5 + 2520*Pi^2*u^3*v*w - 
      720*Pi^2*u*v^2*w^2 + vwsym[11112*Pi^2*u^4*v + 20580*Pi^2*u^3*v^2 + 
        218157*Pi^2*u^2*v^3 + 2220*Pi^2*u*v^4 + 600*Pi^2*v^5 + 
        251477*Pi^2*u^2*v^2*w - 720*Pi^2*u*v^3*w + 600*Pi^2*v^4*w + 
        1440*Pi^2*v^3*w^2])/(60480*u^2*(v + w)*(v^2 + w^2)) + 
    (T2[v, w]*(792*u^12 + 22500*u^10*v*w + 257124*u^8*v^2*w^2 + 
       844684*u^6*v^3*w^3 - 488712*u^4*v^4*w^4 - 2074884*u^2*v^5*w^5 - 
       358560*v^6*w^6 + vwsym[2028*u^11*v + 16200*u^10*v^2 + 53137*u^9*v^3 + 
         39144*u^8*v^4 + 25092*u^7*v^5 + 5682*u^6*v^6 + 116697*u^9*v^2*w + 
         194964*u^8*v^3*w + 241476*u^7*v^4*w + 152762*u^6*v^5*w + 
         36720*u^5*v^6*w + 535896*u^7*v^3*w^2 + 658694*u^6*v^4*w^2 + 
         415140*u^5*v^5*w^2 + 103740*u^4*v^6*w^2 + 656220*u^5*v^4*w^3 + 
         188160*u^4*v^5*w^3 - 6040*u^3*v^6*w^3 - 1263800*u^3*v^5*w^4 - 
         582540*u^2*v^6*w^4 - 891696*u*v^6*w^5]))/(10080*u^9*(v + w)*
      (v^2 + w^2)) + vwsym[((4422*u^6 - 6328*u^5*v - 24612*u^4*v^2 + 
         8400*u^3*v^3 + 108535*u^2*v^4 + 15540*u*v^5 + 4200*v^6 + 
         7392*u^5*w - 7056*u^4*v*w + 23520*u^3*v^2*w - 13720*u^2*v^3*w + 
         20580*u*v^4*w + 16548*u^4*w^2 - 64680*u^3*v*w^2 + 
         17640*u^2*v^2*w^2 - 5880*v^4*w^2 + 126000*u^3*w^3 + 
         203840*u^2*v*w^3 - 527485*u^2*w^4 + 20580*u*v*w^4 - 5880*v^2*w^4 + 
         15540*u*w^5 + 4200*w^6)*Log[u]*Log[v])/(70560*u^2*(v - w)*(v + w)*
        (v^2 + w^2)) + ((-1173*u^6 - 18032*u^2*v^4 - 3752*u^5*w - 
         4116*u*v^4*w - 4368*u^4*w^2 + 1176*v^4*w^2 + 2730*u^3*w^3 + 
         58555*u^2*w^4 - 3108*u*w^5 - 840*w^6)*Log[v]^2)/
       (14112*u^2*(v - w)*(v + w)*(v^2 + w^2)) + 
      ((1882440*u^7*v^7 + 6206760*u^7*v^6*w + 4458480*u^6*v^7*w + 
         7451136*u^7*v^5*w^2 + 13660080*u^6*v^6*w^2 + 2718520*u^5*v^7*w^2 + 
         3836700*u^7*v^4*w^3 + 14273784*u^6*v^5*w^3 + 6656160*u^5*v^6*w^3 + 
         25368*u^4*v^7*w^3 + 710010*u^7*v^3*w^4 + 5083260*u^6*v^4*w^4 + 
         1845732*u^5*v^5*w^4 - 2538396*u^4*v^6*w^4 - 363090*u^3*v^7*w^4 - 
         147000*u^6*v^3*w^5 - 6848240*u^5*v^4*w^5 - 10454640*u^4*v^5*w^5 - 
         2551920*u^3*v^6*w^5 - 85680*u^2*v^7*w^5 + 61740*u^6*v^2*w^6 - 
         5590900*u^5*v^3*w^6 - 15514380*u^4*v^4*w^6 - 6958980*u^3*v^5*w^6 - 
         560560*u^2*v^6*w^6 - 4200*u*v^7*w^6 + 126*u^7*w^7 + 
         297360*u^6*v*w^7 + 67620*u^5*v^2*w^7 - 9096360*u^4*v^3*w^7 - 
         9153690*u^3*v^4*w^7 - 1505280*u^2*v^5*w^7 - 29400*u*v^6*w^7 + 
         73542*u^6*w^8 + 1288168*u^5*v*w^8 - 15960*u^4*v^2*w^8 - 
         5276880*u^3*v^3*w^8 - 1936235*u^2*v^4*w^8 - 103740*u*v^5*w^8 - 
         4200*v^6*w^8 + 385980*u^5*w^9 + 2210880*u^4*v*w^9 + 
         276360*u^3*v^2*w^9 - 1205400*u^2*v^3*w^9 - 167580*u*v^4*w^9 + 
         819672*u^4*w^10 + 2096220*u^3*v*w^10 + 241080*u^2*v^2*w^10 - 
         147000*u*v^3*w^10 + 5880*v^4*w^10 + 926520*u^3*w^11 + 
         883960*u^2*v*w^11 - 88200*u*v^2*w^11 + 532945*u^2*w^12 - 
         49980*u*v*w^12 + 5880*v^2*w^12 - 19740*u*w^13 - 4200*w^14)*T2[u, v])/
       (70560*u^2*(v - w)*w^8*(v + w)*(v^2 + w^2))], 
   (Log[u]*(208855998*u^6*v^6*w^6 - 17868785*u^4*v^7*w^7 - 
       295536336*u^2*v^8*w^8 - 442800*v^9*w^9 + 
       vwsym[28236600*u^6*v^12 + 107219700*u^6*v^11*w + 66877200*u^5*v^12*w + 
         181848240*u^6*v^10*w^2 + 238339800*u^5*v^11*w^2 + 
         40777800*u^4*v^12*w^2 + 207489870*u^6*v^9*w^3 + 
         372288360*u^5*v^10*w^3 + 120231300*u^4*v^11*w^3 + 
         380520*u^3*v^12*w^3 + 208992420*u^6*v^8*w^4 + 393064980*u^5*v^9*
          w^4 + 111588680*u^4*v^10*w^4 - 37885680*u^3*v^11*w^4 - 
         5446350*u^2*v^12*w^4 + 208823265*u^6*v^7*w^5 + 
         386254590*u^5*v^8*w^5 + 18108440*u^4*v^9*w^5 - 175540470*u^3*v^10*
          w^5 - 41001975*u^2*v^11*w^5 - 1285200*u*v^12*w^5 + 
         390006840*u^5*v^7*w^6 - 21969640*u^4*v^8*w^6 - 
         342633480*u^3*v^9*w^6 - 128062725*u^2*v^10*w^6 - 
         9051000*u*v^11*w^6 - 63000*v^12*w^6 - 424223430*u^3*v^8*w^7 - 
         237373896*u^2*v^9*w^7 - 33787645*u*v^10*w^7 - 180300*v^11*w^7 - 
         35805675*u*v^9*w^8 - 350400*v^10*w^8]))/(1058400*u*v^7*w^7*(v + w)*
      (v^2 + w^2)) + vwsym[((28236600*u^13*v^7 + 93101400*u^13*v^6*w + 
        80995500*u^12*v^7*w + 111767040*u^13*v^5*w^2 + 
        251451900*u^12*v^6*w^2 + 69510300*u^11*v^7*w^2 + 
        57550500*u^13*v^4*w^3 + 269990280*u^12*v^5*w^3 + 
        186776100*u^11*v^6*w^3 + 11976270*u^10*v^7*w^3 + 
        10650150*u^13*v^3*w^4 + 105024150*u^12*v^4*w^4 + 
        116111520*u^11*v^5*w^4 - 14546490*u^10*v^6*w^4 - 
        7891120*u^9*v^7*w^4 + 3120075*u^12*v^3*w^5 - 74190900*u^11*v^4*w^5 - 
        169347150*u^10*v^5*w^5 - 61537140*u^9*v^6*w^5 - 3076285*u^8*v^7*w^5 + 
        926100*u^12*v^2*w^6 - 86741025*u^11*v^3*w^6 - 291989775*u^10*v^4*
         w^6 - 175154952*u^9*v^5*w^6 - 20023290*u^8*v^6*w^6 - 
        248115*u^7*v^7*w^6 - 256377*u^13*w^7 + 5027707*u^12*v*w^7 + 
        3153651*u^11*v^2*w^7 - 174415377*u^10*v^3*w^7 - 
        201267593*u^9*v^4*w^7 - 43488702*u^8*v^5*w^7 + 4128186*u^7*v^6*w^7 + 
        1363909*u^6*v^7*w^7 - 398769*u^12*w^8 + 23329363*u^11*v*w^8 - 
        715083*u^10*v^2*w^8 - 123884629*u^9*v^3*w^8 - 18918923*u^8*v^4*w^8 + 
        36941004*u^7*v^5*w^8 + 29766106*u^6*v^6*w^8 + 7736869*u^5*v^7*w^8 - 
        396144*u^11*w^9 + 47589606*u^10*v*w^9 - 21621*u^9*v^2*w^9 - 
        32524462*u^8*v^3*w^9 + 34283655*u^7*v^4*w^9 + 72910950*u^6*v^5*w^9 + 
        54373900*u^5*v^6*w^9 + 14850150*u^4*v^7*w^9 - 11400081*u^10*w^10 + 
        22956058*u^9*v*w^10 - 16266582*u^8*v^2*w^10 - 13653360*u^7*v^3*w^10 + 
        15454355*u^6*v^4*w^10 - 1845774*u^5*v^5*w^10 - 
        32934720*u^4*v^6*w^10 - 18750270*u^3*v^7*w^10 - 4540340*u^9*w^11 - 
        23541812*u^8*v*w^11 - 56074305*u^7*v^2*w^11 - 30479050*u^6*v^3*w^11 + 
        18622205*u^5*v^4*w^11 - 89385240*u^4*v^5*w^11 - 
        207275460*u^3*v^6*w^11 - 101705940*u^2*v^7*w^11 + 4777834*u^8*w^12 - 
        30725520*u^7*v*w^12 - 71174460*u^6*v^2*w^12 - 29851150*u^5*v^3*w^12 + 
        126909510*u^4*v^4*w^12 + 62743380*u^3*v^5*w^12 - 
        162970920*u^2*v^6*w^12 - 112452480*u*v^7*w^12 - 2298765*u^7*w^13 - 
        17371200*u^6*v*w^13 - 45180450*u^5*v^2*w^13 - 8547000*u^4*v^3*w^13 + 
        162648150*u^3*v^4*w^13 + 203510160*u^2*v^5*w^13 + 
        18824400*u*v^6*w^13 - 37648800*v^7*w^13 - 470610*u^6*w^14 - 
        3855600*u^5*v*w^14 - 10892700*u^4*v^2*w^14 + 634200*u^3*v^3*w^14 + 
        61166700*u^2*v^4*w^14 + 93628080*u*v^5*w^14 + 37648800*v^6*w^14)*
       Log[v])/(1058400*u^8*(v - w)*w^7*(u + w)*(v + w)*(v^2 + w^2))], 
   (783074070315*u^14*v^6*w^6 - 658414043355*u^15*v^6*w^6 + 
     616206370515*u^12*v^7*w^7 - 5111314016997*u^13*v^7*w^7 - 
     8076301904925*u^10*v^8*w^8 + 19069575460167*u^11*v^8*w^8 - 
     565675401005*u^8*v^9*w^9 + 7978053290785*u^9*v^9*w^9 + 
     1032316067260*u^6*v^10*w^10 - 2560544501760*u^7*v^10*w^10 - 
     1269626711850*u^4*v^11*w^11 + 162433940340*u^5*v^11*w^11 - 
     2125265379300*u^2*v^12*w^12 + 5442067515780*u^3*v^12*w^12 - 
     242794540800*v^13*w^13 + 1693227543840*u*v^13*w^13 + 
     vwsym[-3953124000*u^15*v^11 + 3953124000*u^16*v^11 + 
       176166219600*u^14*v^12 - 172213095600*u^15*v^12 + 
       180119343600*u^13*v^13 - 356285563200*u^14*v^13 - 
       180119343600*u^13*v^14 - 20146568400*u^15*v^10*w + 
       20146568400*u^16*v^10*w + 610078240800*u^14*v^11*w - 
       585978548400*u^15*v^11*w + 1157023092600*u^13*v^12*w - 
       1919548809000*u^14*v^12*w + 526798283400*u^12*v^13*w - 
       1840221975600*u^13*v^13*w - 526798283400*u^12*v^14*w - 
       42930871200*u^15*v^9*w^2 + 42930871200*u^16*v^9*w^2 + 
       903758071860*u^14*v^10*w^2 - 840680632260*u^15*v^10*w^2 + 
       2659785658560*u^13*v^11*w^2 - 4079604299220*u^14*v^11*w^2 + 
       2166621476100*u^12*v^12*w^2 - 5817423211260*u^13*v^12*w^2 + 
       453524760600*u^11*v^13*w^2 - 3074955176100*u^12*v^13*w^2 - 
       453524760600*u^11*v^14*w^2 - 57286101600*u^15*v^8*w^3 + 
       57286101600*u^16*v^8*w^3 + 881220614400*u^14*v^9*w^3 - 
       781003641600*u^15*v^9*w^3 + 3239800773840*u^13*v^10*w^3 - 
       4858992742500*u^14*v^10*w^3 + 3487759334280*u^12*v^11*w^3 - 
       8949971215080*u^13*v^11*w^3 + 1258271429520*u^11*v^12*w^3 - 
       6573312945900*u^12*v^12*w^3 + 71806153080*u^10*v^13*w^3 - 
       1715850883200*u^11*v^13*w^3 - 71806153080*u^10*v^14*w^3 - 
       61643715000*u^15*v^7*w^4 + 61643715000*u^16*v^7*w^4 + 
       804344793000*u^14*v^8*w^4 - 685414976400*u^15*v^8*w^4 + 
       2863859973660*u^13*v^9*w^4 - 4355928693060*u^14*v^9*w^4 + 
       2735735697930*u^12*v^10*w^4 - 8196271025430*u^13*v^10*w^4 + 
       496731658800*u^11*v^11*w^4 - 6041544465810*u^12*v^11*w^4 - 
       297116994090*u^10*v^12*w^4 - 1213458954630*u^11*v^12*w^4 - 
       55984420620*u^9*v^13*w^4 + 296668908030*u^10*v^13*w^4 + 
       55984420620*u^9*v^14*w^4 - 62330013480*u^15*v^6*w^5 + 
       62330013480*u^16*v^6*w^5 + 784727437410*u^14*v^7*w^5 - 
       660753708930*u^15*v^7*w^5 + 2596744578090*u^13*v^8*w^5 - 
       3990080016900*u^14*v^8*w^5 + 1168207436540*u^12*v^9*w^5 - 
       5939070801890*u^13*v^9*w^5 - 2364675841320*u^11*v^10*w^5 - 
       743103591950*u^12*v^10*w^5 - 2268629952930*u^10*v^11*w^5 + 
       4448306199450*u^11*v^11*w^5 - 505784257300*u^9*v^12*w^5 + 
       3073987725520*u^10*v^12*w^5 - 20350455030*u^8*v^13*w^5 + 
       575002896550*u^9*v^13*w^5 + 20350455030*u^8*v^14*w^5 + 
       2593297383630*u^13*v^7*w^6 - 3965591288715*u^14*v^7*w^6 + 
       598265363420*u^12*v^8*w^6 - 5104254204620*u^13*v^8*w^6 - 
       4865281051740*u^11*v^9*w^6 + 3817211892140*u^12*v^9*w^6 - 
       5305944750955*u^10*v^10*w^6 + 12635911613935*u^11*v^10*w^6 - 
       1733055387180*u^9*v^11*w^6 + 9114469550905*u^10*v^11*w^6 - 
       144098646160*u^8*v^12*w^6 + 2316305887040*u^9*v^12*w^6 - 
       1334894610*u^7*v^13*w^6 + 162463979800*u^8*v^13*w^6 + 
       1334894610*u^7*v^14*w^6 - 5689385939775*u^11*v^8*w^7 + 
       5129712016270*u^12*v^8*w^7 - 7436158559440*u^10*v^9*w^7 + 
       17699670772567*u^11*v^9*w^7 - 3257403219265*u^9*v^10*w^7 + 
       15319757538990*u^10*v^10*w^7 - 351854771070*u^8*v^11*w^7 + 
       5095418904325*u^9*v^11*w^7 + 38092864980*u^7*v^12*w^7 + 
       441931748170*u^8*v^12*w^7 + 10036897155*u^6*v^13*w^7 - 
       45605118405*u^7*v^13*w^7 - 10036897155*u^6*v^14*w^7 - 
       4215733481655*u^9*v^9*w^8 + 18477922076372*u^10*v^9*w^8 - 
       482597626005*u^8*v^10*w^8 + 7202978666585*u^9*v^10*w^8 + 
       401721381855*u^7*v^11*w^8 + 405722282790*u^8*v^11*w^8 + 
       248157147940*u^6*v^12*w^8 - 652495256455*u^7*v^12*w^8 + 
       55807336515*u^5*v^13*w^8 - 305980107370*u^6*v^13*w^8 - 
       55807336515*u^5*v^14*w^8 + 834069843970*u^7*v^10*w^9 + 
       8894961890*u^8*v^10*w^9 + 915123021720*u^6*v^11*w^9 - 
       2021813935225*u^7*v^11*w^9 + 498674143450*u^5*v^12*w^9 - 
       1596507855950*u^6*v^12*w^9 + 109941444270*u^4*v^13*w^9 - 
       651253876315*u^5*v^13*w^9 - 109941444270*u^4*v^14*w^9 + 
       436906406895*u^5*v^11*w^10 - 2353788538675*u^6*v^11*w^10 - 
       128139265800*u^4*v^12*w^10 - 854068584985*u^5*v^12*w^10 - 
       113423201430*u^3*v^13*w^10 + 107834541360*u^4*v^13*w^10 + 
       113423201430*u^3*v^14*w^10 - 1808923717440*u^3*v^12*w^11 + 
       2922993689490*u^4*v^12*w^11 - 673636283460*u^2*v^13*w^11 + 
       2497442281530*u^3*v^13*w^11 + 673636283460*u^2*v^14*w^11 - 
       741028997520*u*v^13*w^12 + 3440199745080*u^2*v^13*w^12 + 
       741028997520*u*v^14*w^12 + 242794540800*v^14*w^13])/
    (1778112000*u^8*v^7*(u + v)*w^7*(u + w)*(v + w)*(v^2 + w^2))}, 
  {0, cyc[(Log[u]*vwasym[426020*u^5*v^2*w - 487060*u^13*v^2*w - 
        138075*u^4*v^3*w - 3760727*u^12*v^3*w + 90545*u^3*v^4*w - 
        12694137*u^11*v^4*w - 18340*u^2*v^5*w - 24614784*u^10*v^5*w - 
        395370*u*v^6*w - 30088775*u^9*v^6*w - 22586026*u^8*v^7*w - 
        4902002*u^7*v^8*w + 14167748*u^6*v^9*w + 24432886*u^5*v^10*w + 
        21265705*u^4*v^11*w + 10996379*u^3*v^12*w + 3183380*u^2*v^13*w + 
        398005*u*v^14*w + 7350*u^3*v^3*w^2 - 12560210*u^11*v^3*w^2 - 
        28420*u^2*v^4*w^2 - 48153892*u^10*v^4*w^2 - 536200*u*v^5*w^2 - 
        87161195*u^9*v^5*w^2 - 88156160*u^8*v^6*w^2 - 33905928*u^7*v^7*w^2 + 
        54785864*u^6*v^8*w^2 + 127495298*u^5*v^9*w^2 + 
        133297600*u^4*v^10*w^2 + 80126050*u^3*v^11*w^2 + 
        26406812*u^2*v^12*w^2 + 3699149*u*v^13*w^2 - 341110*u*v^4*w^3 - 
        56823606*u^9*v^4*w^3 - 106563730*u^8*v^5*w^3 - 65338980*u^7*v^6*w^3 + 
        91399560*u^6*v^7*w^3 + 288400180*u^5*v^8*w^3 + 
        367139379*u^4*v^9*w^3 + 259950530*u^3*v^10*w^3 + 
        98643328*u^2*v^11*w^3 + 15630930*u*v^12*w^3 - 36335054*u^7*v^5*w^4 + 
        75112520*u^6*v^6*w^4 + 344557612*u^5*v^7*w^4 + 
        560895616*u^4*v^8*w^4 + 482735165*u^3*v^9*w^4 + 
        215586196*u^2*v^10*w^4 + 39272758*u*v^11*w^4 + 
        159219844*u^5*v^6*w^5 + 447234970*u^4*v^7*w^5 + 
        524817130*u^3*v^8*w^5 + 292629444*u^2*v^9*w^5 + 63509705*u*v^10*w^5 + 
        232902824*u^3*v^7*w^6 + 220139832*u^2*v^8*w^6 + 64072737*u*v^9*w^6 + 
        27506004*u*v^8*w^7])/352800], 
   s3asym[131770800*u^21*v^12 - 131770800*u^22*v^12 + 922395600*u^20*v^13 - 
      1054166400*u^21*v^13 + 2635416000*u^19*v^14 - 3557811600*u^20*v^14 + 
      3689582400*u^18*v^15 - 6324998400*u^19*v^15 + 1844791200*u^17*v^16 - 
      5534373600*u^18*v^16 + 539781480*u^21*v^11*w - 539781480*u^22*v^11*w + 
      5372418240*u^20*v^12*w - 6043970520*u^21*v^12*w + 
      20899098360*u^19*v^13*w - 27193912200*u^20*v^13*w + 
      40667840640*u^18*v^14*w - 64202355000*u^19*v^14*w + 
      37429151760*u^17*v^15*w - 81786574800*u^18*v^15*w - 
      39273942960*u^17*v^16*w + 759476760*u^21*v^10*w^2 - 
      759476760*u^22*v^10*w^2 + 11729441640*u^20*v^11*w^2 - 
      13028699880*u^21*v^11*w^2 + 64530324600*u^19*v^12*w^2 - 
      81632184480*u^20*v^12*w^2 + 173291685000*u^18*v^13*w^2 - 
      258721107960*u^19*v^13*w^2 + 238595372400*u^17*v^14*w^2 - 
      452554898040*u^18*v^14*w^2 + 118864047120*u^16*v^15*w^2 - 
      394888571280*u^17*v^15*w^2 + 478507680*u^21*v^9*w^3 - 
      478507680*u^22*v^9*w^3 + 12500647740*u^20*v^10*w^3 - 
      13738632180*u^21*v^10*w^3 + 102499978560*u^19*v^11*w^3 - 
      126730067940*u^20*v^11*w^3 + 386661863700*u^18*v^12*w^3 - 
      553692166860*u^19*v^12*w^3 + 754912855200*u^17*v^13*w^3 - 
      1314866403900*u^18*v^13*w^3 + 700207840920*u^16*v^14*w^3 - 
      1693716068520*u^17*v^14*w^3 - 819071888040*u^16*v^15*w^3 + 
      145253780*u^21*v^8*w^4 - 145253780*u^22*v^8*w^4 + 
      6987116780*u^20*v^9*w^4 - 7610878240*u^21*v^9*w^4 + 
      91621346460*u^19*v^10*w^4 - 111109110980*u^20*v^10*w^4 + 
      504264406660*u^18*v^11*w^4 - 698385731680*u^19*v^11*w^4 + 
      1390607115100*u^17*v^12*w^4 - 2281533385460*u^18*v^12*w^4 + 
      1960691947620*u^16*v^13*w^4 - 4106211917920*u^17*v^13*w^4 + 
      989569755720*u^15*v^14*w^4 - 3650469544260*u^16*v^14*w^4 + 
      22876616*u^21*v^7*w^5 - 22876616*u^22*v^7*w^5 + 
      2064245442*u^20*v^8*w^5 - 2232375838*u^21*v^8*w^5 + 
      46987823540*u^19*v^9*w^5 - 56039185762*u^20*v^9*w^5 + 
      399901328008*u^18*v^10*w^5 - 538510498008*u^19*v^10*w^5 + 
      1595414010204*u^17*v^11*w^5 - 2499579744872*u^18*v^11*w^5 + 
      3258810896362*u^16*v^12*w^5 - 6244832021666*u^17*v^12*w^5 + 
      3108271292784*u^15*v^13*w^5 - 8327774136766*u^16*v^13*w^5 - 
      4097841048504*u^15*v^14*w^5 + 316836184*u^20*v^7*w^6 - 
      339712800*u^21*v^7*w^6 + 13582940014*u^19*v^8*w^6 - 
      15964021640*u^20*v^8*w^6 + 192856252806*u^18*v^9*w^6 - 
      253427016360*u^19*v^9*w^6 + 1166204164706*u^17*v^10*w^6 - 
      1758961745520*u^18*v^10*w^6 + 3461942089130*u^16*v^11*w^6 - 
      6223560264040*u^17*v^11*w^6 + 5123762849268*u^15*v^12*w^6 - 
      11844515834760*u^16*v^12*w^6 + 2648434775868*u^14*v^13*w^6 - 
      10880468917920*u^15*v^13*w^6 + 47096000*u^11*v^8*w^7 + 
      46883094930*u^18*v^8*w^7 - 60475858045*u^19*v^8*w^7 + 
      164194366*u^10*v^9*w^7 + 518615569920*u^17*v^9*w^7 - 
      758665327966*u^18*v^9*w^7 + 2368475993982*u^16*v^10*w^7 - 
      4055193553950*u^17*v^10*w^7 + 5256953207968*u^15*v^11*w^7 - 
      11092548071675*u^16*v^11*w^7 + 5251614245780*u^14*v^12*w^7 - 
      15639430449334*u^15*v^12*w^7 - 7903569625504*u^14*v^13*w^7 + 
      788022519564*u^16*v^9*w^8 - 1308767740328*u^17*v^9*w^8 + 
      3195831974398*u^15*v^10*w^8 - 6364558299352*u^16*v^10*w^8 + 
      5350378648482*u^14*v^11*w^8 - 13831122376575*u^15*v^11*w^8 + 
      2907481817870*u^13*v^12*w^8 - 13537168034132*u^14*v^12*w^8 + 
      2257907858570*u^14*v^10*w^9 - 5474820234778*u^15*v^10*w^9 + 
      3082137344468*u^13*v^11*w^9 - 10737024703160*u^14*v^11*w^9 - 
      6016958852702*u^13*v^12*w^9 + 584944764936*u^12*v^11*w^10 - 
      3690901195912*u^13*v^11*w^10]/(59270400*u^6*v^6*w^6)}}, 
 {{cyc[(Log[u]*(Pi^2*u^2 - 29*Pi^2*v*w + vwsym[-(Pi^2*u*v) + 6*Pi^2*v^2]))/
      (72*(u - v)*(u - w))] + 
    s3sym[((-12*u^2*v + 12*u*v^2 + v^3 - 12*u^2*w + 24*u*v*w - 9*v^2*w + 
        12*u*w^2 - 9*v*w^2 + w^3)*T3[u, v, w])/(6*(u - v)*(u - w)*(v - w))] + 
    (143*Zeta[3])/12, (121*Pi^2)/48 + 
    cyc[(Log[u]^2*(-285*u^2 - 283*v*w + vwsym[285*u*v + 17*v^2]))/
       (72*(u - v)*(u - w)) + (Log[v]*Log[w]*(365*u^2 + 319*v*w + 
         vwsym[-365*u*v + 44*v^2]))/(72*(u - v)*(u - w)) + 
      (T2[v, w]*(-101*u^6 - 193*u^4*v*w - 176*u^2*v^2*w^2 - 48*v^3*w^3 + 
         vwsym[-111*u^5*v - 12*u^4*v^2 - 2*u^3*v^3 - 98*u^3*v^2*w - 
           30*u^2*v^3*w - 76*u*v^3*w^2]))/(24*u^4*(u - v)*(u - w))], 
   cyc[(Log[u]*(-97200*u^4*v^2*w^2 + 347268*u^2*v^3*w^3 - 152024*v^4*w^4 + 
       vwsym[-43200*u^4*v^4 + 43200*u^3*v^5 - 90000*u^4*v^3*w + 
         21600*u^3*v^4*w + 68400*u^2*v^5*w - 95400*u^3*v^3*w^2 + 
         165600*u^2*v^4*w^2 + 27000*u*v^5*w^2 + 178035*u*v^4*w^3 + 
         19936*v^5*w^3]))/(21600*(u - v)*v^3*(u - w)*w^3)], 
   (26898431*u^3*v^3*w^3 + cyc[-3364200*u^4*v^2*w^2 + 3364200*u^5*v^2*w^2 - 
       8104800*u^2*v^3*w^3 - 1512000*v^4*w^4 + 7600800*u*v^4*w^4] + 
     s3sym[1512000*u^5*v^4 - 3130800*u^4*v^3*w + 3130800*u^5*v^3*w + 
       14211000*u^4*v^3*w^2])/(172800*u^3*v^3*w^3)}, 
  {0, (Log[u]*vwasym[-336*u^2*v^2*w + 401*u^6*v^2*w + 188*u*v^3*w + 
        1346*u^5*v^3*w + 12*v^4*w + 1362*u^4*v^4*w + 8*u^3*v^5*w - 
        703*u^2*v^6*w - 306*u*v^7*w - 12*v^8*w + 60*v^3*w^2 + 
        1314*u^4*v^3*w^2 - 176*u^3*v^4*w^2 - 2397*u^2*v^5*w^2 - 
        1416*u*v^6*w^2 - 108*v^7*w^2 - 1694*u^2*v^4*w^3 - 1914*u*v^5*w^3 - 
        252*v^6*w^3 - 156*v^5*w^4])/(360*u) + 
    vwasym[((842*u^3*v*w - 218*u^7*v*w - 13760*u^2*v^2*w + 14766*u^6*v^2*w + 
        12280*u*v^3*w + 46921*u^5*v^3*w + 30*v^4*w + 35634*u^4*v^4*w - 
        23724*u^3*v^5*w - 41834*u^2*v^6*w - 14443*u*v^7*w - 30*v^8*w + 
        9190*u^2*v*w^2 - 12708*u^6*v*w^2 - 9500*u*v^2*w^2 + 
        22473*u^5*v^2*w^2 + 150*v^3*w^2 + 96106*u^4*v^3*w^2 + 
        26130*u^3*v^4*w^2 - 82896*u^2*v^5*w^2 - 48371*u*v^6*w^2 - 
        270*v^7*w^2 - 3020*u*v*w^3 - 44526*u^5*v*w^3 - 150*v^2*w^3 + 
        5358*u^4*v^2*w^3 + 101706*u^3*v^3*w^3 + 8604*u^2*v^4*w^3 - 
        43848*u*v^5*w^3 - 630*v^6*w^3 - 30*v*w^4 - 55354*u^4*v*w^4 + 
        29166*u^3*v^2*w^4 + 103408*u^2*v^3*w^4 + 18498*u*v^4*w^4 - 
        390*v^5*w^4 - 22686*u^3*v*w^5 + 58590*u^2*v^2*w^5 + 51517*u*v^3*w^5 + 
        390*v^4*w^5 + 4848*u^2*v*w^6 + 27345*u*v^2*w^6 + 630*v^3*w^6 + 
        4246*u*v*w^7 + 270*v^2*w^7 + 30*v*w^8)*Log[v])/(3600*u)], 
   vwasym[188160*u^14*v^9 - 188160*u^15*v^9 + 940800*u^13*v^10 - 
      1128960*u^14*v^10 + 1881600*u^12*v^11 - 2822400*u^13*v^11 + 
      1881600*u^11*v^12 - 3763200*u^12*v^12 + 940800*u^10*v^13 - 
      2822400*u^11*v^13 + 188160*u^9*v^14 - 1128960*u^10*v^14 - 
      188160*u^9*v^15 + 378600*u^14*v^8*w - 378600*u^15*v^8*w + 
      2846136*u^13*v^9*w - 3412896*u^14*v^9*w + 7799040*u^12*v^10*w - 
      11585976*u^13*v^10*w + 10306800*u^11*v^11*w - 19987440*u^12*v^11*w + 
      6908520*u^10*v^12*w - 19096920*u^11*v^12*w + 2133720*u^9*v^13*w - 
      9983040*u^10*v^13*w + 200496*u^8*v^14*w - 2522376*u^9*v^14*w - 
      200496*u^8*v^15*w + 244580*u^14*v^7*w^2 - 244580*u^15*v^7*w^2 + 
      3170372*u^13*v^8*w^2 - 3793552*u^14*v^8*w^2 + 12604092*u^12*v^9*w^2 - 
      18620600*u^13*v^9*w^2 + 22479676*u^11*v^10*w^2 - 
      42882808*u^12*v^10*w^2 + 19853884*u^10*v^11*w^2 - 
      52640360*u^11*v^11*w^2 + 8305116*u^9*v^12*w^2 - 
      35067520*u^10*v^12*w^2 + 1256996*u^8*v^13*w^2 - 11695832*u^9*v^13*w^2 + 
      4388*u^7*v^14*w^2 - 1461880*u^8*v^14*w^2 - 4388*u^7*v^15*w^2 + 
      56220*u^14*v^6*w^3 - 56220*u^15*v^6*w^3 + 1572902*u^13*v^7*w^3 - 
      1873702*u^14*v^7*w^3 + 10053266*u^12*v^8*w^3 - 14796540*u^13*v^8*w^3 + 
      25296834*u^11*v^9*w^3 - 47954192*u^12*v^9*w^3 + 
      29688694*u^10*v^10*w^3 - 77465204*u^11*v^10*w^3 + 
      16137802*u^9*v^11*w^3 - 65680380*u^10*v^11*w^3 + 3154734*u^8*v^12*w^3 - 
      27597652*u^9*v^12*w^3 - 74290*u^7*v^13*w^3 - 4337440*u^8*v^13*w^3 - 
      19666*u^6*v^14*w^3 + 89568*u^7*v^14*w^3 + 19666*u^6*v^15*w^3 + 
      3062*u^14*v^5*w^4 - 3062*u^15*v^5*w^4 + 330464*u^13*v^6*w^4 - 
      389746*u^14*v^6*w^4 + 4103244*u^12*v^7*w^4 - 6006610*u^13*v^7*w^4 + 
      15774742*u^11*v^8*w^4 - 29931252*u^12*v^8*w^4 + 25277800*u^10*v^9*w^4 - 
      66349376*u^11*v^9*w^4 + 17510838*u^9*v^10*w^4 - 
      72477332*u^10*v^10*w^4 + 3768116*u^8*v^11*w^4 - 37416756*u^9*v^11*w^4 - 
      618670*u^7*v^12*w^4 - 6304180*u^8*v^12*w^4 - 157278*u^6*v^13*w^4 + 
      850238*u^7*v^13*w^4 - 2430*u^5*v^14*w^4 + 179374*u^6*v^14*w^4 + 
      2430*u^5*v^15*w^4 + 800568*u^9*v^6*w^5 + 807536*u^12*v^6*w^5 - 
      2609692*u^13*v^6*w^5 + 296184*u^8*v^7*w^5 + 5740528*u^11*v^7*w^5 - 
      16996701*u^12*v^7*w^5 - 516648*u^7*v^8*w^5 + 13381016*u^10*v^8*w^5 - 
      44534743*u^11*v^8*w^5 - 12264*u^6*v^9*w^5 + 12067720*u^9*v^9*w^5 - 
      55247146*u^10*v^9*w^5 + 2806444*u^8*v^10*w^5 - 29481512*u^9*v^10*w^5 - 
      1076280*u^7*v^11*w^5 - 1773357*u^8*v^11*w^5 - 200242*u^6*v^12*w^5 + 
      2973899*u^7*v^12*w^5 + 69496*u^5*v^13*w^5 + 301152*u^6*v^13*w^5 + 
      9772*u^4*v^14*w^5 - 76838*u^5*v^14*w^5 - 9772*u^4*v^15*w^5 + 
      223344*u^7*v^7*w^6 + 4016206*u^10*v^7*w^6 - 20807411*u^11*v^7*w^6 - 
      589488*u^6*v^8*w^6 + 6777574*u^9*v^8*w^6 - 37792357*u^10*v^8*w^6 - 
      12264*u^5*v^9*w^6 + 4472832*u^8*v^9*w^6 - 18777692*u^9*v^9*w^6 + 
      2900860*u^7*v^10*w^6 + 5558422*u^8*v^10*w^6 + 3120790*u^6*v^11*w^6 + 
      3404869*u^7*v^11*w^6 + 1825626*u^5*v^12*w^6 - 3542355*u^6*v^12*w^6 + 
      477664*u^4*v^13*w^6 - 2359658*u^5*v^13*w^6 + 50140*u^3*v^14*w^6 - 
      537576*u^4*v^14*w^6 - 50140*u^3*v^15*w^6 - 72840*u^5*v^8*w^7 + 
      3493470*u^8*v^8*w^7 - 8574628*u^9*v^8*w^7 + 7780818*u^7*v^9*w^7 + 
      4793115*u^8*v^9*w^7 + 11015952*u^6*v^10*w^7 - 2762323*u^7*v^10*w^7 + 
      8351024*u^5*v^11*w^7 - 17565882*u^6*v^11*w^7 + 3152060*u^4*v^12*w^7 - 
      13203598*u^5*v^12*w^7 + 472320*u^3*v^13*w^7 - 4102044*u^4*v^13*w^7 - 
      6720*u^2*v^14*w^7 - 515740*u^3*v^14*w^7 + 6720*u^2*v^15*w^7 + 
      7687092*u^6*v^9*w^8 - 3804135*u^7*v^9*w^8 + 10615064*u^5*v^10*w^8 - 
      23033285*u^6*v^10*w^8 + 4541356*u^4*v^11*w^8 - 23210876*u^5*v^11*w^8 - 
      1104760*u^3*v^12*w^8 - 6588656*u^4*v^12*w^8 - 1452960*u^2*v^13*w^8 + 
      2085400*u^3*v^13*w^8 - 318480*u*v^14*w^8 + 1778160*u^2*v^14*w^8 + 
      318480*u*v^15*w^8 + 1574948*u^4*v^10*w^9 - 12005428*u^5*v^10*w^9 - 
      4554880*u^3*v^11*w^9 - 1561424*u^4*v^11*w^9 - 6012000*u^2*v^12*w^9 + 
      11671640*u^3*v^12*w^9 - 2402880*u*v^13*w^9 + 9867840*u^2*v^13*w^9 - 
      282240*v^14*w^9 + 3003600*u*v^14*w^9 + 282240*v^15*w^9 - 
      4565760*u^2*v^11*w^10 + 9120640*u^3*v^11*w^10 - 3850320*u*v^12*w^10 + 
      14428080*u^2*v^12*w^10 - 846720*v^13*w^10 + 7099920*u*v^13*w^10 + 
      1128960*v^14*w^10 - 564480*v^12*w^11 + 4414800*u*v^12*w^11 + 
      1411200*v^13*w^11]/(86400*u^6*v^4*(u + v)*w^4*(u + w))}}, 
 {{cyc[(Log[u]*(35*Pi^2*u^4 + 255*Pi^2*u^2*v*w + 194*Pi^2*v^2*w^2 + 
        vwsym[-105*Pi^2*u^3*v + 75*Pi^2*u^2*v^2 + 25*Pi^2*u*v^3 + 
          24*Pi^2*v^4 - 275*Pi^2*u*v^2*w - 151*Pi^2*v^3*w]))/
      (360*(u - v)*(u - w)*(u^2 + v^2 + w^2))] + 
    s3sym[((-60*u^4*v + 60*u^3*v^2 - 65*u^2*v^3 + 70*u*v^4 + 4*v^5 - 
        60*u^4*w + 120*u^3*v*w - 135*u^2*v^2*w + 160*u*v^3*w - 50*v^4*w + 
        60*u^3*w^2 - 135*u^2*v*w^2 + 180*u*v^2*w^2 - 50*v^3*w^2 - 
        65*u^2*w^3 + 160*u*v*w^3 - 50*v^2*w^3 + 70*u*w^4 - 50*v*w^4 + 4*w^5)*
       T3[u, v, w])/(30*(u - v)*(u - w)*(v - w)*(u^2 + v^2 + w^2))] + 
    (143*Zeta[3])/12, cyc[3171*Pi^2*u^2 + 751*Pi^2*v*w]/
     (1440*(u^2 + v^2 + w^2)) + 
    cyc[(Log[u]^2*(-1425*u^4 - 1435*u^2*v*w - 72*v^2*w^2 + 
         vwsym[1425*u^3*v - 1510*u^2*v^2 + 1595*u*v^3 + 64*v^4 + 
           1615*u*v^2*w - 1377*v^3*w]))/(360*(u - v)*(u - w)*
        (u^2 + v^2 + w^2)) + (Log[v]*Log[w]*(4607*u^4 + 7340*u^2*v*w + 
         1023*v^2*w^2 + vwsym[-5880*u^3*v + 5240*u^2*v^2 - 3607*u*v^3 + 
           370*v^4 - 5127*u*v^2*w + 3583*v^3*w]))/(720*(u - v)*(u - w)*
        (u^2 + v^2 + w^2)) + (T2[v, w]*(-4083*u^10 - 9700*u^8*v*w - 
         32307*u^6*v^2*w^2 - 63480*u^4*v^3*w^3 - 43024*u^2*v^4*w^4 - 
         6240*v^5*w^5 + vwsym[-4680*u^9*v - 4300*u^8*v^2 - 4029*u^7*v^3 - 
           370*u^6*v^4 - 44*u^5*v^5 - 15549*u^7*v^2*w - 13747*u^6*v^3*w - 
           4844*u^5*v^4*w - 900*u^4*v^5*w - 39224*u^5*v^3*w^2 - 
           22320*u^4*v^4*w^2 - 4880*u^3*v^5*w^2 - 45960*u^3*v^4*w^3 - 
           12340*u^2*v^5*w^3 - 14556*u*v^5*w^4]))/(720*u^6*(u - v)*(u - w)*
        (u^2 + v^2 + w^2))], 
   cyc[(Log[u]*(-39693430*u^6*v^4*w^4 - 25035674*u^4*v^5*w^5 + 
       96117347*u^2*v^6*w^6 + 20196636*v^7*w^7 + 
       vwsym[-9172800*u^6*v^8 + 9172800*u^5*v^9 - 25983720*u^6*v^7*w + 
         4586400*u^5*v^8*w + 21397320*u^4*v^9*w - 36482460*u^6*v^6*w^2 - 
         37461480*u^5*v^7*w^2 + 55804140*u^4*v^8*w^2 + 18139800*u^3*v^9*w^2 - 
         39425400*u^6*v^5*w^3 - 77589540*u^5*v^6*w^3 + 40383840*u^4*v^7*w^3 + 
         69457500*u^3*v^8*w^3 + 7173600*u^2*v^9*w^3 - 92083740*u^5*v^5*w^4 - 
         10435530*u^4*v^6*w^4 + 105815500*u^3*v^7*w^4 + 
         35074200*u^2*v^8*w^4 + 1323000*u*v^9*w^4 + 110311341*u^3*v^6*w^5 + 
         76628045*u^2*v^7*w^5 + 18567701*u*v^8*w^5 + 966761*v^9*w^5 + 
         13715917*u*v^7*w^6 - 15724634*v^8*w^6]))/(1058400*(u - v)*v^5*
      (u - w)*w^5*(u^2 + v^2 + w^2))], 
   (cyc[-15945100339*u^8*v^4*w^4 + 15945100339*u^9*v^4*w^4 - 
       103986875419*u^6*v^5*w^5 + 219079595414*u^7*v^5*w^5 - 
       89953339462*u^4*v^6*w^6 + 279557224669*u^5*v^6*w^6 - 
       34828624740*u^2*v^7*w^7 + 137940150096*u^3*v^7*w^7 - 
       3738974400*v^8*w^8 + 24462795672*u*v^8*w^8] + 
     s3sym[3738974400*u^9*v^8 - 10554539436*u^8*v^7*w + 
       10554539436*u^9*v^7*w - 14730178218*u^8*v^6*w^2 + 
       14730178218*u^9*v^6*w^2 + 58957816554*u^8*v^7*w^2 - 
       15851292240*u^8*v^5*w^3 + 15851292240*u^9*v^5*w^3 - 
       53563300518*u^7*v^6*w^3 + 82462726416*u^8*v^6*w^3 - 
       59581551078*u^7*v^5*w^4 + 89537309617*u^8*v^5*w^4 + 
       196646587438*u^7*v^6*w^4])/(88905600*u^5*v^5*w^5*(u^2 + v^2 + w^2))}, 
  {0, (Log[u]*vwasym[19704*u^4*v^2*w - 24709*u^10*v^2*w - 1172*u^3*v^3*w - 
        143295*u^9*v^3*w + 24390*u^2*v^4*w - 374273*u^8*v^4*w - 
        14740*u*v^5*w - 599107*u^7*v^5*w - 600*v^6*w - 645495*u^6*v^6*w - 
        422509*u^5*v^7*w - 66035*u^4*v^8*w + 132207*u^3*v^9*w + 
        101848*u^2*v^10*w + 24640*u*v^11*w + 600*v^12*w - 77560*u^2*v^3*w^2 - 
        224961*u^8*v^3*w^2 + 5600*u*v^4*w^2 - 357022*u^7*v^4*w^2 - 
        4200*v^5*w^2 - 22485*u^6*v^5*w^2 + 490404*u^5*v^6*w^2 + 
        851905*u^4*v^7*w^2 + 916914*u^3*v^8*w^2 + 570168*u^2*v^9*w^2 + 
        156840*u*v^10*w^2 + 7800*v^11*w^2 + 619410*u^6*v^4*w^3 + 
        2226735*u^5*v^5*w^3 + 2897925*u^4*v^6*w^3 + 2273586*u^3*v^7*w^3 + 
        1269120*u^2*v^8*w^3 + 402000*u*v^9*w^3 + 34200*v^10*w^3 + 
        1979985*u^4*v^5*w^4 + 2325258*u^3*v^6*w^4 + 1404832*u^2*v^7*w^4 + 
        532400*u*v^8*w^4 + 75000*v^9*w^4 + 604032*u^2*v^6*w^5 + 
        362960*u*v^7*w^5 + 88800*v^8*w^5 + 40800*v^7*w^6])/(25200*u) + 
    vwasym[((-30570*u^5*v*w + 6256*u^11*v*w + 576772*u^4*v^2*w - 
        643346*u^10*v^2*w - 520646*u^3*v^3*w - 3480086*u^9*v^3*w + 
        724920*u^2*v^4*w - 7828234*u^8*v^4*w - 618660*u*v^5*w - 
        10011239*u^7*v^5*w - 1050*v^6*w - 7920178*u^6*v^6*w - 
        2188781*u^5*v^7*w + 4118084*u^4*v^8*w + 6062311*u^3*v^9*w + 
        3359376*u^2*v^10*w + 698291*u*v^11*w + 1050*v^12*w - 
        424998*u^4*v*w^2 + 556644*u^10*v*w^2 + 857304*u^3*v^2*w^2 - 
        1624332*u^9*v^2*w^2 - 1283800*u^2*v^3*w^2 - 12753962*u^8*v^3*w^2 + 
        518420*u*v^4*w^2 - 23827530*u^7*v^4*w^2 - 7350*v^5*w^2 - 
        20031474*u^6*v^5*w^2 - 5279056*u^5*v^6*w^2 + 11329548*u^4*v^7*w^2 + 
        20462118*u^3*v^8*w^2 + 14298490*u^2*v^9*w^2 + 3681696*u*v^10*w^2 + 
        13650*v^11*w^2 - 158186*u^3*v*w^3 + 3321508*u^9*v*w^3 + 
        1487150*u^2*v^2*w^3 - 387212*u^8*v^2*w^3 - 526260*u*v^3*w^3 - 
        26078261*u^7*v^3*w^3 - 41195632*u^6*v^4*w^3 - 20335900*u^5*v^5*w^3 + 
        8664218*u^4*v^6*w^3 + 26151823*u^3*v^7*w^3 + 23818384*u^2*v^8*w^3 + 
        7900438*u*v^9*w^3 + 59850*v^10*w^3 - 459970*u^2*v*w^4 + 
        9218910*u^8*v*w^4 + 499800*u*v^2*w^4 + 1431940*u^7*v^2*w^4 - 
        47949538*u^6*v^3*w^4 - 67492220*u^5*v^4*w^4 - 30410000*u^4*v^5*w^4 + 
        6477200*u^3*v^6*w^4 + 18153730*u^2*v^7*w^4 + 8727432*u*v^8*w^4 + 
        131250*v^9*w^4 + 148120*u*v*w^5 + 15731440*u^7*v*w^5 + 7350*v^2*w^5 - 
        643506*u^6*v^2*w^5 - 70046155*u^5*v^3*w^5 - 85546060*u^4*v^4*w^5 - 
        38146035*u^3*v^5*w^5 - 2076940*u^2*v^6*w^5 + 4349644*u*v^7*w^5 + 
        155400*v^8*w^5 + 1050*v*w^6 + 18234296*u^6*v*w^6 - 
        5621056*u^5*v^2*w^6 - 70810456*u^4*v^3*w^6 - 70752394*u^3*v^4*w^6 - 
        26471134*u^2*v^5*w^6 - 2602444*u*v^6*w^6 + 71400*v^7*w^6 + 
        14178504*u^5*v*w^7 - 10793122*u^4*v^2*w^7 - 50926547*u^3*v^3*w^7 - 
        37156120*u^2*v^4*w^7 - 8574834*u*v^5*w^7 - 71400*v^6*w^7 + 
        6334028*u^4*v*w^8 - 12391452*u^3*v^2*w^8 - 24951026*u^2*v^3*w^8 - 
        9785152*u*v^4*w^8 - 155400*v^5*w^8 + 653920*u^3*v*w^9 - 
        7586300*u^2*v^2*w^9 - 5993783*u*v^3*w^9 - 131250*v^4*w^9 - 
        671660*u^2*v*w^10 - 1862236*u*v^2*w^10 - 59850*v^3*w^10 - 
        220460*u*v*w^11 - 13650*v^2*w^11 - 1050*v*w^12)*Log[v])/(176400*u)], 
   vwasym[-2714796000*u^20*v^13 + 2714796000*u^21*v^13 - 
      19003572000*u^19*v^14 + 21718368000*u^20*v^14 - 57010716000*u^18*v^15 + 
      76014288000*u^19*v^15 - 95017860000*u^17*v^16 + 
      152028576000*u^18*v^16 - 95017860000*u^16*v^17 + 
      190035720000*u^17*v^17 - 57010716000*u^15*v^18 + 
      152028576000*u^16*v^18 - 19003572000*u^14*v^19 + 
      76014288000*u^15*v^19 - 2714796000*u^13*v^20 + 21718368000*u^14*v^20 + 
      2714796000*u^13*v^21 - 7686630000*u^20*v^12*w + 
      7686630000*u^21*v^12*w - 75298608000*u^19*v^13*w + 
      85700034000*u^20*v^13*w - 295575840000*u^18*v^14*w + 
      389878020000*u^19*v^14*w - 622635552000*u^17*v^15*w + 
      975222108000*u^18*v^15*w - 776927340000*u^16*v^16*w + 
      1494580752000*u^17*v^16*w - 587870640000*u^15*v^17*w + 
      1459815840000*u^16*v^17*w - 260810928000*u^14*v^18*w + 
      905692284000*u^15*v^18*w - 60399360000*u^13*v^19*w + 
      340213860000*u^14*v^19*w - 5203422000*u^12*v^20*w + 
      68317578000*u^13*v^20*w + 5203422000*u^12*v^21*w - 
      8228766000*u^20*v^11*w^2 + 8228766000*u^21*v^11*w^2 - 
      120110037600*u^19*v^12*w^2 + 136025433600*u^20*v^12*w^2 - 
      639237774000*u^18*v^13*w^2 + 834646419600*u^19*v^13*w^2 - 
      1736255077200*u^17*v^14*w^2 + 2671068691200*u^18*v^14*w^2 - 
      2723596738800*u^16*v^15*w^2 + 5082487368000*u^17*v^15*w^2 - 
      2576601510000*u^15*v^16*w^2 + 6077125588800*u^16*v^16*w^2 - 
      1457163867600*u^14*v^17*w^2 + 4621636017600*u^15*v^17*w^2 - 
      461171550000*u^13*v^18*w^2 + 2179146345600*u^14*v^18*w^2 - 
      68961295200*u^12*v^19*w^2 + 590532205200*u^13*v^19*w^2 - 
      3050266800*u^11*v^20*w^2 + 77214984000*u^12*v^20*w^2 + 
      3050266800*u^11*v^21*w^2 - 4180562400*u^20*v^10*w^3 + 
      4180562400*u^21*v^10*w^3 - 98489338920*u^19*v^11*w^3 + 
      110898667320*u^20*v^11*w^3 - 747577574520*u^18*v^12*w^3 + 
      966176951040*u^19*v^12*w^3 - 2698025709120*u^17*v^13*w^3 + 
      4084841057640*u^18*v^13*w^3 - 5406761349360*u^16*v^14*w^3 + 
      9841042135680*u^17*v^14*w^3 - 6415857038640*u^15*v^15*w^3 + 
      14546215126800*u^16*v^15*w^3 - 4555777235520*u^14*v^16*w^3 + 
      13548235784160*u^15*v^16*w^3 - 1861772915520*u^13*v^17*w^3 + 
      7874714018640*u^14*v^17*w^3 - 391664177520*u^12*v^18*w^3 + 
      2714608643040*u^13*v^18*w^3 - 32243659560*u^11*v^19*w^3 + 
      492869132280*u^12*v^19*w^3 - 427762440*u^10*v^20*w^3 + 
      35721688800*u^11*v^20*w^3 + 427762440*u^10*v^21*w^3 - 
      1036619500*u^20*v^9*w^4 + 1036619500*u^21*v^9*w^4 - 
      43923329940*u^19*v^10*w^4 + 49140511840*u^20*v^10*w^4 - 
      511170018940*u^18*v^11*w^4 + 653582687800*u^19*v^11*w^4 - 
      2561514895380*u^17*v^12*w^4 + 3820262488840*u^18*v^12*w^4 - 
      6728454906600*u^16*v^13*w^4 + 11987995511100*u^17*v^13*w^4 - 
      10138722939240*u^15*v^14*w^4 + 22273939195200*u^16*v^14*w^4 - 
      9026915905560*u^14*v^15*w^4 + 25581495883440*u^15*v^15*w^4 - 
      4655998427640*u^13*v^16*w^4 + 18238691568720*u^14*v^16*w^4 - 
      1280403574380*u^12*v^17*w^4 + 7798174917540*u^13*v^17*w^4 - 
      151255999300*u^11*v^18*w^4 + 1823323751200*u^12*v^18*w^4 - 
      3288224940*u^10*v^19*w^4 + 186787883800*u^11*v^19*w^4 + 
      146341580*u^9*v^20*w^4 + 3569645800*u^10*v^20*w^4 - 
      146341580*u^9*v^21*w^4 - 114542400*u^20*v^8*w^5 + 
      114542400*u^21*v^8*w^5 - 10343702390*u^19*v^9*w^5 + 
      11494864290*u^20*v^9*w^5 - 205563637930*u^18*v^10*w^5 + 
      259830670260*u^19*v^10*w^5 - 1527035613950*u^17*v^11*w^5 + 
      2243769270820*u^18*v^11*w^5 - 5465868562490*u^16*v^12*w^5 + 
      9554419071820*u^17*v^12*w^5 - 10687887284620*u^15*v^13*w^5 + 
      22882210753710*u^16*v^13*w^5 - 12028937831540*u^14*v^14*w^5 + 
      32855548055400*u^15*v^14*w^5 - 7774376456140*u^13*v^15*w^5 + 
      28830230193240*u^14*v^15*w^5 - 2701518514100*u^12*v^16*w^5 + 
      15131893397880*u^13*v^16*w^5 - 412979836990*u^11*v^17*w^5 + 
      4394901925470*u^12*v^17*w^5 - 8812194370*u^10*v^18*w^5 + 
      573048030660*u^11*v^18*w^5 + 1849213450*u^9*v^19*w^5 + 
      10251205860*u^10*v^19*w^5 + 41602190*u^8*v^20*w^5 - 
      2037157220*u^9*v^20*w^5 - 41602190*u^8*v^21*w^5 - 
      3729250*u^20*v^7*w^6 + 3729250*u^21*v^7*w^6 - 1137784340*u^19*v^8*w^6 + 
      1256055990*u^20*v^8*w^6 - 46164632360*u^18*v^9*w^6 + 
      57646119090*u^19*v^9*w^6 - 563142412630*u^17*v^10*w^6 + 
      814870682920*u^18*v^10*w^6 - 2914626042090*u^16*v^11*w^6 + 
      5004804068670*u^17*v^11*w^6 - 7651704706030*u^15*v^12*w^6 + 
      16032199310610*u^16*v^12*w^6 - 11074916644960*u^14*v^13*w^6 + 
      29414508635610*u^15*v^13*w^6 - 8990930526060*u^13*v^14*w^6 + 
      32094785002560*u^14*v^14*w^6 - 3879139957910*u^12*v^15*w^6 + 
      20644446940110*u^13*v^15*w^6 - 719073537840*u^11*v^16*w^6 + 
      7299732009850*u^12*v^16*w^6 - 927665480*u^10*v^17*w^6 + 
      1132981040310*u^11*v^17*w^6 + 10707453330*u^9*v^18*w^6 - 
      967593480*u^10*v^18*w^6 + 500732050*u^8*v^19*w^6 - 
      13057398830*u^9*v^19*w^6 + 3573570*u^7*v^20*w^6 - 
      545907810*u^8*v^20*w^6 - 3573570*u^7*v^21*w^6 - 
      1243323704*u^13*v^8*w^7 - 4996582780*u^18*v^8*w^7 + 
      8424293114*u^19*v^8*w^7 - 824238632*u^12*v^9*w^7 - 
      121416791580*u^17*v^9*w^7 + 187788664466*u^18*v^9*w^7 - 
      1117668888*u^11*v^10*w^7 - 998262852510*u^16*v^10*w^7 + 
      1728112601400*u^17*v^10*w^7 - 603488480*u^10*v^11*w^7 - 
      3707883452560*u^15*v^11*w^7 + 7702420560773*u^16*v^11*w^7 + 
      948750880*u^9*v^12*w^7 - 7100607840200*u^14*v^12*w^7 + 
      18560392329885*u^15*v^12*w^7 + 15485400*u^8*v^13*w^7 - 
      7322058910320*u^13*v^13*w^7 + 25580921167669*u^14*v^13*w^7 - 
      3892901522370*u^12*v^14*w^7 + 20242625914301*u^13*v^14*w^7 - 
      829886138760*u^11*v^15*w^7 + 8595078530415*u^12*v^15*w^7 + 
      47308214940*u^10*v^16*w^7 + 1482124756823*u^11*v^16*w^7 + 
      33601868300*u^9*v^17*w^7 - 90286116435*u^10*v^17*w^7 + 
      1690752910*u^8*v^18*w^7 - 47957975855*u^9*v^18*w^7 - 
      136349640*u^7*v^19*w^7 - 2071840400*u^8*v^19*w^7 - 
      13673800*u^6*v^20*w^7 + 146449870*u^7*v^20*w^7 + 
      13673800*u^6*v^21*w^7 + 3186638728*u^11*v^9*w^8 - 
      185962770630*u^16*v^9*w^8 + 344643509994*u^17*v^9*w^8 + 
      2740943912*u^10*v^10*w^8 - 1166802526750*u^15*v^10*w^8 + 
      2459156485493*u^16*v^10*w^8 - 631126440*u^9*v^11*w^8 - 
      3144259523160*u^14*v^11*w^8 + 8164070074858*u^15*v^11*w^8 + 
      1073377480*u^8*v^12*w^8 - 4241268050600*u^13*v^12*w^8 + 
      14593824398366*u^14*v^12*w^8 + 15485400*u^7*v^13*w^8 - 
      2826799780420*u^12*v^13*w^8 + 14406503104760*u^13*v^13*w^8 - 
      727718303480*u^11*v^14*w^8 + 7363908336334*u^12*v^14*w^8 + 
      42571436180*u^10*v^15*w^8 + 1394480210498*u^11*v^15*w^8 + 
      9471286720*u^9*v^16*w^8 - 175950728062*u^10*v^16*w^8 - 
      23120086710*u^8*v^17*w^8 - 42335623570*u^9*v^17*w^8 - 
      8625352750*u^7*v^18*w^8 + 27871328395*u^8*v^18*w^8 - 
      1452192840*u^6*v^19*w^8 + 10197190150*u^7*v^19*w^8 - 
      106629880*u^5*v^20*w^8 + 1572496520*u^6*v^20*w^8 + 
      106629880*u^5*v^21*w^8 + 3842207600*u^9*v^10*w^9 - 
      777165884320*u^14*v^10*w^9 + 1978703991673*u^15*v^10*w^9 - 
      44043160*u^8*v^11*w^9 - 1695360476880*u^13*v^11*w^9 + 
      5525245271520*u^14*v^11*w^9 + 124626600*u^7*v^12*w^9 - 
      1608962938660*u^12*v^12*w^9 + 7246849995954*u^13*v^12*w^9 - 
      785921741430*u^11*v^13*w^9 + 4815586872321*u^12*v^13*w^9 - 
      428327354140*u^10*v^14*w^9 + 1563101397745*u^11*v^14*w^9 - 
      451317677440*u^9*v^15*w^9 + 594954825528*u^10*v^15*w^9 - 
      325783112550*u^8*v^16*w^9 + 679957720110*u^9*v^16*w^9 - 
      136352868960*u^7*v^17*w^9 + 472190618195*u^8*v^17*w^9 - 
      34757073260*u^6*v^18*w^9 + 179509838130*u^7*v^18*w^9 - 
      4911696300*u^5*v^19*w^9 + 41120962400*u^6*v^19*w^9 - 
      271626600*u^4*v^20*w^9 + 5289952780*u^5*v^20*w^9 + 
      271626600*u^4*v^21*w^9 - 16405200*u^7*v^11*w^10 - 
      548148773340*u^12*v^11*w^10 + 1965250234365*u^13*v^11*w^10 - 
      787137255380*u^11*v^12*w^10 + 2355934419510*u^12*v^12*w^10 - 
      1244386495590*u^10*v^13*w^10 + 2210755146487*u^11*v^13*w^10 - 
      1667204252630*u^9*v^14*w^10 + 2933844195592*u^10*v^14*w^10 - 
      1431937455410*u^8*v^15*w^10 + 3381170185555*u^9*v^15*w^10 - 
      770584665270*u^7*v^16*w^10 + 2495570743055*u^8*v^16*w^10 - 
      252067098500*u^6*v^17*w^10 + 1158018039290*u^7*v^17*w^10 - 
      41088699120*u^5*v^18*w^10 + 327912870880*u^6*v^18*w^10 - 
      102900000*u^4*v^19*w^10 + 46103295420*u^5*v^19*w^10 + 
      676817400*u^3*v^20*w^10 - 302290800*u^4*v^20*w^10 - 
      676817400*u^3*v^21*w^10 - 816534225220*u^10*v^12*w^11 + 
      1274821045267*u^11*v^12*w^11 - 2058994442890*u^9*v^13*w^11 + 
      3779242992267*u^10*v^13*w^11 - 2573171433350*u^8*v^14*w^11 + 
      6123076195180*u^9*v^14*w^11 - 1819513618160*u^7*v^15*w^11 + 
      5781256561170*u^8*v^15*w^11 - 659637006000*u^6*v^16*w^11 + 
      3247599497030*u^7*v^16*w^11 - 9434455100*u^5*v^17*w^11 + 
      921138559600*u^6*v^17*w^11 + 95131491000*u^4*v^18*w^11 - 
      44608336780*u^5*v^18*w^11 + 35854093800*u^3*v^19*w^11 - 
      130882684800*u^4*v^19*w^11 + 4458510000*u^2*v^20*w^11 - 
      40989421200*u^3*v^20*w^11 - 4458510000*u^2*v^21*w^11 - 
      1437989545930*u^8*v^13*w^12 + 3422732125840*u^9*v^13*w^12 - 
      1795151759030*u^7*v^14*w^12 + 5776339077530*u^8*v^14*w^12 - 
      679280109200*u^6*v^15*w^12 + 4291453677630*u^7*v^15*w^12 + 
      480078450600*u^5*v^16*w^12 + 858838664600*u^6*v^16*w^12 + 
      681717498000*u^4*v^17*w^12 - 1152361493500*u^5*v^17*w^12 + 
      336880870200*u^3*v^18*w^12 - 1113729859200*u^4*v^18*w^12 + 
      79051190400*u^2*v^19*w^12 - 451786154400*u^3*v^19*w^12 + 
      7194297600*u*v^20*w^12 - 90703998000*u^2*v^20*w^12 - 
      7194297600*u*v^21*w^12 - 234771919480*u^6*v^14*w^13 + 
      2028789820470*u^7*v^14*w^13 + 869742540240*u^5*v^15*w^13 + 
      44309488440*u^6*v^15*w^13 + 1531704867000*u^4*v^16*w^13 - 
      2881525857840*u^5*v^16*w^13 + 1074913450800*u^3*v^17*w^13 - 
      3288335815800*u^4*v^17*w^13 + 382674222000*u^2*v^18*w^13 - 
      1794468543000*u^3*v^18*w^13 + 64884153600*u*v^19*w^13 - 
      526609566000*u^2*v^19*w^13 + 3619728000*v^20*w^13 - 
      75698179200*u*v^20*w^13 - 3619728000*v^21*w^13 + 
      944950133400*u^4*v^15*w^14 - 1814692673640*u^5*v^15*w^14 + 
      1279216579200*u^3*v^16*w^14 - 3755871579600*u^4*v^16*w^14 + 
      718300623600*u^2*v^17*w^14 - 3072430653600*u^3*v^17*w^14 + 
      187593638400*u*v^18*w^14 - 1288568484000*u^2*v^18*w^14 + 
      18098640000*v^19*w^14 - 270576432000*u*v^19*w^14 - 
      21718368000*v^20*w^14 + 410219082000*u^2*v^16*w^15 - 
      1689435661200*u^3*v^16*w^15 + 209312006400*u*v^17*w^15 - 
      1337831712000*u^2*v^17*w^15 + 32577552000*v^18*w^15 - 
      429483196800*u*v^18*w^15 - 50676192000*v^19*w^15 + 
      18098640000*v^17*w^16 - 227410646400*u*v^17*w^16 - 
      50676192000*v^18*w^16]/(148176000*u^8*v^6*(u + v)*w^6*(u + w))}}}


==> anc/remainderDim8.txt <==
{{{-(Pi^2*Log[u])/24 + vwsym[(-5*Pi^2*Log[v])/24 + ((v + w)*T3[u, v, w])/w + 
      ((u + w)*T3[v, u, w])/(2*w) + ((8*u^3 + 9*u^2*w + 3*u*w^2 + 2*w^3)*
        T3[v, w, u])/(6*u^3)] + (143*Zeta[3])/12, 
   (-55*Log[u]^2)/24 + (Log[v]*Log[w]*(77*u^2 + vwsym[6*u*v + 6*v^2]))/
     (36*u^2) + (142*Pi^2*u^2 + vwsym[-(Pi^2*u*v) - Pi^2*v^2])/(36*u^2) + 
    (T2[v, w]*(-60*u^6 + 54*u^4*v*w + 18*u^2*v^2*w^2 + 180*v^3*w^3 + 
       vwsym[-69*u^5*v - 51*u^4*v^2 - 41*u^3*v^3 + 9*u^3*v^2*w - 
         60*u^2*v^3*w + 66*u*v^3*w^2]))/(36*u^6) + 
    vwsym[((25*u^2 - 2*u*v - 2*v^2 + 2*u*w + 2*w^2)*Log[u]*Log[v])/(12*u^2) + 
      ((-197*u^2 - 12*u*w - 12*w^2)*Log[v]^2)/(72*u^2) + 
      ((108*u^4*v^3 + 252*u^4*v^2*w + 33*u^3*v^3*w + 162*u^4*v*w^2 + 
         111*u^3*v^2*w^2 - 20*u^2*v^3*w^2 + 36*u^4*w^3 + 72*u^3*v*w^3 - 
         33*u^2*v^2*w^3 - 6*u*v^3*w^3 - 6*u^3*w^4 - 60*u^2*v*w^4 - 
         18*u*v^2*w^4 - 47*u^2*w^5 - 12*u*v*w^5 + 6*v^2*w^5 - 12*u*w^6 - 
         6*w^7)*T2[u, v])/(36*u^2*w^5)], 
   (Log[u]*(72*u^3*v^3*w^3 + 2366*u*v^4*w^4 + 
       vwsym[648*u^3*v^6 + 1188*u^3*v^5*w + 198*u^2*v^6*w + 432*u^3*v^4*w^2 + 
         567*u^2*v^5*w^2 - 120*u*v^6*w^2 + 165*u^2*v^4*w^3 - 138*u*v^5*w^3 - 
         36*v^6*w^3 - 282*v^5*w^4]))/(216*u*v^4*w^4) + 
    vwsym[((648*u^8*v^3 + 1512*u^8*v^2*w + 1170*u^7*v^3*w + 972*u^8*v*w^2 + 
        2934*u^7*v^2*w^2 + 393*u^6*v^3*w^2 + 216*u^8*w^3 + 1890*u^7*v*w^3 + 
        1305*u^6*v^2*w^3 - 204*u^5*v^3*w^3 + 3467*u^7*w^4 + 843*u^6*v*w^4 - 
        516*u^5*v^2*w^4 - 465*u^4*v^3*w^4 + 6163*u^6*w^5 + 138*u^5*v*w^5 - 
        357*u^4*v^2*w^5 - 672*u^3*v^3*w^5 + 2615*u^5*w^6 + 87*u^4*v*w^6 + 
        348*u^3*v^2*w^6 + 594*u^2*v^3*w^6 - 471*u^4*w^7 - 486*u^3*v*w^7 + 
        702*u^2*v^2*w^7 + 2016*u*v^3*w^7 - 174*u^3*w^8 - 360*u^2*v*w^8 + 
        396*u*v^2*w^8 + 1080*v^3*w^8)*Log[v])/(216*u^5*w^4*(u + w)^2)], 
   (7902*u^10*v^3*w^3 - 2634*u^11*v^3*w^3 + 61092*u^8*v^4*w^4 - 
     181786*u^9*v^4*w^4 - 34860*u^6*v^5*w^5 - 347854*u^7*v^5*w^5 - 
     35348*u^4*v^6*w^6 + 68762*u^5*v^6*w^6 + 88248*u^2*v^7*w^7 - 
     68256*u^3*v^7*w^7 + 29592*v^8*w^8 - 131112*u*v^8*w^8 + 
     vwsym[17064*u^10*v^6 - 17064*u^11*v^6 + 34128*u^9*v^7 - 51192*u^10*v^7 + 
       17064*u^8*v^8 - 51192*u^9*v^8 - 17064*u^8*v^9 + 36072*u^10*v^5*w - 
       36072*u^11*v^5*w + 101826*u^9*v^6*w - 152370*u^10*v^6*w + 
       95436*u^8*v^7*w - 226206*u^9*v^7*w + 29682*u^7*v^8*w - 
       139590*u^8*v^8*w - 29682*u^7*v^9*w + 14370*u^10*v^4*w^2 - 
       14370*u^11*v^4*w^2 + 98823*u^9*v^5*w^2 - 144081*u^10*v^5*w^2 + 
       161461*u^8*v^6*w^2 - 346630*u^9*v^6*w^2 + 83933*u^7*v^7*w^2 - 
       325422*u^8*v^7*w^2 + 6925*u^6*v^8*w^2 - 115428*u^7*v^8*w^2 - 
       6925*u^6*v^9*w^2 + 46784*u^9*v^4*w^3 - 45680*u^10*v^4*w^3 + 
       100137*u^8*v^5*w^3 - 198560*u^9*v^5*w^3 + 83270*u^7*v^6*w^3 - 
       297420*u^8*v^6*w^3 + 13755*u^6*v^7*w^3 - 160450*u^7*v^7*w^3 - 
       8260*u^5*v^8*w^3 - 10284*u^6*v^8*w^3 + 8260*u^5*v^9*w^3 + 
       26171*u^7*v^5*w^4 - 294920*u^8*v^5*w^4 - 32857*u^6*v^6*w^4 - 
       119166*u^7*v^6*w^4 - 47559*u^5*v^7*w^4 + 78673*u^6*v^7*w^4 - 
       17209*u^4*v^8*w^4 + 70604*u^5*v^8*w^4 + 17209*u^4*v^9*w^4 - 
       65934*u^5*v^6*w^5 - 44861*u^6*v^6*w^5 - 72617*u^4*v^7*w^5 + 
       185306*u^5*v^7*w^5 - 30328*u^3*v^8*w^5 + 117010*u^4*v^8*w^5 + 
       30328*u^3*v^9*w^5 - 1200*u^3*v^7*w^6 + 115441*u^4*v^7*w^6 + 
       6342*u^2*v^8*w^6 + 28546*u^3*v^8*w^6 - 6342*u^2*v^9*w^6 + 
       52920*u*v^8*w^7 - 138726*u^2*v^8*w^7 - 52920*u*v^9*w^7 - 
       29592*v^9*w^8])/(1728*u^5*v^4*(u + v)^2*w^4*(u + w)^2)}, 
  {cyc[(T2[v, w]*(2*u^6*v*w + 21*u^4*v^2*w^2 + 32*u^2*v^3*w^3 + 6*v^4*w^4 + 
       vwsym[6*u^5*v^2*w + 6*u^4*v^3*w + 2*u^3*v^4*w + 24*u^3*v^3*w^2 + 
         9*u^2*v^4*w^2 + 14*u*v^4*w^3]))/(2*u^4)], 
   cyc[(Log[u]*(12*u^8*v^3*w^3 - 54*u^2*v^4*w^4 + 3380*u^6*v^4*w^4 + 
       23512*u^4*v^5*w^5 + 14532*u^2*v^6*w^6 + 
       vwsym[108*u^8*v^6 + 432*u^7*v^7 + 648*u^6*v^8 + 432*u^5*v^9 + 
         108*u^4*v^10 + 198*u^8*v^5*w + 1476*u^7*v^6*w + 3492*u^6*v^7*w + 
         3600*u^5*v^8*w + 1638*u^4*v^9*w + 252*u^3*v^10*w + 72*u^8*v^4*w^2 + 
         1530*u^7*v^5*w^2 + 6426*u^6*v^6*w^2 + 10332*u^5*v^7*w^2 + 
         7308*u^4*v^8*w^2 + 2106*u^3*v^9*w^2 + 162*u^2*v^10*w^2 + 
         564*u^7*v^4*w^3 + 5187*u^6*v^5*w^3 + 14088*u^5*v^6*w^3 + 
         15450*u^4*v^7*w^3 + 7104*u^3*v^8*w^3 + 1143*u^2*v^9*w^3 + 
         36*u*v^10*w^3 - 174*u*v^5*w^4 + 12814*u^5*v^5*w^4 + 
         21428*u^4*v^6*w^4 + 15584*u^3*v^7*w^4 + 4660*u^2*v^8*w^4 + 
         470*u*v^9*w^4 + 23706*u^3*v^6*w^5 + 10945*u^2*v^7*w^5 + 
         1846*u*v^8*w^5 + 3440*u*v^7*w^6]))/(36*v^3*w^3)], 
   (4448*u^4*v^4*w^4 + 281988*u^5*v^5*w^5 + 
     cyc[1317*u^9*v^3*w^3 - 439*u^10*v^3*w^3 + 90198*u^7*v^4*w^4 - 
       99456*u^8*v^4*w^4 - 608926*u^6*v^5*w^5 + 172872*u^3*v^6*w^6 - 
       506454*u^4*v^6*w^6 + 53136*u*v^7*w^7 - 254168*u^2*v^7*w^7 - 
       17064*v^8*w^8] + s3sym[2844*u^9*v^6 - 2844*u^10*v^6 + 8532*u^8*v^7 - 
       11376*u^9*v^7 + 6012*u^9*v^5*w - 6012*u^10*v^5*w + 32580*u^8*v^6*w - 
       41004*u^9*v^6*w - 92952*u^8*v^7*w + 2395*u^9*v^4*w^2 - 
       2395*u^10*v^4*w^2 + 35949*u^8*v^5*w^2 - 43492*u^9*v^5*w^2 + 
       104404*u^7*v^6*w^2 - 168181*u^8*v^6*w^2 + 19900*u^8*v^4*w^3 - 
       17082*u^9*v^4*w^3 + 103597*u^7*v^5*w^3 - 135596*u^8*v^5*w^3 - 
       334531*u^7*v^6*w^3 + 211685*u^6*v^5*w^4 - 336790*u^7*v^5*w^4])/
    (288*u^3*v^3*w^3)}}, 
 {{cyc[(-11*Pi^2*Log[u])/72] + s3sym[((v + w)*T3[u, v, w])/w] + 
    (143*Zeta[3])/12, (23*Pi^2)/6 + 
    cyc[(-55*Log[u]^2)/24 + (73*Log[v]*Log[w])/36 + 
      (T2[v, w]*(-u^2 + vwsym[v^2]))/u^2], 
   cyc[(Log[u]*(9*u^2 + 119*v*w + vwsym[9*v^2]))/(9*v*w)], 
   (-28276*u^3*v^3*w^3 + cyc[4383*u^4*v^2*w^2 - 1461*u^5*v^2*w^2 + 
       5886*u^2*v^3*w^3 + 252*v^4*w^4 - 540*u*v^4*w^4] + 
     s3sym[-252*u^5*v^4 + 144*u^4*v^3*w - 144*u^5*v^3*w - 1647*u^4*v^3*w^2])/
    (432*u^3*v^3*w^3)}, {cyc[(v*w*T2[v, w])/u], 
   (Log[u]*(3*u^3 + 2*v*w - 2*u*v*w + vwsym[3*u^2*v - 2*v^2*w]))/(3*u) + 
    vwsym[((6*u^2*v + 6*u*v^2 + v*w + 5*u*v*w - v^2*w - v*w^2)*Log[v])/
      (6*u)], (1461*u^9*v^2*w^2 - 487*u^10*v^2*w^2 + 11768*u^7*v^3*w^3 - 
     7180*u^8*v^3*w^3 + 7155*u^5*v^4*w^4 - 9525*u^6*v^4*w^4 + 
     660*u^3*v^5*w^5 - 2292*u^4*v^5*w^5 + 720*u*v^6*w^6 - 2404*u^2*v^6*w^6 - 
     336*v^7*w^7 + vwsym[84*u^9*v^4 - 84*u^10*v^4 + 252*u^8*v^5 - 
       336*u^9*v^5 + 252*u^7*v^6 - 504*u^8*v^6 + 84*u^6*v^7 - 336*u^7*v^7 - 
       84*u^6*v^8 + 48*u^9*v^3*w - 48*u^10*v^3*w + 362*u^8*v^4*w - 
       494*u^9*v^4*w + 714*u^7*v^5*w - 1328*u^8*v^5*w + 534*u^6*v^6*w - 
       1500*u^7*v^6*w + 134*u^5*v^7*w - 752*u^6*v^7*w - 134*u^5*v^8*w + 
       4522*u^8*v^3*w^2 - 2135*u^9*v^3*w^2 + 4938*u^7*v^4*w^2 - 
       3978*u^8*v^4*w^2 + 2206*u^6*v^5*w^2 - 3962*u^7*v^5*w^2 + 
       381*u^5*v^6*w^2 - 2147*u^6*v^6*w^2 + 52*u^4*v^7*w^2 - 
       567*u^5*v^7*w^2 - 52*u^4*v^8*w^2 + 10422*u^6*v^4*w^3 - 
       9608*u^7*v^4*w^3 + 3494*u^5*v^5*w^3 - 6394*u^6*v^5*w^3 + 
       472*u^4*v^6*w^3 - 2403*u^5*v^6*w^3 + 106*u^3*v^7*w^3 - 
       630*u^4*v^7*w^3 - 106*u^3*v^8*w^3 + 1780*u^4*v^5*w^4 - 
       4665*u^5*v^5*w^4 + 535*u^3*v^6*w^4 - 1821*u^4*v^6*w^4 + 
       148*u^2*v^7*w^4 - 789*u^3*v^7*w^4 - 148*u^2*v^8*w^4 + 
       842*u^2*v^6*w^5 - 2041*u^3*v^6*w^5 + 276*u*v^7*w^5 - 
       1266*u^2*v^7*w^5 - 276*u*v^8*w^5 + 168*v^7*w^6 - 1164*u*v^7*w^6 - 
       168*v^8*w^6])/(144*u^4*v^2*(u + v)^2*w^2*(u + w)^2)}}}


==> anc/usageFile.m <==
(* ::Package:: *)

(*
In this notebook, we explain how to load the remainder data files.
*)


(*********************************************)
(*     1) Some definition of functions       *)
(*********************************************)

(* Definition of degree-3 and degree-2 functions. *)
T3Exp[x_,y_,z_]:=-(Pi^2*Log[x])/6 + (Log[1 - x]^2*Log[x])/2 + (Log[1 - x]*Log[x]^2)/2 - (Pi^2*Log[y])/6 - 
 (Log[x]^2*Log[y])/2 + (Log[1 - y]^2*Log[y])/2 + (Pi^2*Log[z])/6 - 
 Log[1 - x]*Log[x]*Log[z] + Log[x]*Log[y]*Log[z] - Log[1 - y]*Log[y]*Log[z] + 
 Log[z]^3/6 + Log[y]*PolyLog[2, x/(1 - y)] + Log[x]*PolyLog[2, y/(1 - x)] + 
 PolyLog[3, 1 - x] - PolyLog[3, y] - PolyLog[3, -(x/z)] - PolyLog[3, -(y/z)] + 
 PolyLog[3, -((x*y)/z)]; 
T2Exp[u_,v_]:=-Pi^2/6 + Log[u]*Log[v] + PolyLog[2, 1 - u] + PolyLog[2, 1 - v]; 

(* Definition of symmetry operators *)
cyclic[f_]:=f+(f/. {u->v,v->w,w->u})+(f/. {u->w,v->u,w->v}); 
symvw[f_]:=f+(f/.{v-> w,w-> v}); 
asymvw[f_]:=f-(f/.{v-> w,w-> v});
syms3[f_]:=f+(f/. {u->v,v->w,w->u})+(f/. {u->w,v->u,w->v})+(f/. {v->w,w->v})+(f/. {u->w,w->u})+(f/. {u->v,v->u});
asyms3[f_]:=f+(f/. {u->v,v->w,w->u})+(f/. {u->w,v->u,w->v})-(f/. {v->w,w->v})-(f/. {u->w,w->u})-(f/. {u->v,v->u});

(* Replacement  *)
defRepl={T3->T3Exp, T2->T2Exp, vwsym->symvw, vwasym->asymvw, s3sym->syms3, s3asym->asyms3, cyc->cyclic};



(**************************************************************)
(*      2) Load remainder functions      *)
(*      Attention: the remainder data files are required to put in the same folder of usageFile.m     *)
(**************************************************************)
SetDirectory[NotebookDirectory[]];

RemD8list=<<"remainderDim8.txt";
RemD10list=<<"remainderDim10.txt";
RemD12list=<<"remainderDim12.txt";
RemD14list=<<"remainderDim14.txt";
RemD16list=<<"remainderDim16.txt";

RemD8list//Length
RemD10list//Length
RemD12list//Length
RemD14list//Length
RemD16list//Length


(*********************************************)
(*     3) Example for the structure of the list       *)
(*********************************************)

(* Consider dim-12 operators. There are 10 basis operators, corresponding to:
   4 of (fc,\[Alpha]), 3 of (fc,\[Beta]), 2 of (dc,\[Alpha]), 1 of (dc,\[Beta]), according to Table 14 of the paper.  *)
RemD12list//Length

(* Each operator has two remainders, corresponding to two helicity sectors: (--+) and (---) *)
(* Consider the first operator as an example *)
remOp12[1]=RemD12list[[1]];
remOp12[1,"--+"]=remOp12[1][[1]];
remOp12[1,"---"]=remOp12[1][[2]];

(*  *)
remOp12[1,"--+"]//Length  (* there are 4 terms corresponding to degree 3, 2, 1, 0 *)
remOp12[1,"---"]//Length  (* there are 3 terms corresponding to degree 2, 1, 0 *) 

remOp12[1,"--+"][[1]]
remOp12[1,"---"][[1]]


(*********************************************)
(*     4) Apply the definition of functions       *)
(*********************************************)

(* Remainders are expressed in terms of polylogarithm functions *)

RemD12listExp=RemD12list/.defRepl;

RemD12listExp//Variables


